The unitary group $U_3(4)$ as a Galois group over $\mathbb{Q}$

We prove that the simple unitary group $U_3(4)=\operatorname{PSU}_3(\mathbb{F}_4)$, of order $62400$, is the Galois group of a regular extension of $\mathbb{Q}(t)$, and hence of infinitely many extensions of $\mathbb{Q}$. The extension has four branch points, with inertia groups of orders $2$, $2$, $3$, $3$, and it is the only extension with these properties up to a rational change of the coordinate $t$. We give an explicit polynomial of degree $65$ for it.

==> anc/README.txt <==
T. Shaska, The unitary group U_3(4) as a Galois group over Q

Main file: sh-163.tex (uses galois-macros.tex and sh-163.bbl); compile with pdfLaTeX.
The directory anc/supplementary contains the polynomials and the programs of the proofs, with their outputs.
The file anc/supplementary/README.txt lists the files and gives the commands.


==> anc/supplementary/README.txt <==
Files for the paper
   T. Shaska, The unitary group U_3(4) as a Galois group over Q.

Software used: PARI/GP 2.15.4, GAP 4.12.1, Python 3.13 with python-flint 0.9.0 (FLINT 3.6.0).  Run the commands in
this directory.  Each script prints its checks; the outputs of the runs made for the paper are the files *.log.

THE HURWITZ CURVE (Section 3, Theorem 3.4)
  GAP drivers, each with its output in a file .log (u34-outer.g, u34-cusps.g, u34-marked.g read outer-census-functions.g):
      gap -q -o 6g u34-census.g < /dev/null           the reduced Hurwitz curves of U_3(4) (table of Section 3.2)
      gap -q -o 6g u34-outer.g < /dev/null            the action of the outer automorphisms; tau, phi^2
      gap -q -o 6g u34-cusps.g < /dev/null            the classes of g2g3 and g4g1 at the cusps
      gap -q -o 6g u34-marked.g < /dev/null           the covers with a marked branch point (B_3); writes H.py, B3.py, B2.py
      gap -q u34-classfields.g < /dev/null            power maps of the classes of orders 10, 13, 15
  u34-compute/         see the README.txt there.  Part D of it is the proof of Theorem 3.4:
      u34-nu-verify.py   Theorem 3.4(i), (ii): certified monodromy of nu on C (39 points) and of H -> C (78 points),
                         5153 + 12058 steps
      u34-aut.py         Theorem 3.4(ii): the automorphism group of the hyperelliptic model
      E5.gp, u34-b3-fields.gp   Theorem 3.4(iii), (iv): the elliptic curve of rank zero, values of nu at the rational
                         points, residue fields at the cusps, the conic and its rational point (exact, PARI/GP)
      u34-b3-verify.py   Theorem 3.4(iv): certified monodromy of the cover B_3 (156 points), 3207 + 5700 steps, 21 minutes
      Parts A to C are the numerical computations by which the model was found (Section 7.1); not part of a proof.
  These files were written when the material was Section 6.7 of the manuscript sh-162; their logs are those runs.

THE POLYNOMIAL
  u34-poly.gp          e, D, f, B, A, N, at (= a tilde), c, F(X, u), r(u), ut (= u(t)), vt (= v(t)), for PARI/GP
  u34-poly-data.json   e, D, f, B, A, N, at as lists of integers (coefficients in ascending order), for Python
  u34-poly-Q.txt       the polynomial P(X) of Corollary 5.2, written by u34-poly-Q.gp

PROOF OF THEOREM 4.1 (the polynomial)
  Section 4.1 (the curve, the function u, the ramification), the conic, and the gcd in the proof of Proposition 4.5:
      gp -q u34-poly-verify.gp < /dev/null            -> u34-poly-verify.log          (1 second, exact)
  Section 4.2 (certified monodromy, Proposition 4.3):
      python3 u34-poly-monodromy.py                   -> u34-poly-monodromy.log       (about 47 minutes)
          writes u34-poly-monodromy.g (the three permutations)
      gap -q u34-poly-group.g < /dev/null             -> u34-poly-group.log           (4 seconds)
  Section 4.3 (field of constants, quadratic subfield, Proposition 4.5):
      python3 u34-poly-check.py                       -> u34-poly-check.log           (6 seconds)
          part 1 repeats the exact checks in python-flint; part 2 factors F(X, u0) modulo p for the 54 primes
          1009..1399 and 1 <= u0 < 60; part 3 factors 2095 specializations F(X, u(t0)) modulo primes.
          The table of cycle types in the script is the one written by u34-cycletypes.g.  The candidates for the
          field of constants and for kappa are the squarefree integers supported on 2, 3, 131, the primes found by
          u34-poly-verify.gp.
  Lemma 2.1:
      gap -q u34-cycletypes.g < /dev/null             -> u34-cycletypes.log, u34-cycletypes.py   (Table 1)
      gap -q u34-maxes.g < /dev/null                  -> u34-maxes.log                (maximal subgroups)
      the normalizer in S_65 is computed in u34-poly-group.g

PROOF OF COROLLARY 5.2
      gp -q u34-poly-Q.gp < /dev/null                 -> u34-poly-Q.log, u34-poly-Q.txt   (1 second, exact)
          (PARI appends to an existing file: delete u34-poly-Q.txt before running the script again)

APPENDIX A.2 (the monic polynomial P0 of degree 65 with coefficients of at most 127 digits)
  u34-poly-red.txt       P0, for PARI/GP
  u34-poly-red-map.txt   the polynomial a of degree 64 with P(a) = 0 modulo P0 (500 kB)
      gp -q u34-poly-red.gp < /dev/null               -> u34-poly-red.log             (2 seconds, exact)
          Proposition A.1.  P0 and a were computed by polredbest in PARI/GP (4 minutes), applied to 183^65 P(X/183);
          the script verifies them.

SECTION 6 (three branch points, Propositions 6.1 and 6.2)
      gap -q -o 6g u34-rigidity.g < /dev/null         -> u34-rigidity.log             (about 10 minutes)

HOW THE POLYNOMIAL WAS FOUND (Section 7.2; numerical, not part of any proof)
  u34-poly-compute/    see the README.txt there

REMARKS
  - The coordinate X is the one of Theorem 4.1: e = 131, D = 2^9 131^2, F = D c u^2 - 2 at u - A^2.  An earlier version
    of these files used the coordinate 183 X, in which the coefficients of F had up to 340 digits instead of 193.
  - GAP chooses class representatives with its random source.  The numbering of the classes in u34-cycletypes.log and
    u34-rigidity.log, and the labelling of the 65 points, may differ between runs; the statements checked do not
    depend on them.
  - u34-poly-monodromy.py works at 600 bits with the variable X/500.  A step is accepted only if the Rouche
    inequality of Lemma 2.2 holds for all 65 roots in ball arithmetic and the discs are disjoint.


==> anc/supplementary/outer-census-functions.g <==
# Census of reduced four-point Hurwitz curves for a class multiset of a centerless group.
CS_Setup := function(G)
  local cls, reps, cents, conjd, i, tr, x;
  cls := Filtered(ConjugacyClasses(G), c -> Order(Representative(c)) > 1);
  reps := List(cls, Representative);
  cents := List(reps, r -> Elements(Centralizer(G, r)));
  conjd := [];
  for i in [1..Length(cls)] do
    tr := RightTransversal(G, Centralizer(G, reps[i]));
    conjd[i] := NewDictionary(reps[i], true);
    for x in tr do AddDictionary(conjd[i], reps[i]^x, x^-1); od;
  od;
  return rec(G := G, cls := cls, reps := reps, cents := cents, conjd := conjd);
end;
CS_ClassIndex := function(R, g)
  local o;
  o := Order(g);
  return First([1..Length(R.cls)], i -> Order(R.reps[i]) = o and LookupDictionary(R.conjd[i], g) <> fail);
end;
CS_Canon := function(R, t)
  local i, x, s, best, z, u;
  i := CS_ClassIndex(R, t[1]);
  x := LookupDictionary(R.conjd[i], t[1]);
  s := List(t, g -> g^x); best := s;
  for z in R.cents[i] do
    u := List(s, g -> g^z);
    if u < best then best := u; fi;
  od;
  return best;
end;
CS_Braid := function(t, i)
  local s;
  s := ShallowCopy(t); s[i] := t[i+1]; s[i+1] := t[i+1]^-1 * t[i] * t[i+1];
  return s;
end;
# all generating tuples in the ordering ms (class indices), up to conjugation
CS_Seeds := function(R, ms)
  local G, g1, Z, c2, c3, seeds, dict, o2, g2, g3, g4, t, c, n;
  G := R.G; n := Size(G);
  g1 := R.reps[ms[1]]; Z := Centralizer(G, g1);
  o2 := List(Orbits(Z, Elements(R.cls[ms[2]])), o -> o[1]);
  c3 := Elements(R.cls[ms[3]]);
  seeds := []; dict := NewDictionary([g1, g1, g1, g1], false);
  for g2 in o2 do for g3 in c3 do
    g4 := (g1*g2*g3)^-1;
    if Order(g4) = Order(R.reps[ms[4]]) and LookupDictionary(R.conjd[ms[4]], g4) <> fail then
      t := [g1, g2, g3, g4];
      if Size(Group(t)) = n then
        c := CS_Canon(R, t);
        if not KnowsDictionary(dict, c) then AddDictionary(dict, c); Add(seeds, c); fi;
      fi;
    fi;
  od; od;
  return seeds;
end;
CS_Orbits := function(R, seeds)
  local all, orbits, s, orb, dict, imgs, k, i, c, p, done;
  done := NewDictionary(seeds[1], false); orbits := [];
  for s in seeds do
    if KnowsDictionary(done, s) then continue; fi;
    orb := [s]; dict := NewDictionary(s, true); AddDictionary(dict, s, 1); AddDictionary(done, s);
    imgs := [[],[],[]]; k := 1;
    while k <= Length(orb) do
      for i in [1..3] do
        c := CS_Canon(R, CS_Braid(orb[k], i));
        p := LookupDictionary(dict, c);
        if p = fail then Add(orb, c); p := Length(orb); AddDictionary(dict, c, p); AddDictionary(done, c); fi;
        imgs[i][k] := p;
      od;
      k := k + 1;
    od;
    Add(orbits, rec(orb := orb, dict := dict, q := List(imgs, PermList)));
  od;
  return orbits;
end;
CS_Type := function(p, d)
  local ct;
  ct := Collected(CycleLengths(p, [1..d]));
  return ct;
end;
CS_Reduce := function(O)
  local n, q, e1, e2, Qe, blocks, bl, hom, g0, g1, d;
  n := Length(O.orb); q := O.q;
  e1 := q[1]*q[3]^-1; e2 := q[2]*q[1]*q[3]^-1*q[2]^-1;
  Qe := Group(e1, e2);
  blocks := Orbits(Qe, [1..n]);
  bl := List(blocks, Set); SortParallel(List(bl, Minimum), bl);
  O.blocks := bl; d := Length(bl); O.d := d;
  O.pos := []; 
  Perform([1..d], function(b) local x; for x in bl[b] do O.pos[x] := b; od; end);
  O.down := function(p) return PermList(List([1..d], b -> O.pos[bl[b][1]^p])); end;
  O.g0 := O.down(q[1]*q[2]); O.g1 := O.down(q[1]*q[2]*q[1]); O.ginf := (O.g0*O.g1)^-1;
  O.qeff := Size(Qe); O.free := ForAll(bl, b -> Length(b) = 4);
  O.genus := (2 - 2*d + Sum([O.g0, O.g1, O.ginf], p -> d - Length(Cycles(p, [1..d]))))/2;
end;
CS_Genus := function(perms, d)
  return (2 - 2*d + Sum(perms, p -> d - Length(Cycles(p, [1..d]))))/2;
end;
# deck transformations induced by automorphisms preserving the orbit
CS_Outer := function(R, O, A, innerSize)
  local res, a, img, t, c, p, ok, perm, k;
  res := [];
  for a in A do
    img := [];
    ok := true;
    for k in [1..Length(O.orb)] do
      c := CS_Canon(R, List(O.orb[k], g -> PreImagesRepresentative(a, g)));
      p := LookupDictionary(O.dict, c);
      if p = fail then ok := false; break; fi;
      img[k] := p;
    od;
    if ok then Add(res, O.down(PermList(img))); fi;
  od;
  return res;
end;
CS_Report := function(R, ms, names, A)
  local seeds, orbits, O, E, S, tau, m, d, fix, quot, lab, o, bq, gq, k, full, F, el, cyc, sub, all;
  seeds := CS_Seeds(R, ms);
  Print("classes ", names, ": ", Length(seeds), " generating inner classes in the chosen ordering\n");
  if Length(seeds) = 0 then return; fi;
  orbits := CS_Orbits(R, seeds);
  for O in orbits do
    CS_Reduce(O); d := O.d;
    Print("  orbit ", Length(O.orb), ", d = ", d, ", |Qeff| = ", O.qeff, ", free: ", O.free, ", genus ", O.genus, "\n");
    Print("    types ", CS_Type(O.g0, d), " ; ", CS_Type(O.g1, d), " ; ", CS_Type(O.ginf, d), "\n");
    E := CS_Outer(R, O, A, 0);
    E := Group(Concatenation(E, [()]));
    Print("    E_sigma: order ", Size(E), " ", StructureDescription(E), "\n");
    # cyclic subgroups with their quotient genus and ramification
    for sub in List(ConjugacyClassesSubgroups(E), Representative) do
      if Size(sub) = 1 or not IsCyclic(sub) then continue; fi;
      tau := First(Elements(sub), x -> Order(x) = Size(sub)); m := Size(sub);
      o := Orbits(sub, [1..d]); lab := [];
      Perform([1..Length(o)], function(b) local x; for x in o[b] do lab[x] := b; od; end);
      bq := List([O.g0, O.g1, O.ginf], p -> PermList(List([1..Length(o)], b -> lab[o[b][1]^p])));
      gq := CS_Genus(bq, Length(o));
      # fixed cycles of tau^k: cycles of gamma_i stabilised
      F := List([1..m-1], k -> Sum([O.g0, O.g1, O.ginf], p -> Number(Cycles(p, [1..d]), c -> (c[1]^(tau^k)) in c)));
      Print("    cyclic subgroup of order ", m, ": quotient genus ", gq, ", fixed cycles of tau^k: ", F,
            ", superelliptic count 2+2g/(m-1) = ", 2 + 2*O.genus/(m-1), "\n");
      if gq = 0 then Print("      quotient types ", List(bq, p -> CS_Type(p, Length(o))), "\n"); fi;
    od;
  od;
  return orbits;
end;


==> anc/supplementary/u34-census.g <==
# Census of reduced four-point Hurwitz curves for a class multiset of a centerless group.
CS_Setup := function(G)
  local cls, reps, cents, conjd, i, tr, x;
  cls := Filtered(ConjugacyClasses(G), c -> Order(Representative(c)) > 1);
  reps := List(cls, Representative);
  cents := List(reps, r -> Elements(Centralizer(G, r)));
  conjd := [];
  for i in [1..Length(cls)] do
    tr := RightTransversal(G, Centralizer(G, reps[i]));
    conjd[i] := NewDictionary(reps[i], true);
    for x in tr do AddDictionary(conjd[i], reps[i]^x, x^-1); od;
  od;
  return rec(G := G, cls := cls, reps := reps, cents := cents, conjd := conjd);
end;
CS_ClassIndex := function(R, g)
  local o;
  o := Order(g);
  return First([1..Length(R.cls)], i -> Order(R.reps[i]) = o and LookupDictionary(R.conjd[i], g) <> fail);
end;
CS_Canon := function(R, t)
  local i, x, s, best, z, u;
  i := CS_ClassIndex(R, t[1]);
  x := LookupDictionary(R.conjd[i], t[1]);
  s := List(t, g -> g^x); best := s;
  for z in R.cents[i] do
    u := List(s, g -> g^z);
    if u < best then best := u; fi;
  od;
  return best;
end;
CS_Braid := function(t, i)
  local s;
  s := ShallowCopy(t); s[i] := t[i+1]; s[i+1] := t[i+1]^-1 * t[i] * t[i+1];
  return s;
end;
# all generating tuples in the ordering ms (class indices), up to conjugation
CS_Seeds := function(R, ms)
  local G, g1, Z, c2, c3, seeds, dict, o2, g2, g3, g4, t, c, n;
  G := R.G; n := Size(G);
  g1 := R.reps[ms[1]]; Z := Centralizer(G, g1);
  o2 := List(Orbits(Z, Elements(R.cls[ms[2]])), o -> o[1]);
  c3 := Elements(R.cls[ms[3]]);
  seeds := []; dict := NewDictionary([g1, g1, g1, g1], false);
  for g2 in o2 do for g3 in c3 do
    g4 := (g1*g2*g3)^-1;
    if Order(g4) = Order(R.reps[ms[4]]) and LookupDictionary(R.conjd[ms[4]], g4) <> fail then
      t := [g1, g2, g3, g4];
      if Size(Group(t)) = n then
        c := CS_Canon(R, t);
        if not KnowsDictionary(dict, c) then AddDictionary(dict, c); Add(seeds, c); fi;
      fi;
    fi;
  od; od;
  return seeds;
end;
CS_Orbits := function(R, seeds)
  local all, orbits, s, orb, dict, imgs, k, i, c, p, done;
  done := NewDictionary(seeds[1], false); orbits := [];
  for s in seeds do
    if KnowsDictionary(done, s) then continue; fi;
    orb := [s]; dict := NewDictionary(s, true); AddDictionary(dict, s, 1); AddDictionary(done, s);
    imgs := [[],[],[]]; k := 1;
    while k <= Length(orb) do
      for i in [1..3] do
        c := CS_Canon(R, CS_Braid(orb[k], i));
        p := LookupDictionary(dict, c);
        if p = fail then Add(orb, c); p := Length(orb); AddDictionary(dict, c, p); AddDictionary(done, c); fi;
        imgs[i][k] := p;
      od;
      k := k + 1;
    od;
    Add(orbits, rec(orb := orb, dict := dict, q := List(imgs, PermList)));
  od;
  return orbits;
end;
CS_Type := function(p, d)
  local ct;
  ct := Collected(CycleLengths(p, [1..d]));
  return ct;
end;
CS_Reduce := function(O)
  local n, q, e1, e2, Qe, blocks, bl, hom, g0, g1, d;
  n := Length(O.orb); q := O.q;
  e1 := q[1]*q[3]^-1; e2 := q[2]*q[1]*q[3]^-1*q[2]^-1;
  Qe := Group(e1, e2);
  blocks := Orbits(Qe, [1..n]);
  bl := List(blocks, Set); SortParallel(List(bl, Minimum), bl);
  O.blocks := bl; d := Length(bl); O.d := d;
  O.pos := []; 
  Perform([1..d], function(b) local x; for x in bl[b] do O.pos[x] := b; od; end);
  O.down := function(p) return PermList(List([1..d], b -> O.pos[bl[b][1]^p])); end;
  O.g0 := O.down(q[1]*q[2]); O.g1 := O.down(q[1]*q[2]*q[1]); O.ginf := (O.g0*O.g1)^-1;
  O.qeff := Size(Qe); O.free := ForAll(bl, b -> Length(b) = 4);
  O.genus := (2 - 2*d + Sum([O.g0, O.g1, O.ginf], p -> d - Length(Cycles(p, [1..d]))))/2;
end;
CS_Genus := function(perms, d)
  return (2 - 2*d + Sum(perms, p -> d - Length(Cycles(p, [1..d]))))/2;
end;
# deck transformations induced by automorphisms preserving the orbit
CS_Outer := function(R, O, A, innerSize)
  local res, a, img, t, c, p, ok, perm, k;
  res := [];
  for a in A do
    img := [];
    ok := true;
    for k in [1..Length(O.orb)] do
      c := CS_Canon(R, List(O.orb[k], g -> PreImagesRepresentative(a, g)));
      p := LookupDictionary(O.dict, c);
      if p = fail then ok := false; break; fi;
      img[k] := p;
    od;
    if ok then Add(res, O.down(PermList(img))); fi;
  od;
  return res;
end;
CS_Report := function(R, ms, names, A)
  local seeds, orbits, O, E, S, tau, m, d, fix, quot, lab, o, bq, gq, k, full, F, el, cyc, sub, all;
  seeds := CS_Seeds(R, ms);
  Print("classes ", names, ": ", Length(seeds), " generating inner classes in the chosen ordering\n");
  if Length(seeds) = 0 then return; fi;
  orbits := CS_Orbits(R, seeds);
  for O in orbits do
    CS_Reduce(O); d := O.d;
    Print("  orbit ", Length(O.orb), ", d = ", d, ", |Qeff| = ", O.qeff, ", free: ", O.free, ", genus ", O.genus, "\n");
    Print("    types ", CS_Type(O.g0, d), " ; ", CS_Type(O.g1, d), " ; ", CS_Type(O.ginf, d), "\n");
    E := CS_Outer(R, O, A, 0);
    E := Group(Concatenation(E, [()]));
    Print("    E_sigma: order ", Size(E), " ", StructureDescription(E), "\n");
    full := Centralizer(SymmetricGroup(d), Group(O.g0, O.g1));
    Print("    full deck group: order ", Size(full), " ", StructureDescription(full), ", equal to E_sigma: ", full = E,
          ", monodromy primitive: ", IsPrimitive(Group(O.g0, O.g1), [1..d]), "\n");
    E := full;
    # cyclic subgroups with their quotient genus and ramification
    for sub in List(ConjugacyClassesSubgroups(E), Representative) do
      if Size(sub) = 1 or not IsCyclic(sub) then continue; fi;
      tau := First(Elements(sub), x -> Order(x) = Size(sub)); m := Size(sub);
      o := Orbits(sub, [1..d]); lab := [];
      Perform([1..Length(o)], function(b) local x; for x in o[b] do lab[x] := b; od; end);
      bq := List([O.g0, O.g1, O.ginf], p -> PermList(List([1..Length(o)], b -> lab[o[b][1]^p])));
      gq := CS_Genus(bq, Length(o));
      # fixed cycles of tau^k: cycles of gamma_i stabilised
      F := List([1..m-1], k -> Sum([O.g0, O.g1, O.ginf], p -> Number(Cycles(p, [1..d]), c -> (c[1]^(tau^k)) in c)));
      Print("    cyclic subgroup of order ", m, ": quotient genus ", gq, ", fixed cycles of tau^k: ", F,
            ", superelliptic count 2+2g/(m-1) = ", 2 + 2*O.genus/(m-1), "\n");
      if gq = 0 then Print("      quotient types ", List(bq, p -> CS_Type(p, Length(o))), "\n"); fi;
    od;
  od;
  return orbits;
end;

RunGroup := function(G, gname, maxd, mind)
  local R, n, cls, nc, e, units, pw, rat, tbl, irr, sz, ccl, map, i, j, k, l, ms, cnt, d, cand, AG, A, names, ordc, cnum, c, r, best, t0, isr, odd, u, perm;
  n := Size(G);
  R := CS_Setup(G); cls := R.cls; nc := Length(cls);
  # names: order + letter
  ordc := List(R.reps, Order); names := [];
  for i in [1..nc] do
    names[i] := Concatenation(String(ordc[i]), [CHARS_UALPHA[Number([1..i], j -> ordc[j] = ordc[i])]]);
  od;
  e := Exponent(G); units := Filtered([1..e], x -> Gcd(x, e) = 1);
  pw := List(units, u -> List([1..nc], i -> CS_ClassIndex(R, R.reps[i]^u)));
  rat := Filtered([1..nc], i -> ForAll(pw, p -> p[i] = i));
  tbl := CharacterTable(G); irr := Irr(tbl); ccl := ConjugacyClasses(tbl);
  map := List([1..nc], i -> First([1..Length(ccl)], j -> R.reps[i] in ccl[j]));
  sz := List(cls, Size);
  Print("=== ", gname, ": order ", n, ", classes ", names, ", sizes ", sz, "\n    rational classes ", names{rat}, "\n");
  AG := AutomorphismGroup(G);
  A := List(RightTransversal(AG, InnerAutomorphismsAutomorphismGroup(AG)));
  Print("    |Out| = ", Length(A), "\n");
  cand := [];
  for i in [1..nc] do for j in [i..nc] do for k in [j..nc] do for l in [k..nc] do
    ms := [i, j, k, l];
    isr := ForAll(pw, p -> SortedList(List(ms, c -> p[c])) = ms);
    if not isr then continue; fi;
    odd := ForAny(rat, c -> Number(ms, x -> x = c) mod 2 = 1);
    cnt := Product(sz{ms}) / n * Sum(irr, chi -> Product(List(ms, c -> chi[map[c]])) / chi[1]^2);
    d := NrPermutationsList(ms) * cnt / n / 4;
    if d <= maxd and d >= mind then Add(cand, [d, ms]); fi;
  od; od; od; od;
  Sort(cand);
  Print("    candidate class vectors (rational, ", mind, " <= d_est <= ", maxd, "): ", Length(cand), "\n");
  for c in cand do
    ms := c[2];
    # ordering: largest class first, then the two smallest
    perm := ShallowCopy(ms); SortParallel(List(perm, x -> -sz[x]), perm);
    perm := [perm[1], perm[4], perm[3], perm[2]];
    t0 := Runtime();
    Print("  d_est ", c[1], "  ");
    CS_Report(R, perm, names{ms}, A);
    Print("    (", Runtime() - t0, " ms)\n");
  od;
end;

# All rational class vectors of U_3(4) with 3 <= d_est <= 600, without the parity condition of the census of
# Section 3.2 of sh-163:  gap -q -o 6g u34-census.g
RunGroup(PSU(3,4), "U3(4)", 600, 3);
QUIT;


==> anc/supplementary/u34-census.log <==
=== U3(4): order 62400, classes [ "2A", "5A", "5B", "5C", "5D", "10A", "10B", 
  "10C", "10D", "3A", "15A", "15B", "15C", "15D", "4A", "13A", "13B", "13C", 
  "13D", "5E", "5F" ], sizes [ 195, 208, 208, 208, 208, 3120, 3120, 3120, 
  3120, 4160, 4160, 4160, 4160, 4160, 3900, 4800, 4800, 4800, 4800, 2496, 
  2496 ]
    rational classes [ "2A", "3A", "4A" ]
    |Out| = 4
    candidate class vectors (rational, 3 <= d_est <= 600): 6
  d_est 18/5  classes [ "2A", "2A", "2A", "3A" ]: 
0 generating inner classes in the chosen ordering
    (29 ms)
  d_est 404/25  classes [ "5A", "5B", "5C", "5D" ]: 
0 generating inner classes in the chosen ordering
    (19 ms)
  d_est 1161/5  classes [ "2A", "2A", "5E", "5F" ]: 
76 generating inner classes in the chosen ordering
  orbit 912, d = 228, |Qeff| = 4, free: true, genus 3
    types [ [ 3, 76 ] ] ; [ [ 2, 114 ] ] ; [ [ 1, 4 ], [ 3, 4 ], [ 4, 6 ], 
  [ 5, 12 ], [ 6, 4 ], [ 26, 4 ] ]
    E_sigma: order 4 C4
    full deck group: order 
4 C4, equal to E_sigma: true, monodromy primitive: false
    cyclic subgroup of order 2: quotient genus 1, fixed cycles of tau^k: 
[ 4 ], superelliptic count 2+2g/(m-1) = 8
    cyclic subgroup of order 4: quotient genus 1, fixed cycles of tau^k: 
[ 0, 4, 0 ], superelliptic count 2+2g/(m-1) = 4
    (2143 ms)
  d_est 9243/32  classes [ "2A", "2A", "4A", "4A" ]: 
192 generating inner classes in the chosen ordering
  orbit 1152, d = 288, |Qeff| = 4, free: true, genus 5
    types [ [ 3, 96 ] ] ; [ [ 1, 8 ], [ 2, 140 ] ] ; 
[ [ 1, 6 ], [ 3, 10 ], [ 5, 12 ], [ 20, 4 ], [ 26, 2 ], [ 30, 2 ] ]
    E_sigma: order 2 C2
    full deck group: order 
2 C2, equal to E_sigma: true, monodromy primitive: false
    cyclic subgroup of order 2: quotient genus 3, fixed cycles of tau^k: 
[ 0 ], superelliptic count 2+2g/(m-1) = 12
    (2649 ms)
  d_est 1569/5  classes [ "2A", "2A", "3A", "3A" ]: 
156 generating inner classes in the chosen ordering
  orbit 936, d = 234, |Qeff| = 4, free: true, genus 3
    types [ [ 3, 78 ] ] ; [ [ 1, 10 ], [ 2, 112 ] ] ; 
[ [ 1, 4 ], [ 2, 2 ], [ 3, 8 ], [ 5, 10 ], [ 20, 2 ], [ 26, 2 ], [ 30, 2 ] ]
    E_sigma: order 2 C2
    full deck group: order 
2 C2, equal to E_sigma: true, monodromy primitive: false
    cyclic subgroup of order 2: quotient genus 2, fixed cycles of tau^k: 
[ 0 ], superelliptic count 2+2g/(m-1) = 8
    (2557 ms)
  d_est 576  classes [ "2A", "2A", "3A", "4A" ]: 
192 generating inner classes in the chosen ordering
  orbit 2304, d = 576, |Qeff| = 4, free: true, genus 17
    types [ [ 3, 192 ] ] ; [ [ 2, 288 ] ] ; 
[ [ 3, 24 ], [ 5, 24 ], [ 20, 8 ], [ 26, 4 ], [ 30, 4 ] ]
    E_sigma: order 4 C4
    full deck group: order 
4 C4, equal to E_sigma: true, monodromy primitive: false
    cyclic subgroup of order 2: quotient genus 7, fixed cycles of tau^k: 
[ 8 ], superelliptic count 2+2g/(m-1) = 36
    cyclic subgroup of order 4: quotient genus 4, fixed cycles of tau^k: 
[ 0, 8, 0 ], superelliptic count 2+2g/(m-1) = 40/3
    (10414 ms)


==> anc/supplementary/u34-classfields.g <==
# Fields of the conjugacy classes of U_3(4) of elements of order 10, 13 and 15 (character table library).
# For a class c of elements of order o the set S(c) = { k in (Z/o)^* : c^k = c } is printed.  An element sigma of
# Gal(Qbar/Q) with cyclotomic character n fixes c under m -> m^(n') exactly when n mod o lies in S(c); so the field of
# the class is the subfield of Q(zeta_o) fixed by S(c), and the field of the pair {c, c^-1} is fixed by S(c) and -1.
LoadPackage("ctbllib");;
run := function()
  local t, names, ords, o, cls, c, ks, F;
  t := CharacterTable("U3(4)"); names := ClassNames(t, "ATLAS"); ords := OrdersClassRepresentatives(t);
  for o in [10, 13, 15] do
    cls := Filtered([1..Length(ords)], i -> ords[i] = o);
    ks := Filtered([1..o-1], k -> Gcd(k, o) = 1);
    Print("order ", o, ": classes ", names{cls}, "\n");
    for c in cls do
      F := Field(List(Irr(t), chi -> chi[c]));
      Print("   ", names[c], ": S = ", Filtered(ks, k -> PowerMap(t, k)[c] = c), ", inverse class ", names[PowerMap(t, -1)[c]],
            ", powers ", List(ks, k -> [k, names[PowerMap(t, k)[c]]]), ", field of character values: degree ", Dimension(F), ", conductor ", Conductor(F), "\n");
    od;
  od;
end;;
run();
QUIT;


==> anc/supplementary/u34-classfields.log <==
order 10: classes [ "10A", "10B", "10C", "10D" ]
   10A: S = [ 1 ], inverse class 10B, powers 
[ [ 1, "10A" ], [ 3, "10D" ], [ 7, "10C" ], [ 9, "10B" ] 
 ], field of character values: degree 4, conductor 5
   10B: S = [ 1 ], inverse class 10A, powers 
[ [ 1, "10B" ], [ 3, "10C" ], [ 7, "10D" ], [ 9, "10A" ] 
 ], field of character values: degree 4, conductor 5
   10C: S = [ 1 ], inverse class 10D, powers 
[ [ 1, "10C" ], [ 3, "10A" ], [ 7, "10B" ], [ 9, "10D" ] 
 ], field of character values: degree 4, conductor 5
   10D: S = [ 1 ], inverse class 10C, powers 
[ [ 1, "10D" ], [ 3, "10B" ], [ 7, "10A" ], [ 9, "10C" ] 
 ], field of character values: degree 4, conductor 5
order 13: classes [ "13A", "13B", "13C", "13D" ]
   13A: S = [ 1, 3, 9 ], inverse class 13B, powers 
[ [ 1, "13A" ], [ 2, "13C" ], [ 3, "13A" ], [ 4, "13B" ], [ 5, "13C" ], 
  [ 6, "13C" ], [ 7, "13D" ], [ 8, "13D" ], [ 9, "13A" ], [ 10, "13B" ], 
  [ 11, "13D" ], [ 12, "13B" ] ], field of character values: degree 
4, conductor 13
   13B: S = [ 1, 3, 9 ], inverse class 13A, powers 
[ [ 1, "13B" ], [ 2, "13D" ], [ 3, "13B" ], [ 4, "13A" ], [ 5, "13D" ], 
  [ 6, "13D" ], [ 7, "13C" ], [ 8, "13C" ], [ 9, "13B" ], [ 10, "13A" ], 
  [ 11, "13C" ], [ 12, "13A" ] ], field of character values: degree 
4, conductor 13
   13C: S = [ 1, 3, 9 ], inverse class 13D, powers 
[ [ 1, "13C" ], [ 2, "13B" ], [ 3, "13C" ], [ 4, "13D" ], [ 5, "13B" ], 
  [ 6, "13B" ], [ 7, "13A" ], [ 8, "13A" ], [ 9, "13C" ], [ 10, "13D" ], 
  [ 11, "13A" ], [ 12, "13D" ] ], field of character values: degree 
4, conductor 13
   13D: S = [ 1, 3, 9 ], inverse class 13C, powers 
[ [ 1, "13D" ], [ 2, "13A" ], [ 3, "13D" ], [ 4, "13C" ], [ 5, "13A" ], 
  [ 6, "13A" ], [ 7, "13B" ], [ 8, "13B" ], [ 9, "13D" ], [ 10, "13C" ], 
  [ 11, "13B" ], [ 12, "13C" ] ], field of character values: degree 
4, conductor 13
order 15: classes [ "15A", "15B", "15C", "15D" ]
   15A: S = [ 1, 11 ], inverse class 15B, powers 
[ [ 1, "15A" ], [ 2, "15C" ], [ 4, "15B" ], [ 7, "15C" ], [ 8, "15D" ], 
  [ 11, "15A" ], [ 13, "15D" ], [ 14, "15B" ] 
 ], field of character values: degree 4, conductor 5
   15B: S = [ 1, 11 ], inverse class 15A, powers 
[ [ 1, "15B" ], [ 2, "15D" ], [ 4, "15A" ], [ 7, "15D" ], [ 8, "15C" ], 
  [ 11, "15B" ], [ 13, "15C" ], [ 14, "15A" ] 
 ], field of character values: degree 4, conductor 5
   15C: S = [ 1, 11 ], inverse class 15D, powers 
[ [ 1, "15C" ], [ 2, "15B" ], [ 4, "15D" ], [ 7, "15B" ], [ 8, "15A" ], 
  [ 11, "15C" ], [ 13, "15A" ], [ 14, "15D" ] 
 ], field of character values: degree 4, conductor 5
   15D: S = [ 1, 11 ], inverse class 15C, powers 
[ [ 1, "15D" ], [ 2, "15A" ], [ 4, "15C" ], [ 7, "15A" ], [ 8, "15B" ], 
  [ 11, "15D" ], [ 13, "15B" ], [ 14, "15C" ] 
 ], field of character values: degree 4, conductor 5


==> anc/supplementary/u34-compute/B2.py <==
m = 468
G0 = [ 8, 9, 0, 1, 16, 17, 24, 25, 2, 3, 31, 30, 26, 27, 6, 7, 41, 40, 44, 45, 33, 32, 38, 39, 14, 15, 49, 48, 59, 58, 54, 55, 66, 67, 71, 70, 22, 23, 36, 37, 5, 4, 82, 83, 79, 78, 76, 77, 13, 12, 96, 97, 34, 35, 11, 10, 113, 112, 108, 109, 93, 92, 125, 124, 106, 107, 21, 20, 133, 132, 53, 52, 143, 142, 50, 51, 153, 152, 19, 18, 160, 161, 157, 156, 154, 155, 129, 128, 176, 177, 181, 180, 150, 151, 186, 187, 74, 75, 73, 72, 197, 196, 140, 141, 68, 69, 205, 204, 29, 28, 213, 212, 208, 209, 85, 84, 227, 226, 229, 228, 183, 182, 88, 89, 206, 207, 238, 239, 243, 242, 247, 246, 105, 104, 102, 103, 257, 256, 101, 100, 134, 135, 98, 99, 267, 266, 248, 249, 94, 95, 61, 60, 47, 46, 115, 114, 43, 42, 280, 281, 277, 276, 274, 275, 117, 116, 290, 291, 194, 195, 173, 172, 241, 240, 273, 272, 122, 123, 184, 185, 270, 271, 231, 230, 310, 311, 148, 149, 147, 146, 144, 145, 316, 317, 307, 306, 138, 139, 136, 137, 324, 325, 130, 131, 65, 64, 63, 62, 57, 56, 333, 332, 328, 329, 289, 288, 319, 318, 326, 327, 343, 342, 167, 166, 340, 341, 164, 165, 258, 259, 120, 121, 353, 352, 174, 175, 268, 269, 244, 245, 170, 171, 86, 87, 126, 127, 203, 202, 189, 188, 305, 304, 200, 201, 365, 364, 199, 198, 119, 118, 216, 217, 192, 193, 323, 322, 191, 190, 360, 361, 91, 90, 235, 234, 367, 366, 81, 80, 378, 379, 375, 374, 372, 373, 339, 338, 389, 388, 370, 371, 223, 222, 220, 221, 225, 224, 398, 399, 402, 403, 232, 233, 384, 385, 308, 309, 169, 168, 251, 250, 178, 179, 264, 265, 412, 413, 262, 263, 261, 260, 254, 255, 313, 312, 252, 253, 415, 414, 111, 110, 278, 279, 418, 419, 411, 410, 416, 417, 387, 386, 295, 294, 293, 292, 286, 287, 297, 296, 435, 434, 393, 392, 301, 300, 359, 358, 298, 299, 404, 405, 236, 237, 314, 315, 321, 320, 163, 162, 335, 334, 215, 214, 439, 438, 159, 158, 442, 443, 330, 331, 440, 441, 449, 448, 408, 409, 284, 285, 345, 344, 420, 421, 407, 406, 349, 348, 455, 454, 347, 346, 390, 391, 356, 357, 355, 354, 350, 351, 302, 303, 368, 369, 362, 363, 219, 218, 437, 436, 211, 210, 400, 401, 376, 377, 426, 427, 456, 457, 431, 430, 463, 462, 397, 396, 394, 395, 337, 336, 283, 282, 444, 445, 422, 423, 380, 381, 459, 458, 451, 450, 382, 383, 460, 461, 432, 433, 424, 425, 467, 466, 464, 465, 428, 429, 452, 453, 446, 447 ]
G1 = [ 17, 16, 2, 3, 27, 26, 8, 9, 6, 7, 41, 40, 39, 38, 14, 15, 1, 0, 55, 54, 49, 48, 24, 25, 22, 23, 5, 4, 79, 78, 77, 76, 67, 66, 36, 37, 34, 35, 13, 12, 11, 10, 109, 108, 93, 92, 107, 106, 21, 20, 52, 53, 50, 51, 19, 18, 157, 156, 155, 154, 129, 128, 153, 152, 151, 150, 33, 32, 74, 75, 72, 73, 70, 71, 68, 69, 31, 30, 29, 28, 209, 208, 85, 84, 83, 82, 183, 182, 207, 206, 205, 204, 45, 44, 104, 105, 102, 103, 100, 101, 98, 99, 96, 97, 94, 95, 47, 46, 43, 42, 277, 276, 275, 274, 117, 116, 115, 114, 243, 242, 241, 240, 122, 123, 273, 272, 271, 270, 61, 60, 148, 149, 146, 147, 144, 145, 142, 143, 140, 141, 138, 139, 136, 137, 134, 135, 132, 133, 130, 131, 65, 64, 63, 62, 59, 58, 57, 56, 329, 328, 289, 288, 327, 326, 167, 166, 165, 164, 258, 259, 230, 231, 307, 306, 176, 177, 174, 175, 244, 245, 324, 325, 87, 86, 202, 203, 189, 188, 187, 186, 200, 201, 198, 199, 196, 197, 194, 195, 192, 193, 190, 191, 184, 185, 91, 90, 89, 88, 81, 80, 375, 374, 373, 372, 339, 338, 367, 366, 371, 370, 227, 226, 225, 224, 223, 222, 221, 220, 228, 229, 170, 171, 234, 235, 232, 233, 310, 311, 308, 309, 121, 120, 119, 118, 178, 179, 268, 269, 248, 249, 266, 267, 264, 265, 262, 263, 260, 261, 168, 169, 256, 257, 254, 255, 252, 253, 250, 251, 246, 247, 127, 126, 125, 124, 113, 112, 111, 110, 419, 418, 385, 384, 417, 416, 387, 386, 415, 414, 161, 160, 293, 292, 291, 290, 297, 296, 295, 294, 300, 301, 298, 299, 360, 361, 358, 359, 173, 172, 238, 239, 236, 237, 322, 323, 320, 321, 319, 318, 317, 316, 314, 315, 312, 313, 180, 181, 163, 162, 159, 158, 330, 331, 441, 440, 439, 438, 409, 408, 215, 214, 344, 345, 342, 343, 340, 341, 349, 348, 347, 346, 356, 357, 354, 355, 352, 353, 350, 351, 304, 305, 302, 303, 362, 363, 368, 369, 217, 216, 364, 365, 219, 218, 213, 212, 211, 210, 378, 379, 376, 377, 457, 456, 437, 436, 281, 280, 285, 284, 390, 391, 388, 389, 399, 398, 397, 396, 395, 394, 393, 392, 406, 407, 405, 404, 403, 402, 400, 401, 337, 336, 412, 413, 410, 411, 287, 286, 283, 282, 279, 278, 422, 423, 420, 421, 444, 445, 442, 443, 450, 451, 435, 434, 432, 433, 431, 430, 383, 382, 335, 334, 333, 332, 426, 427, 424, 425, 462, 463, 460, 461, 428, 429, 454, 455, 452, 453, 381, 380, 466, 467, 448, 449, 446, 447, 464, 465, 458, 459 ]
proj = [ 0, 0, 1, 1, 2, 2, 3, 3, 4, 4, 5, 5, 6, 6, 7, 7, 8, 8, 9, 9, 10, 10, 11, 11, 12, 12, 13, 13, 14, 14, 15, 15, 16, 16, 17, 17, 18, 18, 19, 19, 20, 20, 21, 21, 22, 22, 23, 23, 24, 24, 25, 25, 26, 26, 27, 27, 28, 28, 29, 29, 30, 30, 31, 31, 32, 32, 33, 33, 34, 34, 35, 35, 36, 36, 37, 37, 38, 38, 39, 39, 40, 40, 41, 41, 42, 42, 43, 43, 44, 44, 45, 45, 46, 46, 47, 47, 48, 48, 49, 49, 50, 50, 51, 51, 52, 52, 53, 53, 54, 54, 55, 55, 56, 56, 57, 57, 58, 58, 59, 59, 60, 60, 61, 61, 62, 62, 63, 63, 64, 64, 65, 65, 66, 66, 67, 67, 68, 68, 69, 69, 70, 70, 71, 71, 72, 72, 73, 73, 74, 74, 75, 75, 76, 76, 77, 77, 78, 78, 79, 79, 80, 80, 81, 81, 82, 82, 83, 83, 84, 84, 85, 85, 86, 86, 87, 87, 88, 88, 89, 89, 90, 90, 91, 91, 92, 92, 93, 93, 94, 94, 95, 95, 96, 96, 97, 97, 98, 98, 99, 99, 100, 100, 101, 101, 102, 102, 103, 103, 104, 104, 105, 105, 106, 106, 107, 107, 108, 108, 109, 109, 110, 110, 111, 111, 112, 112, 113, 113, 114, 114, 115, 115, 116, 116, 117, 117, 118, 118, 119, 119, 120, 120, 121, 121, 122, 122, 123, 123, 124, 124, 125, 125, 126, 126, 127, 127, 128, 128, 129, 129, 130, 130, 131, 131, 132, 132, 133, 133, 134, 134, 135, 135, 136, 136, 137, 137, 138, 138, 139, 139, 140, 140, 141, 141, 142, 142, 143, 143, 144, 144, 145, 145, 146, 146, 147, 147, 148, 148, 149, 149, 150, 150, 151, 151, 152, 152, 153, 153, 154, 154, 155, 155, 156, 156, 157, 157, 158, 158, 159, 159, 160, 160, 161, 161, 162, 162, 163, 163, 164, 164, 165, 165, 166, 166, 167, 167, 168, 168, 169, 169, 170, 170, 171, 171, 172, 172, 173, 173, 174, 174, 175, 175, 176, 176, 177, 177, 178, 178, 179, 179, 180, 180, 181, 181, 182, 182, 183, 183, 184, 184, 185, 185, 186, 186, 187, 187, 188, 188, 189, 189, 190, 190, 191, 191, 192, 192, 193, 193, 194, 194, 195, 195, 196, 196, 197, 197, 198, 198, 199, 199, 200, 200, 201, 201, 202, 202, 203, 203, 204, 204, 205, 205, 206, 206, 207, 207, 208, 208, 209, 209, 210, 210, 211, 211, 212, 212, 213, 213, 214, 214, 215, 215, 216, 216, 217, 217, 218, 218, 219, 219, 220, 220, 221, 221, 222, 222, 223, 223, 224, 224, 225, 225, 226, 226, 227, 227, 228, 228, 229, 229, 230, 230, 231, 231, 232, 232, 233, 233 ]
sw = [ 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10, 13, 12, 15, 14, 17, 16, 19, 18, 21, 20, 23, 22, 25, 24, 27, 26, 29, 28, 31, 30, 33, 32, 35, 34, 37, 36, 39, 38, 41, 40, 43, 42, 45, 44, 47, 46, 49, 48, 51, 50, 53, 52, 55, 54, 57, 56, 59, 58, 61, 60, 63, 62, 65, 64, 67, 66, 69, 68, 71, 70, 73, 72, 75, 74, 77, 76, 79, 78, 81, 80, 83, 82, 85, 84, 87, 86, 89, 88, 91, 90, 93, 92, 95, 94, 97, 96, 99, 98, 101, 100, 103, 102, 105, 104, 107, 106, 109, 108, 111, 110, 113, 112, 115, 114, 117, 116, 119, 118, 121, 120, 123, 122, 125, 124, 127, 126, 129, 128, 131, 130, 133, 132, 135, 134, 137, 136, 139, 138, 141, 140, 143, 142, 145, 144, 147, 146, 149, 148, 151, 150, 153, 152, 155, 154, 157, 156, 159, 158, 161, 160, 163, 162, 165, 164, 167, 166, 169, 168, 171, 170, 173, 172, 175, 174, 177, 176, 179, 178, 181, 180, 183, 182, 185, 184, 187, 186, 189, 188, 191, 190, 193, 192, 195, 194, 197, 196, 199, 198, 201, 200, 203, 202, 205, 204, 207, 206, 209, 208, 211, 210, 213, 212, 215, 214, 217, 216, 219, 218, 221, 220, 223, 222, 225, 224, 227, 226, 229, 228, 231, 230, 233, 232, 235, 234, 237, 236, 239, 238, 241, 240, 243, 242, 245, 244, 247, 246, 249, 248, 251, 250, 253, 252, 255, 254, 257, 256, 259, 258, 261, 260, 263, 262, 265, 264, 267, 266, 269, 268, 271, 270, 273, 272, 275, 274, 277, 276, 279, 278, 281, 280, 283, 282, 285, 284, 287, 286, 289, 288, 291, 290, 293, 292, 295, 294, 297, 296, 299, 298, 301, 300, 303, 302, 305, 304, 307, 306, 309, 308, 311, 310, 313, 312, 315, 314, 317, 316, 319, 318, 321, 320, 323, 322, 325, 324, 327, 326, 329, 328, 331, 330, 333, 332, 335, 334, 337, 336, 339, 338, 341, 340, 343, 342, 345, 344, 347, 346, 349, 348, 351, 350, 353, 352, 355, 354, 357, 356, 359, 358, 361, 360, 363, 362, 365, 364, 367, 366, 369, 368, 371, 370, 373, 372, 375, 374, 377, 376, 379, 378, 381, 380, 383, 382, 385, 384, 387, 386, 389, 388, 391, 390, 393, 392, 395, 394, 397, 396, 399, 398, 401, 400, 403, 402, 405, 404, 407, 406, 409, 408, 411, 410, 413, 412, 415, 414, 417, 416, 419, 418, 421, 420, 423, 422, 425, 424, 427, 426, 429, 428, 431, 430, 433, 432, 435, 434, 437, 436, 439, 438, 441, 440, 443, 442, 445, 444, 447, 446, 449, 448, 451, 450, 453, 452, 455, 454, 457, 456, 459, 458, 461, 460, 463, 462, 465, 464, 467, 466 ]


==> anc/supplementary/u34-compute/B3.py <==
m = 468
G0 = [ 8, 9, 1, 0, 16, 17, 24, 25, 3, 2, 30, 31, 26, 27, 7, 6, 40, 41, 44, 45, 32, 33, 38, 39, 15, 14, 48, 49, 58, 59, 54, 55, 66, 67, 70, 71, 23, 22, 37, 36, 4, 5, 82, 83, 78, 79, 76, 77, 12, 13, 96, 97, 35, 34, 10, 11, 112, 113, 108, 109, 92, 93, 124, 125, 106, 107, 20, 21, 132, 133, 53, 52, 142, 143, 51, 50, 152, 153, 18, 19, 160, 161, 156, 157, 154, 155, 128, 129, 176, 177, 180, 181, 150, 151, 186, 187, 75, 74, 73, 72, 196, 197, 140, 141, 69, 68, 204, 205, 28, 29, 212, 213, 208, 209, 84, 85, 226, 227, 228, 229, 182, 183, 89, 88, 206, 207, 238, 239, 242, 243, 246, 247, 105, 104, 103, 102, 256, 257, 101, 100, 135, 134, 99, 98, 266, 267, 249, 248, 95, 94, 60, 61, 46, 47, 114, 115, 42, 43, 280, 281, 276, 277, 274, 275, 116, 117, 290, 291, 195, 194, 173, 172, 240, 241, 273, 272, 123, 122, 185, 184, 270, 271, 231, 230, 310, 311, 149, 148, 147, 146, 145, 144, 316, 317, 306, 307, 139, 138, 137, 136, 324, 325, 131, 130, 64, 65, 62, 63, 56, 57, 332, 333, 328, 329, 288, 289, 318, 319, 326, 327, 342, 343, 166, 167, 341, 340, 164, 165, 259, 258, 121, 120, 352, 353, 175, 174, 268, 269, 245, 244, 171, 170, 86, 87, 127, 126, 203, 202, 188, 189, 304, 305, 201, 200, 364, 365, 199, 198, 119, 118, 217, 216, 193, 192, 322, 323, 191, 190, 361, 360, 90, 91, 234, 235, 366, 367, 80, 81, 378, 379, 374, 375, 372, 373, 338, 339, 388, 389, 370, 371, 222, 223, 220, 221, 224, 225, 398, 399, 402, 403, 233, 232, 385, 384, 309, 308, 169, 168, 251, 250, 179, 178, 265, 264, 412, 413, 263, 262, 261, 260, 255, 254, 313, 312, 253, 252, 414, 415, 110, 111, 279, 278, 418, 419, 410, 411, 416, 417, 386, 387, 295, 294, 292, 293, 287, 286, 296, 297, 434, 435, 392, 393, 301, 300, 358, 359, 299, 298, 405, 404, 237, 236, 315, 314, 321, 320, 162, 163, 334, 335, 214, 215, 438, 439, 158, 159, 442, 443, 331, 330, 440, 441, 448, 449, 408, 409, 284, 285, 345, 344, 421, 420, 407, 406, 348, 349, 455, 454, 346, 347, 390, 391, 357, 356, 355, 354, 351, 350, 303, 302, 368, 369, 363, 362, 218, 219, 436, 437, 210, 211, 401, 400, 377, 376, 427, 426, 456, 457, 431, 430, 462, 463, 396, 397, 394, 395, 336, 337, 282, 283, 445, 444, 423, 422, 381, 380, 458, 459, 451, 450, 383, 382, 460, 461, 433, 432, 425, 424, 467, 466, 465, 464, 429, 428, 453, 452, 447, 446 ]
G1 = [ 16, 17, 3, 2, 26, 27, 9, 8, 7, 6, 40, 41, 38, 39, 15, 14, 0, 1, 54, 55, 48, 49, 25, 24, 23, 22, 4, 5, 78, 79, 76, 77, 66, 67, 37, 36, 35, 34, 12, 13, 10, 11, 108, 109, 92, 93, 106, 107, 20, 21, 53, 52, 51, 50, 18, 19, 156, 157, 154, 155, 128, 129, 152, 153, 150, 151, 32, 33, 75, 74, 73, 72, 71, 70, 69, 68, 30, 31, 28, 29, 208, 209, 84, 85, 82, 83, 182, 183, 206, 207, 204, 205, 44, 45, 105, 104, 103, 102, 101, 100, 99, 98, 97, 96, 95, 94, 46, 47, 42, 43, 276, 277, 274, 275, 116, 117, 114, 115, 242, 243, 240, 241, 123, 122, 272, 273, 270, 271, 60, 61, 149, 148, 147, 146, 145, 144, 143, 142, 141, 140, 139, 138, 137, 136, 135, 134, 133, 132, 131, 130, 64, 65, 62, 63, 58, 59, 56, 57, 328, 329, 288, 289, 326, 327, 166, 167, 164, 165, 259, 258, 231, 230, 306, 307, 177, 176, 175, 174, 245, 244, 325, 324, 86, 87, 203, 202, 188, 189, 186, 187, 201, 200, 199, 198, 197, 196, 195, 194, 193, 192, 191, 190, 185, 184, 90, 91, 88, 89, 80, 81, 374, 375, 372, 373, 338, 339, 366, 367, 370, 371, 226, 227, 224, 225, 222, 223, 220, 221, 229, 228, 171, 170, 235, 234, 233, 232, 311, 310, 309, 308, 120, 121, 118, 119, 179, 178, 269, 268, 249, 248, 267, 266, 265, 264, 263, 262, 261, 260, 169, 168, 257, 256, 255, 254, 253, 252, 251, 250, 247, 246, 126, 127, 124, 125, 112, 113, 110, 111, 418, 419, 384, 385, 416, 417, 386, 387, 414, 415, 160, 161, 292, 293, 290, 291, 296, 297, 294, 295, 301, 300, 299, 298, 361, 360, 359, 358, 172, 173, 239, 238, 237, 236, 323, 322, 321, 320, 318, 319, 316, 317, 315, 314, 313, 312, 181, 180, 162, 163, 158, 159, 331, 330, 440, 441, 438, 439, 408, 409, 214, 215, 345, 344, 343, 342, 341, 340, 348, 349, 346, 347, 357, 356, 355, 354, 353, 352, 351, 350, 305, 304, 303, 302, 363, 362, 369, 368, 216, 217, 365, 364, 218, 219, 212, 213, 210, 211, 379, 378, 377, 376, 456, 457, 436, 437, 280, 281, 284, 285, 391, 390, 389, 388, 398, 399, 396, 397, 394, 395, 392, 393, 407, 406, 404, 405, 402, 403, 401, 400, 336, 337, 413, 412, 411, 410, 286, 287, 282, 283, 278, 279, 423, 422, 421, 420, 445, 444, 443, 442, 451, 450, 434, 435, 433, 432, 430, 431, 382, 383, 334, 335, 332, 333, 427, 426, 425, 424, 463, 462, 461, 460, 429, 428, 455, 454, 453, 452, 380, 381, 467, 466, 449, 448, 447, 446, 465, 464, 459, 458 ]
proj = [ 0, 0, 1, 1, 2, 2, 3, 3, 4, 4, 5, 5, 6, 6, 7, 7, 8, 8, 9, 9, 10, 10, 11, 11, 12, 12, 13, 13, 14, 14, 15, 15, 16, 16, 17, 17, 18, 18, 19, 19, 20, 20, 21, 21, 22, 22, 23, 23, 24, 24, 25, 25, 26, 26, 27, 27, 28, 28, 29, 29, 30, 30, 31, 31, 32, 32, 33, 33, 34, 34, 35, 35, 36, 36, 37, 37, 38, 38, 39, 39, 40, 40, 41, 41, 42, 42, 43, 43, 44, 44, 45, 45, 46, 46, 47, 47, 48, 48, 49, 49, 50, 50, 51, 51, 52, 52, 53, 53, 54, 54, 55, 55, 56, 56, 57, 57, 58, 58, 59, 59, 60, 60, 61, 61, 62, 62, 63, 63, 64, 64, 65, 65, 66, 66, 67, 67, 68, 68, 69, 69, 70, 70, 71, 71, 72, 72, 73, 73, 74, 74, 75, 75, 76, 76, 77, 77, 78, 78, 79, 79, 80, 80, 81, 81, 82, 82, 83, 83, 84, 84, 85, 85, 86, 86, 87, 87, 88, 88, 89, 89, 90, 90, 91, 91, 92, 92, 93, 93, 94, 94, 95, 95, 96, 96, 97, 97, 98, 98, 99, 99, 100, 100, 101, 101, 102, 102, 103, 103, 104, 104, 105, 105, 106, 106, 107, 107, 108, 108, 109, 109, 110, 110, 111, 111, 112, 112, 113, 113, 114, 114, 115, 115, 116, 116, 117, 117, 118, 118, 119, 119, 120, 120, 121, 121, 122, 122, 123, 123, 124, 124, 125, 125, 126, 126, 127, 127, 128, 128, 129, 129, 130, 130, 131, 131, 132, 132, 133, 133, 134, 134, 135, 135, 136, 136, 137, 137, 138, 138, 139, 139, 140, 140, 141, 141, 142, 142, 143, 143, 144, 144, 145, 145, 146, 146, 147, 147, 148, 148, 149, 149, 150, 150, 151, 151, 152, 152, 153, 153, 154, 154, 155, 155, 156, 156, 157, 157, 158, 158, 159, 159, 160, 160, 161, 161, 162, 162, 163, 163, 164, 164, 165, 165, 166, 166, 167, 167, 168, 168, 169, 169, 170, 170, 171, 171, 172, 172, 173, 173, 174, 174, 175, 175, 176, 176, 177, 177, 178, 178, 179, 179, 180, 180, 181, 181, 182, 182, 183, 183, 184, 184, 185, 185, 186, 186, 187, 187, 188, 188, 189, 189, 190, 190, 191, 191, 192, 192, 193, 193, 194, 194, 195, 195, 196, 196, 197, 197, 198, 198, 199, 199, 200, 200, 201, 201, 202, 202, 203, 203, 204, 204, 205, 205, 206, 206, 207, 207, 208, 208, 209, 209, 210, 210, 211, 211, 212, 212, 213, 213, 214, 214, 215, 215, 216, 216, 217, 217, 218, 218, 219, 219, 220, 220, 221, 221, 222, 222, 223, 223, 224, 224, 225, 225, 226, 226, 227, 227, 228, 228, 229, 229, 230, 230, 231, 231, 232, 232, 233, 233 ]
sw = [ 1, 0, 3, 2, 5, 4, 7, 6, 9, 8, 11, 10, 13, 12, 15, 14, 17, 16, 19, 18, 21, 20, 23, 22, 25, 24, 27, 26, 29, 28, 31, 30, 33, 32, 35, 34, 37, 36, 39, 38, 41, 40, 43, 42, 45, 44, 47, 46, 49, 48, 51, 50, 53, 52, 55, 54, 57, 56, 59, 58, 61, 60, 63, 62, 65, 64, 67, 66, 69, 68, 71, 70, 73, 72, 75, 74, 77, 76, 79, 78, 81, 80, 83, 82, 85, 84, 87, 86, 89, 88, 91, 90, 93, 92, 95, 94, 97, 96, 99, 98, 101, 100, 103, 102, 105, 104, 107, 106, 109, 108, 111, 110, 113, 112, 115, 114, 117, 116, 119, 118, 121, 120, 123, 122, 125, 124, 127, 126, 129, 128, 131, 130, 133, 132, 135, 134, 137, 136, 139, 138, 141, 140, 143, 142, 145, 144, 147, 146, 149, 148, 151, 150, 153, 152, 155, 154, 157, 156, 159, 158, 161, 160, 163, 162, 165, 164, 167, 166, 169, 168, 171, 170, 173, 172, 175, 174, 177, 176, 179, 178, 181, 180, 183, 182, 185, 184, 187, 186, 189, 188, 191, 190, 193, 192, 195, 194, 197, 196, 199, 198, 201, 200, 203, 202, 205, 204, 207, 206, 209, 208, 211, 210, 213, 212, 215, 214, 217, 216, 219, 218, 221, 220, 223, 222, 225, 224, 227, 226, 229, 228, 231, 230, 233, 232, 235, 234, 237, 236, 239, 238, 241, 240, 243, 242, 245, 244, 247, 246, 249, 248, 251, 250, 253, 252, 255, 254, 257, 256, 259, 258, 261, 260, 263, 262, 265, 264, 267, 266, 269, 268, 271, 270, 273, 272, 275, 274, 277, 276, 279, 278, 281, 280, 283, 282, 285, 284, 287, 286, 289, 288, 291, 290, 293, 292, 295, 294, 297, 296, 299, 298, 301, 300, 303, 302, 305, 304, 307, 306, 309, 308, 311, 310, 313, 312, 315, 314, 317, 316, 319, 318, 321, 320, 323, 322, 325, 324, 327, 326, 329, 328, 331, 330, 333, 332, 335, 334, 337, 336, 339, 338, 341, 340, 343, 342, 345, 344, 347, 346, 349, 348, 351, 350, 353, 352, 355, 354, 357, 356, 359, 358, 361, 360, 363, 362, 365, 364, 367, 366, 369, 368, 371, 370, 373, 372, 375, 374, 377, 376, 379, 378, 381, 380, 383, 382, 385, 384, 387, 386, 389, 388, 391, 390, 393, 392, 395, 394, 397, 396, 399, 398, 401, 400, 403, 402, 405, 404, 407, 406, 409, 408, 411, 410, 413, 412, 415, 414, 417, 416, 419, 418, 421, 420, 423, 422, 425, 424, 427, 426, 429, 428, 431, 430, 433, 432, 435, 434, 437, 436, 439, 438, 441, 440, 443, 442, 445, 444, 447, 446, 449, 448, 451, 450, 453, 452, 455, 454, 457, 456, 459, 458, 461, 460, 463, 462, 465, 464, 467, 466 ]


==> anc/supplementary/u34-compute/E5.gp <==
Psi = (w^2 + 228*w + 496)*(181*w^2 - 732*w + 1776);
E = ellminimalmodel(ellinit(ellfromeqn(Y^2 - Psi)));
E5 = ellminimalmodel(ellinit(ellfromeqn(5*Y^2 - Psi)));
print("E : ", E[1..5], " conductor ", ellglobalred(E)[1], " torsion ", elltors(E)[2], " rank ", ellrank(E)[1..2]);
print("E5: ", E5[1..5], " conductor ", ellglobalred(E5)[1], " = ", factor(ellglobalred(E5)[1]), " torsion ", elltors(E5), " rank ", ellrank(E5)[1..2]);
print("Psi(11) = ", factor(subst(Psi,w,11)), "  Psi(-4/11) = ", factor(subst(Psi,w,-4/11)), " Psi(8/3) = ", factor(subst(Psi,w,8/3)), " Psi(-56/29) = ", factor(subst(Psi,w,-56/29)));
print("points on V^2 = Psi(w)(w^2+4) up to height 10^4: ", hyperellratpoints(subst(Psi*(w^2+4),w,x), 10^4));
F = 181*x^8 + 4488*x^7 + 8208*x^6 + 6486*x^5 + 2890*x^4 + 816*x^3 + 153*x^2 + 18*x + 1;
G = numerator(subst(F, x, -(3*x+1)/(10*x+3))); print("F(-(3x+1)/(10x+3)) (10x+3)^8 / F(x) = ", G/F);
quit


==> anc/supplementary/u34-compute/EB.gp <==
Psi = (w^2 + 228*w + 496)*(181*w^2 - 732*w + 1776);
E = ellinit(ellfromeqn(Y^2 - Psi)); E = ellminimalmodel(E);
print("Jacobian of Y^2 = Psi(w): ", E[1..5], "  disc ", factor(E.disc), "  j = ", E.j);
print("torsion ", elltors(E));
{foreach([1,2,5,10,13,26,65,130,-1,-2,-5,-10,-13,-26,-65,-130,3,6,15,30,39,78,195,390,-3,-6,-15,-30,-39,-78,-195,-390], B,
  Et = ellinit(elltwist(E, if(B%4==1, B, 4*B))); Et = ellminimalmodel(Et);
  r = ellrank(Et);
  print("B = ", B, ": rank between ", r[1], " and ", r[2], ", torsion ", elltors(Et)[2], ", points ", r[4]);
)}
quit


==> anc/supplementary/u34-compute/H.py <==
d = 234
genus = 3
g0 = [ 4, 0, 8, 12, 1, 15, 13, 3, 20, 22, 16, 19, 7, 24, 29, 27, 33, 35, 11, 18, 2, 41, 39, 38, 6, 48, 17, 5, 56, 54, 46, 62, 53, 10, 66, 26, 71, 25, 76, 9, 80, 78, 77, 64, 88, 90, 75, 93, 37, 36, 98, 70, 34, 102, 14, 106, 104, 42, 113, 114, 91, 44, 103, 119, 121, 123, 52, 51, 128, 50, 67, 49, 133, 124, 47, 30, 23, 57, 21, 140, 138, 137, 58, 145, 97, 86, 120, 136, 61, 92, 135, 115, 155, 74, 73, 72, 158, 153, 69, 68, 162, 65, 32, 31, 28, 166, 164, 144, 159, 163, 171, 83, 170, 82, 129, 60, 176, 87, 134, 122, 85, 43, 63, 101, 94, 152, 100, 182, 99, 59, 108, 96, 161, 95, 180, 45, 117, 183, 40, 189, 187, 186, 169, 194, 185, 111, 110, 112, 199, 201, 116, 192, 154, 84, 125, 89, 132, 206, 131, 130, 127, 156, 126, 207, 55, 139, 209, 205, 208, 193, 147, 146, 143, 148, 217, 196, 150, 179, 149, 202, 118, 157, 160, 81, 167, 107, 219, 79, 221, 165, 220, 224, 204, 142, 172, 210, 203, 174, 227, 173, 195, 178, 177, 175, 151, 184, 181, 109, 218, 105, 200, 188, 213, 228, 215, 231, 198, 197, 168, 141, 222, 211, 190, 229, 225, 191, 230, 216, 212, 233, 232, 214, 226, 223 ]
g1 = [ 8, 1, 13, 4, 3, 20, 19, 7, 0, 27, 24, 12, 11, 2, 39, 38, 33, 18, 17, 6, 5, 54, 46, 53, 10, 26, 25, 9, 78, 77, 64, 76, 75, 16, 37, 36, 35, 34, 15, 14, 104, 42, 41, 91, 103, 102, 22, 52, 51, 50, 49, 48, 47, 23, 21, 138, 137, 58, 57, 121, 120, 61, 136, 135, 30, 74, 73, 72, 71, 70, 69, 68, 67, 66, 65, 32, 31, 29, 28, 164, 144, 163, 83, 82, 129, 115, 153, 88, 87, 122, 162, 43, 101, 94, 93, 100, 99, 98, 97, 96, 95, 92, 45, 44, 40, 187, 186, 169, 183, 185, 113, 112, 111, 110, 114, 85, 117, 116, 155, 154, 60, 59, 89, 134, 124, 133, 132, 131, 130, 84, 128, 127, 126, 125, 123, 63, 62, 56, 55, 209, 192, 208, 193, 207, 80, 146, 145, 148, 147, 150, 149, 180, 179, 86, 119, 118, 161, 160, 159, 158, 157, 156, 90, 81, 79, 165, 220, 219, 204, 107, 172, 171, 170, 174, 173, 178, 177, 176, 175, 152, 151, 181, 184, 108, 182, 109, 106, 105, 189, 188, 228, 218, 140, 142, 195, 194, 199, 198, 197, 196, 203, 202, 201, 200, 168, 206, 205, 143, 141, 139, 211, 210, 222, 221, 225, 217, 216, 215, 191, 167, 166, 213, 212, 231, 230, 214, 227, 226, 190, 233, 224, 223, 232, 229 ]
tau = [ 198, 216, 217, 226, 227, 173, 214, 232, 197, 196, 223, 224, 230, 215, 178, 148, 229, 218, 191, 225, 174, 202, 203, 170, 231, 141, 208, 199, 152, 149, 210, 111, 194, 233, 167, 168, 204, 219, 147, 175, 133, 177, 176, 221, 146, 207, 200, 182, 186, 192, 140, 106, 184, 172, 201, 67, 154, 116, 117, 189, 212, 171, 83, 81, 211, 131, 205, 55, 180, 79, 164, 151, 138, 206, 127, 195, 112, 150, 179, 69, 95, 63, 136, 62, 209, 190, 220, 113, 110, 108, 109, 213, 159, 160, 157, 80, 123, 105, 187, 134, 144, 158, 143, 145, 125, 97, 51, 126, 89, 90, 88, 31, 76, 87, 165, 228, 57, 58, 128, 137, 222, 188, 183, 96, 181, 104, 107, 74, 118, 139, 155, 65, 169, 40, 99, 163, 82, 119, 72, 129, 50, 25, 156, 102, 100, 103, 44, 38, 15, 29, 77, 71, 28, 166, 56, 130, 142, 94, 101, 92, 93, 193, 185, 135, 70, 114, 153, 34, 35, 132, 23, 61, 53, 5, 20, 39, 42, 41, 14, 78, 68, 124, 47, 122, 52, 162, 48, 98, 121, 59, 85, 18, 49, 161, 32, 75, 9, 8, 0, 27, 46, 54, 21, 22, 36, 66, 73, 45, 26, 84, 30, 64, 60, 91, 6, 13, 1, 2, 17, 37, 86, 43, 120, 10, 11, 19, 3, 4, 115, 16, 12, 24, 7, 33 ]
types = [ [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 2, 3, 3 ], [ 3, 2, 2, 3 ], [ 2, 2, 3, 3 ], [ 2, 3, 2, 3 ], [ 2, 3, 2, 3 ], [ 2, 2, 3, 3 ] ]


==> anc/supplementary/u34-compute/H5.gp <==
Psi = (w^2 + 228*w + 496)*(181*w^2 - 732*w + 1776);
{foreach([1,2,5,10,13,26,65,130], B,
  pts = hyperellratpoints(B*subst(Psi,w,x), 10^5);
  good = select(P -> issquare(B*(P[1]^2+4)), pts);
  print("B = ", B, ": points on B Y^2 = Psi(w) up to height 10^5: ", pts, ";  with B(w^2+4) a square: ", good);
)}
quit


==> anc/supplementary/u34-compute/README.txt <==
Computations for Section 3 of sh-163 (T. Shaska, The unitary group U_3(4) as a Galois group over Q): the reduced Hurwitz curve H of U_3(4), classes (2A,2A,3A,3A).

STATUS.  The model of H was found numerically (parts A to C) and is proved in Theorem 3.4 by the files of part D:
certified continuation in ball arithmetic and exact computations.  The exact group-theoretic statements (orbit,
genus, deck group, outer action, classes at the cusps, the double covers with a marked branch point, power maps)
are in ../u34-census.g, ../u34-outer.g, ../u34-cusps.g, ../u34-marked.g, ../u34-classfields.g and need only GAP.

D. Proof of Theorem 3.4
u34-nu-verify.py  (i), (ii): exact fibre polynomial of nu on C: V^2 = Psi(w)(w^2+4); certified monodromy of nu on
                  the 39 points of C and on the 78 points of C(sqrt(w^2+4)); comparison with the Hurwitz action
                  on the block of the partition {2A,2A}|{3A,3A}.  Reads nu-AB.gp, H.py.  About 5 minutes.
                  -> u34-nu-verify.log
u34-aut.py        (ii): the Moebius transformations permuting the roots of the octic, in ball arithmetic
                  -> u34-aut.log
E5.gp             (iii): the curve 5Y^2 = Psi(w), conductor 15, Mordell-Weil group Z/4  -> u34-E5.log
u34-b3-verify.py  (iv): certified monodromy of nu on the 156 points (w, Z, sqrt(phi_3)); comparison with the
                  Hurwitz action on tuples with a marked entry of class 3A.  Reads nu-AB.gp, H.py, B3.py.
                  About 21 minutes.  -> u34-b3-verify.log
u34-b3-fields.gp  (iii), (iv): EXACT: residue fields at the cusps of widths 20, 30, 26 and the constant c; values
                  of nu at the rational points; phi_3(Q), j_H(Q); the conic and its rational point.  Reads
                  nu-AB.gp.  -> u34-b3-fields.log
The two certified programs write the permutations they find to u34-nu-monodromy.pkl and u34-b3-monodromy.pkl.

A. The model (how it was found; Section 7.1)
u34-export.g      permutations (gamma_0, gamma_1, deck group) of three U_3(4) curves: u34_*.py
cusp2.py quot.py  weight-two cusp forms on a subgroup of PSL_2(Z) given by permutations (collocation at all cusps)
hyp.py            double precision; quadrics and quartics through the canonical image  -> u34-hyp.log
refineG.py        refinement to 27 or 36 digits  -> refine_2233.log, refine_2233_16.log
hpmodel.py rec.py the octic y^2 = F(x) and the recognition of its coefficients  -> u34-model.log
moebius.py        Moebius transformations permuting the roots of F  -> u34-moebius.log
cuspw.py          coordinates of the cusps on the model  -> u34-cuspw.log
EB.gp H5.gp E5.gp ranks of the twists of the genus-one quotient, rational points, the curve of conductor 15
findQ.py recJ.py testJ.py   first location of the rational points which are not cusps  -> u34-points.log.
                  Superseded by c2model.py; their value of j is not recognised as a rational number because its
                  numerator and denominator are too large (see C).  An earlier version of hpmodel.py used
                  sqrt(3)/2 where the double nearest to it is required, which limited these values to 16 digits.

B. The quotient C = H/tau and the function nu.  All files below use the labelling of H.py.
H.py B3.py B2.py  written by ../u34-marked.g: H with tau and the types of the tuples; the double covers B3, B2
refineQ.py        forms on C (genus two) to 56 digits:  python3 refineQ.py H 24 2.4 --quot  -> refine_C2_24.log
c2model.py        coordinates w, V on C, the function nu from lambda, the point over w = 11  -> u34-c2model.log
cuspsC2.py        coordinates of the cusps of C  -> u34-cuspsC2.log
nu.gp             EXACT: nu - 2 = (2^4/(3^6 5^5)) (A + B V)/((11w+4)(3w-8)^15(29w+56)^13) from its divisor:
                  58 linear conditions, 57 unknowns, one solution up to a factor; writes nu-AB.gp  -> u34-nu.log
chknu.py          the formula against nu computed from lambda at random points (45 digits)  -> u34-chknu.log
belyi.gp          EXACT: zeros of nu + 2, nu - 1, 2 nu - 5; the map 4(nu-1)^3/(27(nu-2)) has degree 117 and the
                  ramification 3^39 ; 1^5 2^56 ; 1^2 2 3^4 5^5 20 26 30  -> u34-belyi.log

C. The conic of the rational point Q (superseded as a proof by u34-b3-verify.py and u34-b3-fields.gp)
s0.gp             EXACT: the function s_0  -> u34-s0.log
delta.gp          EXACT: leading coefficients of s_0/(nu+2) at the cusps of widths 20, 30, 26 (all squares),
                  nu(Q) = 2 + 2^5 61^5/3^19, the square classes at Q  -> u34-delta.log
twist.py refineTw.py   anti-invariant forms on the double cover B3 -> H (collocation with a sign cocycle)
                  -> refine_B3_16.log
monotest.py       numerical test of the formula for phi_3: winding numbers along closed loops
                  -> monotest1.log (10 loops), monotest7.log (26 loops)
conic.gp          EXACT: delta = -131, discriminant 3*131, Hilbert symbols, the conic
                  v^2 = -(131 u^2 + 1018525 u + 2*61^5) and its rational point (-17371/7, 39366/7)  -> u34-conic.log

The numbering of the cusps in ../u34-cusps.log and of the sheets in u34_2233_1.py (part A) is not that of H.py
(part B, C); only widths and classes are compared between them.
Python 3 with numpy, mpmath, sympy and python-flint; PARI/GP 2.15; GAP 4.12.


==> anc/supplementary/u34-compute/belyi.gp <==
\\ Exact checks on the function nu on C2: V^2 = Psi6(w) and on J = 4(nu-1)^3/(27(nu-2)), of degree 117.
default(parisize, 2000000000);
read("nu-AB.gp");
q1 = w^2 + 228*w + 496; q2 = 181*w^2 - 732*w + 1776; q3 = w^2 + 4; Psi6 = q1*q2*q3; kap = 2^4/(3^6*5^5);
nrm(a, b) = a^2 - b^2*Psi6;
show(name, a, b) = { my(f = factor(nrm(a, b))); print(name, ": norm of the numerator, [degree of factor, exponent]: ", vector(matsize(f)[1], i, [poldegree(f[i,1]), f[i,2]])); f };
\\ nu - 2 = kap (A + B V)/C ;  nu + 2 = (4 C/kap + A + B V) kap/C ;  nu - 1 = (C/kap + A + B V) kap/C ;  2 nu - 5 = 2 kap (A + B V - C/(2 kap))/C
f2 = show("nu - 2", A, B);
fp = show("nu + 2", A + 4*Cden/kap, B);
f1 = show("nu - 1", A + Cden/kap, B);
f5 = show("2 nu - 5", A - Cden/(2*kap), B);
print("factors of the norm for nu + 2 with odd exponent: ", select(x -> x[2] % 2, vector(matsize(fp)[1], i, [fp[i,1], fp[i,2]])));
print("degree of nu: ", max(poldegree(A), poldegree(B) + 3), " + poles;  degree of the polar divisor 1 + 10 + 13 + 15 = 39");
quit


==> anc/supplementary/u34-compute/c2model.py <==
# The genus-two quotient C2 = H/tau of the U_3(4) curve: coordinates w, V from the two weight-two forms, the
# function nu (cross-ratio invariant of the partition {2A,2A}|{3A,3A}), cusps, and the rational point over w = 11.
import sys, pickle, importlib, mpmath as mp, numpy as np
from fractions import Fraction
from quot import quotient, genus
from cusp2 import Curve
mp.mp.dps = 70
MF = int(sys.argv[1]) if len(sys.argv) > 1 else 20
H = importlib.import_module('H'); (h0, h1), orb = quotient([H.g0, H.g1], H.tau); g, hinf = genus(h0, h1); C = Curve(h1, hinf, mfac=MF)
P = pickle.load(open('Hq_hp%d.pkl' % MF, 'rb')); Y0 = mp.mpf(float(P['Y0'])); ncusp = len(C.cusps)   # the stored coefficients are scaled with this double
N = [[[mp.mpc(mp.mpf(re), mp.mpf(im)) for (re, im) in P['N'][j][c]] for c in range(ncusp)] for j in range(g)]
typ = []
for b in range(C.n):
    o = H.types[orb[b][0]]; typ.append('T' if o[1] == o[2] else ('S' if o[0] == o[2] else 'R'))
assert all((typ[C.t[b]] == typ[b]) == (typ[b] == 'T') for b in range(C.n)) and all((typ[C.s[b]] == typ[b]) == (typ[b] == 'S') for b in range(C.n))
def coeff(f, c, n): return f[c][n - 1]*mp.exp(2*mp.pi*n*Y0/C.width[c])
def ev(f, k, z):
    c = C.cyc_of[k]; w = C.width[c]; u = mp.exp(2j*mp.pi*(z + C.pos[k] - 1j*Y0)/w); p = mp.mpc(1); s = mp.mpc(0); ds = mp.mpc(0)
    for n in range(1, C.M[c] + 1):
        p *= u; t = f[c][n - 1]*p; s += t; ds += t*(2j*mp.pi*n/w)
    return s, ds
def rcusp(c):
    a1, a2 = coeff(N[0], c, 1), coeff(N[1], c, 1)
    return a2/a1 if abs(a1) > mp.mpf(10)**-20 else mp.inf
wid = C.width; byw = lambda w: [c for c in range(ncusp) if wid[c] == w]
c26, c20, c2_, c30 = byw(26)[0], byw(20)[0], byw(2)[0], byw(30)[0]
src = [rcusp(c26), rcusp(c20), rcusp(c2_)]; dst = [mp.mpf(-56)/29, mp.mpf(8)/3, mp.mpf(-4)/11]
Mx = mp.matrix(3, 4)
for i in range(3): Mx[i, 0] = src[i]; Mx[i, 1] = 1; Mx[i, 2] = -src[i]*dst[i]; Mx[i, 3] = -dst[i]
dt = lambda cols: mp.det(mp.matrix([[Mx[i, c] for c in cols] for i in range(3)]))
ma, mb, mc, md = dt([1, 2, 3]), -dt([0, 2, 3]), dt([0, 1, 3]), -dt([0, 1, 2])
mob = lambda r: (ma*r + mb)/(mc*r + md) if r != mp.inf else ma/mc
Psi6 = lambda w: (w*w + 228*w + 496)*(181*w*w - 732*w + 1776)*(w*w + 4)
def wV(k, z, kap=[None]):
    (e1, d1), (e2, d2) = ev(N[0], k, z), ev(N[1], k, z); r = e2/e1; dr = (d2*e1 - e2*d1)/e1**2
    w = mob(r); dw = (ma*md - mb*mc)/(mc*r + md)**2*dr
    # dw/V is a form: V = kappa * dw / (form proportional to dw/V); (alpha + beta w) dw/V = e1 dz with alpha + beta w ~ (ma - mc w)
    Vraw = (ma - mc*w)*dw/e1
    if kap[0] is None: kap[0] = mp.sqrt(Psi6(w))/Vraw
    return w, kap[0]*Vraw
def lam(z): q = mp.exp(1j*mp.pi*z); return (mp.jtheta(2, 0, q)/mp.jtheta(3, 0, q))**4
def nu(k, z):
    l = lam(z); x = {'T': 1 - l, 'S': l/(l - 1), 'R': l}[typ[k]]; return x + 1/x
def cf(x, tol):
    y = x; p0, q0, p1, q1 = 0, 1, 1, 0
    for _ in range(200):
        a_ = int(mp.floor(y)); p0, q0, p1, q1 = p1, q1, a_*p1 + p0, a_*q1 + q0
        if abs(x - mp.mpf(p1)/q1) < tol*abs(x): return Fraction(p1, q1)
        if y == a_: return None
        y = 1/(y - a_)
if __name__ == '__main__':
    k0, z0 = 5, mp.mpc(0.123, 1.234); w0, V0 = wV(k0, z0); print('check V^2 = Psi(w)(w^2+4) at a second point:', mp.nstr(abs(wV(7, mp.mpc(-0.31, 1.07))[1]**2/Psi6(wV(7, mp.mpc(-0.31, 1.07))[0]) - 1), 5))
    n0 = nu(k0, z0); print('check J = 4(nu-1)^3/(27(nu-2)):', mp.nstr(abs(4*(n0 - 1)**3/(27*(n0 - 2))/mp.kleinj(z0) - 1), 5))
    print('cusps of C2: [width, type, w]:', [(wid[c], typ[C.cusps[c][0]], mp.nstr(mob(rcusp(c)), 14)) for c in range(ncusp)])
    # the point over w = 11 which is not a cusp
    F1 = [np.array([complex(v) for v in N[0][c]]) for c in range(ncusp)]; F2 = [np.array([complex(v) for v in N[1][c]]) for c in range(ncusp)]
    def wd(k, z):
        c = C.cyc_of[k]; w = wid[c]; nn = np.arange(1, C.M[c] + 1); e = np.exp(2j*np.pi*nn*(z + C.pos[k] - 1j*float(Y0))/w)
        r = np.sum(F2[c]*e)/np.sum(F1[c]*e); return (complex(ma)*r + complex(mb))/(complex(mc)*r + complex(md))
    grid = [complex(xx, yy) for xx in np.linspace(-0.5, 0.5, 21) for yy in np.concatenate([np.linspace(0.866, 2.0, 24), np.linspace(2.1, 4.0, 8)]) if abs(complex(xx, yy)) >= 0.999]
    for target in [mp.mpf(11)] + [mp.mpf(Fraction(v)) for v in sys.argv[2:]]:
        cands = []
        for k in range(C.n):
            vals = np.array([abs(wd(k, z) - complex(target)) for z in grid]); i = int(vals.argmin()); cands.append((vals[i], k, grid[i]))
        cands.sort(key=lambda t: t[0]); sols = []
        for (v, k, z) in cands[:25]:
            try: z1 = mp.findroot(lambda t: wV(k, t)[0] - target, mp.mpc(z), tol=mp.mpf(10)**-54, maxsteps=80)
            except Exception: continue
            if z1.imag < 0.8 or z1.imag > 6 or abs(z1.real) > 0.75 or abs(z1) < 0.93: continue
            if not any(k == k2 and abs(z1 - z2) < 1e-10 for (k2, z2) in sols): sols.append((k, z1))
        for (k, z1) in sols:
            w1, V1 = wV(k, z1); n1 = nu(k, z1); fr = cf(n1.real, mp.mpf(10)**-50)
            print('w =', mp.nstr(target, 8), ': sheet', k, 'type', typ[k], ' z =', mp.nstr(z1, 20), ' V =', mp.nstr(V1, 20), ' J =', mp.nstr(mp.kleinj(z1), 25))
            print('     nu =', mp.nstr(n1, 45), '  rational:', fr)
            pickle.dump(dict(k=k, z=(str(z1.real), str(z1.imag)), nu=str(n1.real)), open('Qbar_%s.pkl' % str(target).replace('.', '_').replace('/', '_')[:8], 'wb'))


==> anc/supplementary/u34-compute/chknu.py <==
import sys, re
sys.argv = ['c2model.py', '24']
exec(open('c2model.py').read().split("if __name__ == '__main__':")[0])
mp.mp.dps = 70
import sympy
txt = open('nu-AB.gp').read()
w_ = sympy.Symbol('w')
def pol(name):
    m = re.search(name + r' = (.*?);', txt, re.S); return sympy.Poly(sympy.sympify(m.group(1).replace('^', '**')), w_)
A, B, Cd = pol('A'), pol('B'), pol('Cden')
def evp(P, x): 
    s = mp.mpc(0)
    for c in P.all_coeffs(): s = s*x + mp.mpf(int(c))
    return s
wV(5, mp.mpc(0.123, 1.234))
rng = np.random.default_rng(11)
for _ in range(6):
    k = int(rng.integers(C.n)); z = mp.mpc(float(rng.uniform(-0.5, 0.5)), float(rng.uniform(0.95, 1.5)))
    w, V = wV(k, z); f = (evp(A, w) + evp(B, w)*V)/evp(Cd, w)
    print('sheet', k, typ[k], ' f/(nu - 2) =', mp.nstr(f/(nu(k, z) - 2), 50))


==> anc/supplementary/u34-compute/conic.gp <==
\\ The conic of the rational point Q:  v^2 = kappa (A u^2 + B u + C)  with  kappa A = delta = -131,  B^2 - 4AC = disc = 3*131 (mod squares),
\\ B^2/(AC) = nu' + 2 = 4 (nu + 2)/(nu - 2).
nu = 2 + 2^5*61^5/3^19; r = 4*(nu + 2)/(nu - 2); print("B^2/(AC) = ", r, " = ", factor(r));
A = 131; B = 5^2*311*131; C = 2*61^5; print("check: ", B^2/(A*C) == r, ";  discriminant ", factor(B^2 - 4*A*C));
print("Hilbert symbols (-131, 393)_p for p = 2, 3, 5, 13, 131 and at infinity: ", [hilbert(-131, 393, 2), hilbert(-131, 393, 3), hilbert(-131, 393, 5), hilbert(-131, 393, 13), hilbert(-131, 393, 131), hilbert(-131, 393, 0)]);
U = 19683/14; v = 39366/7; u = U - B/(2*A); print("rational point: u = ", u, ", v = ", v, ";  v^2 + (A u^2 + B u + C) = ", v^2 + (A*u^2 + B*u + C));
print("fields: 3A points Q(sqrt(", core(-A), ")), 2A points Q(sqrt(", core(-C), ")), outer points Q(sqrt(", core(B^2 - 4*A*C), "))");
J = 4*(nu - 1)^3/(27*(nu - 2)); print("J = j/1728 = ", factor(J));
quit


==> anc/supplementary/u34-compute/cusp2.py <==
# Weight-two cusp forms on the stabiliser in PSL_2(Z) of a point of a transitive permutation representation
# (s = image of S, t = image of T), by collocation of the q-expansions at all cusps; periods and Abel-Jacobi map.
# A point of the curve is a pair (k, z), with (k, z) ~ (t^m k, z - m) and (k, z) ~ (s k, -1/z); the form is a
# function F(k, z) with F(k, z) = F(t^m k, z - m) and F(k, z) = z^-2 F(s k, -1/z).
import numpy as np
class Curve:
    def __init__(self, s, t, mfac=6.4):
        n = len(s); self.n = n; self.s = s; self.t = t
        cyc_of = [-1]*n; pos = [0]*n; cusps = []
        for i in range(n):
            if cyc_of[i] < 0:
                c = []; j = i
                while cyc_of[j] < 0: cyc_of[j] = len(cusps); pos[j] = len(c); c.append(j); j = t[j]
                cusps.append(c)
        self.cyc_of, self.pos, self.cusps = cyc_of, pos, cusps
        self.width = [len(c) for c in cusps]; self.Y0 = np.sqrt(3)/2
        self.M = [int(np.ceil(mfac*w)) + 2 for w in self.width]
        self.off = np.cumsum([0] + self.M); self.nunk = self.off[-1]
    def reduce(self, k, z):
        fac = 1.0 + 0j
        while True:
            m = int(np.floor(z.real + 0.5))
            if m:
                z = z - m; c = self.cusps[self.cyc_of[k]]; k = c[(self.pos[k] + m) % len(c)]
            if abs(z) < 1 - 1e-13: fac *= z**-2; z = -1/z; k = self.s[k]
            else: return k, z, fac
    def row(self, c, zeta):
        nn = np.arange(1, self.M[c] + 1); w = self.width[c]
        return np.exp(2j*np.pi*nn*zeta/w + 2*np.pi*nn*self.Y0/w)
    def solve(self, g, YS=(0.84, 0.78, 0.72), seed=1):
        rng = np.random.default_rng(seed); rows = []
        for c in range(len(self.cusps)):
            w = self.width[c]
            for Y in YS:
                npts = 6*self.M[c]
                for x in (np.arange(npts) + rng.random())*w/npts:
                    zeta = complex(x, Y); k, z, fac = self.reduce(self.cusps[c][0], zeta)
                    c2 = self.cyc_of[k]; zeta2 = z + self.pos[k]
                    if c2 == c and abs(zeta2 - zeta) < 1e-9: continue
                    r = np.zeros(self.nunk, dtype=complex)
                    r[self.off[c]:self.off[c+1]] += self.row(c, zeta)
                    r[self.off[c2]:self.off[c2+1]] -= fac*self.row(c2, zeta2)
                    rows.append(r/np.abs(r).max())
        A = np.array(rows); U, S, Vh = np.linalg.svd(A, full_matrices=False)
        self.sing = S[-(g + 3):]
        self.forms = []
        for v in Vh[::-1][:g]:
            v = v.conj()
            self.forms.append([v[self.off[c]:self.off[c+1]]*np.exp(2*np.pi*np.arange(1, self.M[c] + 1)*self.Y0/self.width[c])
                               for c in range(len(self.cusps))])
        return self.sing
    # values and primitives in the chart of the cusp of the sheet k (no reduction: needs Im z > Y0 roughly)
    def F(self, f, k, z):
        c = self.cyc_of[k]; w = self.width[c]; nn = np.arange(1, self.M[c] + 1)
        return np.sum(f[c]*np.exp(2j*np.pi*nn*(z + self.pos[k])/w))
    def G(self, f, k, z):
        c = self.cyc_of[k]; w = self.width[c]; nn = np.arange(1, self.M[c] + 1)
        return np.sum(f[c]*w/(2j*np.pi*nn)*np.exp(2j*np.pi*nn*(z + self.pos[k])/w))
    def periods(self, f):
        """Integrals of F dz over the edges (k, i) -> (k, i+1) = (t k, i) = (s t k, i); returns a spanning set of the
        period lattice and the values u0[k] of the Abel-Jacobi map at (k, i) with base point (0, i)."""
        n = self.n; edge = [self.G(f, k, 1j + 1) - self.G(f, k, 1j) for k in range(n)]
        u0 = [None]*n; u0[0] = 0j; u0[self.s[0]] = 0j; stack = [0, self.s[0]]; per = []
        while stack:
            k = stack.pop(); k2 = self.t[k]
            for kk in (k2, self.s[k2]):
                if u0[kk] is None: u0[kk] = u0[k] + edge[k]; stack.append(kk)
        for k in range(n):
            per.append(u0[k] + edge[k] - u0[self.t[k]])
            assert abs(u0[k] - u0[self.s[k]]) < 1e-30 or True
            per.append(u0[k] - u0[self.s[k]])
        self.u0 = u0
        return np.array(per)
    def AJ(self, f, k, z):
        """Abel-Jacobi image of (k, z), base point (0, i); z should satisfy |z| >= 1, |Re z| <= 1/2 (or be reduced first)."""
        return self.u0[k] + self.G(f, k, z) - self.G(f, k, 1j)
def lattice_basis(per, tol=1e-7):
    """Reduced basis (w1, w2) of the rank-two lattice spanned by the complex numbers per."""
    vs = [p for p in per if abs(p) > tol]
    w1 = min(vs, key=abs); w2 = None
    basis = [w1]
    for p in vs:
        if len(basis) == 1:
            if abs((p/w1).imag) > tol: basis.append(p)
        if len(basis) == 2:
            # reduce the pair, then express p and refine
            a, b = basis
            while True:
                m = np.round((b/a).real)
                b = b - m*a
                if abs(b) < abs(a) - 1e-14: a, b = b, a
                else: break
            basis = [a, b]
            M = np.array([[a.real, b.real], [a.imag, b.imag]]); co = np.linalg.solve(M, [p.real, p.imag])
            fr = co - np.round(co)
            if np.abs(fr).max() > 1e-6:
                # p is not in the lattice spanned so far: enlarge (Euclid on each coordinate)
                rem = fr[0]*a + fr[1]*b
                cand = [a, b, rem]; cand.sort(key=abs)
                # recompute a basis of the lattice generated by the three vectors by repeated reduction
                basis = gen3(cand, tol)
    return basis
def gen3(vs, tol):
    vs = [v for v in vs if abs(v) > tol]
    while len(vs) > 2:
        vs.sort(key=abs); a, b = vs[0], vs[1]
        if abs((b/a).imag) < tol:
            m = np.round((b/a).real); r = b - m*a
            vs = [a] + ([r] if abs(r) > tol else []) + vs[2:]; continue
        M = np.array([[a.real, b.real], [a.imag, b.imag]])
        new = []
        for p in vs[2:]:
            co = np.linalg.solve(M, [p.real, p.imag]); fr = co - np.round(co); r = fr[0]*a + fr[1]*b
            if abs(r) > tol: new.append(r)
        if not new: vs = [a, b]
        else: vs = [a, b] + new[:1] if False else sorted([a, b] + new, key=abs)[:3] if len(new) == 1 else sorted([a, b] + new, key=abs)
        if len(vs) > 2:
            # replace the longest vector by its reduction modulo the two shortest; terminates since the covolume drops
            a, b, p = vs[0], vs[1], vs[2]
            if abs((b/a).imag) < tol: continue
            M = np.array([[a.real, b.real], [a.imag, b.imag]]); co = np.linalg.solve(M, [p.real, p.imag]); fr = co - np.round(co)
            r = fr[0]*a + fr[1]*b
            vs = sorted([v for v in [a, b, r] + vs[3:] if abs(v) > tol], key=abs)
            if abs(r) > tol:
                # r is shorter than a + b; drop the vector made redundant: the lattice <a, b, r> = <r, shortest two>
                pass
    return vs


==> anc/supplementary/u34-compute/cuspsC2.py <==
import sys
sys.argv = ['c2model.py', '24']
exec(open('c2model.py').read().split("if __name__ == '__main__':")[0])
mp.mp.dps = 70
# coordinates (w, V) of the cusps of C2 from the q-expansions
def series(f, c, n=6): return [coeff(f, c, i) for i in range(1, n + 1)]
def smul(a, b): return [sum(a[i]*b[k - i] for i in range(k + 1)) for k in range(len(a))]
def sinv(a):
    b = [1/a[0]]
    for k in range(1, len(a)): b.append(-sum(a[i]*b[k - i] for i in range(1, k + 1))/a[0])
    return b
out = []
for c in range(ncusp):
    wdt = wid[c]; e1 = series(N[0], c); e2 = series(N[1], c)          # forms = q * (e[0] + e[1] q + ...)
    r = smul(e2, sinv(e1))                                             # r = e2/e1 as a series in q
    den = [mc*x for x in r]; den[0] += md; num = [ma*x for x in r]; num[0] += mb
    w = smul(num, sinv(den))                                           # w(q)
    dw = [(i)*w[i]*(2j*mp.pi/wdt) for i in range(len(w))]              # dw/dz = (2 pi i/width) q dw/dq: series q^i coefficient i w_i
    # Vraw = (ma - mc w) (dw/dz) / e1(z),  e1(z) = q (e1[0] + ...): limit q -> 0 is (ma - mc w0) * (2 pi i/width) w_1 / e1[0]
    Vraw = (ma - mc*w[0])*dw[1]/e1[0]
    wV(5, mp.mpc(0.123, 1.234))                                        # fixes the constant kappa
    kap = mp.sqrt(Psi6(wV(5, mp.mpc(0.123, 1.234))[0]))/((lambda k, z: (lambda e, r_, dr: (ma - mc*mob(r_))*((ma*md - mb*mc)/(mc*r_ + md)**2*dr)/e)(*(lambda a, b: (a[0], b[0]/a[0], (b[1]*a[0] - b[0]*a[1])/a[0]**2))(ev(N[0], k, z), ev(N[1], k, z))))(5, mp.mpc(0.123, 1.234)))
    V = kap*Vraw
    out.append((wid[c], typ[C.cusps[c][0]], w[0], V))
    print('cusp %2d width %2d type %s  w = %s  V = %s   V^2/Psi6 - 1 = %s' % (c, wid[c], typ[C.cusps[c][0]], mp.nstr(w[0], 30), mp.nstr(V, 30), mp.nstr(abs(V*V/Psi6(w[0]) - 1) if abs(Psi6(w[0])) > 1e-20 else abs(V), 3)))
pickle.dump([(a, b, (str(w.real), str(w.imag)), (str(V.real), str(V.imag))) for (a, b, w, V) in out], open('cuspsC2.pkl', 'wb'))


==> anc/supplementary/u34-compute/cuspw.py <==
import sys, mpmath as mp
from hpmodel import *
mp.mp.dps = 30
a, b, err, (f2, f3, T) = model(3)
Psi = lambda w: (w*w + 228*w + 496)*(181*w*w - 732*w + 1776)
res = {}
for c in range(len(C.cusps)):
    s2 = [coeff(f2, c, n) for n in range(1, 6)]; s3 = [coeff(f3, c, n) for n in range(1, 6)]
    o2 = next(i for i, v in enumerate(s2) if abs(v) > mp.mpf(10)**-15); o3 = next(i for i, v in enumerate(s3) if abs(v) > mp.mpf(10)**-15)
    if o3 > o2: X = mp.mpc(0)
    elif o3 < o2: X = mp.inf
    else: X = s3[o3]/s2[o2]
    if X == mp.inf: x = s = w = mp.inf
    else:
        x = X*a[1]/(18*a[0]); s = 10*x + 3; w = s - 1/s if abs(s) > 1e-20 else mp.inf
    res[c] = w
    print('cusp %2d width %2d  x = %s   w = %s' % (c, C.width[c], mp.nstr(x, 18), mp.nstr(w, 18)), '  Psi(w) =', mp.nstr(Psi(w), 15) if w != mp.inf else None)
import pickle; pickle.dump({c: (str(res[c].real), str(res[c].imag)) if res[c] != mp.inf else None for c in res}, open('cuspw.pkl', 'wb'))


==> anc/supplementary/u34-compute/delta.gp <==
\\ The square class delta(Q) of the field of the branch points of class 3A at the rational point Q (U_3(4), classes
\\ (2A,2A,3A,3A)).  phi_3 = r * beta_0 with beta_0 = 5((w^2+4) + (w+4) Z), r = s_1/(nu+2), s_1 = c psi s_0,
\\ s_0 = (29w+56)(V + (35w+240)(w^2+4)).  Exact computation of the leading coefficients of r_0 = s_0/(nu+2).
default(parisize, 1000000000); default(seriesprecision, 40);
read("nu-AB.gp");
q1 = w^2 + 228*w + 496; q2 = 181*w^2 - 732*w + 1776; q3 = w^2 + 4; Psi6 = q1*q2*q3; kap = 2^4/(3^6*5^5);
sqf(x) = { my(f = factor(x), r = sign(x)); for(i = 1, matsize(f)[1], if(f[i,2] % 2, r *= f[i,1])); r };   \\ squarefree part of a rational number
lc(w0, V0) = { my(ww = w0 + t + O(t^30), Vs = V0*sqrt(subst(Psi6, w, ww)/subst(Psi6, w, w0)), nu2 = 4 + kap*(subst(A, w, ww) + subst(B, w, ww)*Vs)/subst(Cden, w, ww),
    s0 = (29*ww + 56)*(Vs + (35*ww + 240)*(ww^2 + 4)), r0 = s0/nu2); [valuation(nu2, t), valuation(s0, t), valuation(r0, t), polcoef(r0, valuation(r0, t), t)] };
P20 = lc(8/3, 100000/27); P30 = lc(8/3, -100000/27); P26 = lc(-56/29, 32500000/24389);
print("P20: orders of nu+2, s0, r0: ", P20[1..3], "  leading coefficient of r0 mod squares: ", sqf(P20[4]), "   ", factor(P20[4]));
print("P30: orders of nu+2, s0, r0: ", P30[1..3], "  leading coefficient of r0 mod squares: ", sqf(P30[4]), "   ", factor(P30[4]));
print("P26: orders of nu+2, s0, r0: ", P26[1..3], "  leading coefficient of r0 mod squares: ", sqf(P26[4]), "   ", factor(P26[4]));
\\ values at Qbar = (11, 78125)
nuQ = 2 + kap*(subst(A, w, 11) + subst(B, w, 11)*78125)/subst(Cden, w, 11); s0Q = (29*11 + 56)*(78125 + (35*11 + 240)*125);
print("nu(Q) = ", nuQ, ";  nu(Q) + 2 mod squares: ", sqf(nuQ + 2), ";  s0(Q) = ", factor(s0Q), " mod squares ", sqf(s0Q), ";  beta0(Q) mod squares: ", sqf(5*(125 + 15*5)), " ", sqf(5*(125 - 15*5)));
print("psi at w = 8/3, -56/29, 11 for q1, q2, q3: ", [[sqf(subst(q1,w,8/3)), sqf(subst(q2,w,8/3)), sqf(subst(q3,w,8/3))], [sqf(subst(q1,w,-56/29)), sqf(subst(q2,w,-56/29)), sqf(subst(q3,w,-56/29))], [sqf(subst(q1,w,11)), sqf(subst(q2,w,11)), sqf(subst(q3,w,11))]]);
quit


==> anc/supplementary/u34-compute/findQ.py <==
import sys, mpmath as mp, numpy as np
from hpmodel import *
mp.mp.dps = 30
a, b, err, (f2, f3, T) = model(3)
# double-precision copies
F2 = [np.array([complex(v) for v in f2[c]]) for c in range(len(C.cusps))]; F3 = [np.array([complex(v) for v in f3[c]]) for c in range(len(C.cusps))]
Y0f = float(Y0); scale = complex(a[1]/(18*a[0]))
def xd(k, z):
    c = C.cyc_of[k]; w = C.width[c]; nn = np.arange(1, C.M[c] + 1); e = np.exp(2j*np.pi*nn*(z + C.pos[k] - 1j*Y0f)/w)
    return scale*np.sum(F3[c]*e)/np.sum(F2[c]*e)
def xhp(k, z):
    (w2, d2), (w3, d3) = ev(f2, k, z), ev(f3, k, z); return (w3/w2)*a[1]/(18*a[0])
targets = {'w=11, x=(1+sqrt5)/4': (1 + mp.sqrt(5))/4, 'w=11, x=(1-sqrt5)/4': (1 - mp.sqrt(5))/4}
grid = [complex(xx, yy) for xx in np.linspace(-0.5, 0.5, 21) for yy in np.concatenate([np.linspace(0.866, 2.0, 24), np.linspace(2.1, 4.0, 8)]) if abs(complex(xx, yy)) >= 0.999]
for lab, x0 in targets.items():
    x0f = complex(x0); cands = []
    for k in range(C.n):
        vals = np.array([abs(xd(k, z) - x0f) for z in grid]); i = int(vals.argmin()); cands.append((vals[i], k, grid[i]))
    cands.sort(key=lambda t: t[0]); sols = []
    for (v, k, z) in cands[:40]:
        z = mp.mpc(z)
        try:
            z1 = mp.findroot(lambda t: xhp(k, t) - x0, z, tol=1e-22, maxsteps=40)
        except Exception as e: continue
        if z1.imag < 0.8 or abs(z1.real) > 0.75 or abs(z1) < 0.93: continue
        J = mp.kleinj(z1)
        if not any(abs(J - J2) < 1e-12*(1 + abs(J)) for (_, _, J2) in sols): sols.append((k, z1, J))
    print(lab)
    for (k, z1, J) in sols: print('   sheet', k, ' z =', mp.nstr(z1, 20), ' J =', mp.nstr(J, 22))


==> anc/supplementary/u34-compute/hpmodel.py <==
# High-precision hyperelliptic model from the refined forms: echelon basis at a cusp, X = w3/w2, Y = X^2 X'/w3,
# interpolation of Y^2 = F(X), invariants b_k = a_k a_0^(k-1)/a_1^k, rational recognition.  Numerical.
import sys, pickle, importlib, mpmath as mp, numpy as np
from fractions import Fraction
from quot import genus
from cusp2 import Curve
mp.mp.dps = 46
name = sys.argv[1]; MF = int(sys.argv[2]) if len(sys.argv) > 2 else 12
D = importlib.import_module(name); g, hinf = genus(D.g0, D.g1); C = Curve(D.g1, hinf, mfac=MF)
P = pickle.load(open('%s_hp%d.pkl' % (name, MF), 'rb')); Y0 = mp.mpf(float(P['Y0']))   # the stored coefficients are scaled with this double
N = [[[mp.mpc(mp.mpf(re), mp.mpf(im)) for (re, im) in P['N'][j][c]] for c in range(len(C.cusps))] for j in range(g)]
def coeff(f, c, n): return f[c][n - 1]*mp.exp(2*mp.pi*n*Y0/C.width[c])
def ev(f, k, z):
    c = C.cyc_of[k]; w = C.width[c]; u = mp.exp(2j*mp.pi*(z + C.pos[k] - 1j*Y0)/w); p = mp.mpc(1); s = mp.mpc(0); ds = mp.mpc(0)
    for n in range(1, C.M[c] + 1):
        p *= u; t = f[c][n - 1]*p; s += t; ds += t*(2j*mp.pi*n/w)
    return s, ds
def lincomb(T, i): return [[sum(T[i, j]*N[j][c][n] for j in range(g)) for n in range(C.M[c])] for c in range(len(C.cusps))]
def model(c0, npts=14, seed=7):
    A = mp.matrix(3, 3)
    for j in range(3):
        for n in range(3): A[j, n] = coeff(N[j], c0, n + 1)
    T = A**-1 if False else mp.inverse(A.T).T    # T A = I
    f2, f3 = lincomb(T, 1), lincomb(T, 2)
    rng = np.random.default_rng(seed); X = []; Y2 = []
    while len(X) < npts:
        k = int(rng.integers(C.n)); z = mp.mpc(float(rng.uniform(-0.5, 0.5)), float(rng.uniform(0.95, 1.4)))
        (w2, d2), (w3, d3) = ev(f2, k, z), ev(f3, k, z); x = w3/w2; dx = (d3*w2 - w3*d2)/w2**2; y = x*x*dx/w3
        X.append(x); Y2.append(y*y)
    mu = sorted(abs(x) for x in X)[len(X)//2]
    V = mp.matrix(9, 9); r = mp.matrix(9, 1)
    for i in range(9):
        for k in range(9): V[i, k] = (X[i]/mu)**k
        r[i] = Y2[i]
    a = mp.lu_solve(V, r); a = [a[k]/mu**k for k in range(9)]
    err = max(abs(sum(a[k]*X[i]**k for k in range(9)) - Y2[i])/abs(Y2[i]) for i in range(9, npts))
    b = [a[k]*a[0]**(k - 1)/a[1]**k for k in range(9)]
    return a, b, err, (f2, f3, T)
def rat(x, tol=mp.mpf(10)**-22):
    x = mp.mpf(x); cf = []; y = x; p0, q0, p1, q1 = 0, 1, 1, 0
    for _ in range(60):
        a = int(mp.floor(y)); p0, q0, p1, q1 = p1, q1, a*p1 + p0, a*q1 + q0
        if abs(x - mp.mpf(p1)/q1) < tol*abs(x): return Fraction(p1, q1)
        y = 1/(y - a)
    return None
if __name__ == '__main__':
    for c0 in [int(v) for v in sys.argv[3:]]:
        a, b, err, _ = model(c0)
        print('cusp', c0, 'width', C.width[c0], 'check on further points: %.1e' % float(err), ' max |Im b_k| %.1e' % float(max(abs(v.imag) for v in b)))
        fr = [rat(v.real, mp.mpf(10)**-18) for v in b]
        for k in range(9): print('   b_%d = %s   %s' % (k, mp.nstr(b[k].real, 25), fr[k]))


==> anc/supplementary/u34-compute/hyp.py <==
# Canonical image of a curve given by (g0, g1): numerical weight-two cusp forms, then the dimensions of the spaces of
# quadrics (and cubics, quartics) vanishing on the canonical image.  Numerical evidence only.
import numpy as np, sys, importlib, itertools, time
from quot import genus
from cusp2 import Curve
def forms(g0, g1, g, mfac=6.4):
    gg, hinf = genus(g0, g1); assert gg == g, (gg, g)
    C = Curve(g1, hinf, mfac=mfac); sing = C.solve(g)
    return C, sing
def sample(C, npts, seed=5):
    rng = np.random.default_rng(seed); pts = []
    for _ in range(npts):
        k = int(rng.integers(C.n)); z = complex(rng.uniform(-0.5, 0.5), rng.uniform(0.95, 1.6))
        pts.append([C.F(f, k, z) for f in C.forms])
    return np.array(pts)
def relations(V, deg):
    g = V.shape[1]; mons = list(itertools.combinations_with_replacement(range(g), deg))
    A = np.array([[np.prod(v[list(m)]) for m in mons] for v in V]); A = A/np.abs(A).max(axis=1, keepdims=True)
    S = np.linalg.svd(A, compute_uv=False)
    return len(mons), S
if __name__ == '__main__':
    name = sys.argv[1]; D = importlib.import_module(name); g = D.genus; t0 = time.time()
    C, sing = forms(D.g0, D.g1, g)
    print(name, 'd', D.d, 'genus', g, 'cusp widths', sorted(C.width), 'unknowns', C.nunk)
    print('  smallest singular values of the collocation matrix', np.array2string(sing, precision=3))
    V = sample(C, max(60, 4*g*(g+1)))
    for deg in ([2, 4] if g == 3 else [2]):
        nm, S = relations(V, deg)
        small = S[S < 1e-6*S[0]]
        print('  degree', deg, ':', nm, 'monomials; relations found', len(small), '; singular values around the gap', np.array2string(S[-(len(small)+3):], precision=3))
    print('  expected number of quadrics: hyperelliptic', (g-1)*(g-2)//2, ', otherwise', (g-2)*(g-3)//2, '  (%.0f s)' % (time.time()-t0))
    import pickle; pickle.dump(dict(forms=C.forms, sing=sing), open(name + '_forms.pkl', 'wb'))


==> anc/supplementary/u34-compute/hypmodel.py <==
# Hyperelliptic model Y^2 = F(X) of the genus-three curve from its weight-two forms: echelon basis at a cusp,
# X = w3/w2, Y = X^2 X'/w3.  Double precision; numerical.
import numpy as np, sys, importlib, pickle
from quot import genus
from cusp2 import Curve
name = sys.argv[1]; D = importlib.import_module(name); g = D.genus
gg, hinf = genus(D.g0, D.g1); C = Curve(D.g1, hinf); P = pickle.load(open(name + '_forms.pkl', 'rb')); C.forms = P['forms']
def dF(f, k, z):
    c = C.cyc_of[k]; w = C.width[c]; nn = np.arange(1, C.M[c] + 1)
    return np.sum(f[c]*(2j*np.pi*nn/w)*np.exp(2j*np.pi*nn*(z + C.pos[k])/w))
rng = np.random.default_rng(3)
pts = [(int(rng.integers(C.n)), complex(rng.uniform(-0.5, 0.5), rng.uniform(0.95, 1.5))) for _ in range(3000)]
for c0 in range(len(C.cusps)):
    w = C.width[c0]
    if sorted(C.width).count(w) > 2: continue
    A = np.array([f[c0][:3] for f in C.forms])            # rows: forms, columns: coefficients of q, q^2, q^3
    if abs(np.linalg.det(A)) < 1e-8: print('cusp', c0, 'width', w, ': Weierstrass point?', np.linalg.svd(A, compute_uv=False)); continue
    T = np.linalg.inv(A)                                   # new form i = sum_j T[i][j] old form j, with expansion q^(i+1) + O(q^4)
    newf = [[sum(T[i][j]*C.forms[j][c] for j in range(3)) for c in range(len(C.cusps))] for i in range(3)]
    X = []; Y2 = []
    for (k, z) in pts:
        w2, w3 = C.F(newf[1], k, z), C.F(newf[2], k, z); d2, d3 = dF(newf[1], k, z), dF(newf[2], k, z)
        x = w3/w2; dx = (d3*w2 - w3*d2)/w2**2; y = x*x*dx/w3
        X.append(x); Y2.append(y*y)
    X = np.array(X); Y2 = np.array(Y2); mu = np.median(np.abs(X)); sel = (np.abs(X) > 0.4*mu) & (np.abs(X) < 2.5*mu)
    X = X[sel]/mu; Y2 = Y2[sel]/np.median(np.abs(Y2[sel]))
    V = np.vander(X, 9, increasing=True)
    a, res, rk, sv = np.linalg.lstsq(V, Y2, rcond=None)
    err = np.abs(V @ a - Y2).max()
    b = [a[k]*a[0]**(k - 1)/a[1]**k for k in range(9)]
    print('cusp', c0, 'width', w, ' points', len(X), ' fit error %.1e' % err, ' |a|', np.array2string(np.abs(a), precision=2))
    print('   invariants b_k = a_k a_0^(k-1) / a_1^k:', np.array2string(np.array(b), precision=10, suppress_small=False))
    pickle.dump(dict(a=a, T=T, c0=c0), open('%s_model_c%d.pkl' % (name, c0), 'wb'))


==> anc/supplementary/u34-compute/moebius.py <==
# All Moebius transformations permuting the roots of the octic of Theorem 3.4 of sh-163 (numerical, 40 digits).
import mpmath as mp, itertools
mp.mp.dps = 40
F = [181, 4488, 8208, 6486, 2890, 816, 153, 18, 1]
r = mp.polyroots(F, maxsteps=300, extraprec=300)
def mob(src, dst):
    A = mp.matrix(3, 4)
    for i in range(3): A[i, 0] = src[i]; A[i, 1] = 1; A[i, 2] = -src[i]*dst[i]; A[i, 3] = -dst[i]
    M = lambda cols: mp.det(mp.matrix([[A[i, c] for c in cols] for i in range(3)]))
    return M([1, 2, 3]), -M([0, 2, 3]), M([0, 1, 3]), -M([0, 1, 2])
found = []
for dst in itertools.permutations(range(8), 3):
    a, b, c, d = mob([r[0], r[1], r[2]], [r[i] for i in dst])
    if abs(a*d - b*c) < mp.mpf(10)**-30: continue
    if all(min(abs((a*x + b)/(c*x + d) - y) for y in r) < mp.mpf(10)**-25 for x in r): found.append(dst)
print('Moebius transformations permuting the eight roots:', len(found), found)


==> anc/supplementary/u34-compute/monotest.py <==
# Numerical test of the formula  phi_3 = c psi s_0 beta_0 / (nu + 2)  for the double cover B3 -> H (marked branch
# point of class 3A): for an anti-invariant form omega^- on B3, the function (omega^-/omega^+)^2 / phi_3 on H must be
# a square, so its winding number along every closed loop of H must be even.  Double precision.
import sys, pickle, importlib, numpy as np
from quot import quotient, genus
from cusp2 import Curve
from twist import TwCurve
import H, B3
rng = np.random.default_rng(int(sys.argv[1]) if len(sys.argv) > 1 else 1)
(h0, h1), orb = quotient([H.g0, H.g1], H.tau); gq, hinf = genus(h0, h1)
orbidx = [0]*H.d
for b, o in enumerate(orb):
    for k in o: orbidx[k] = b
# forms on C2
Pq = pickle.load(open('Hq_hp24.pkl', 'rb')); Cq = Curve(h1, hinf, mfac=24); Y0 = float(Pq['Y0'])
Nq = [[np.array([complex(float(re), float(im)) for (re, im) in Pq['N'][j][c]]) for c in range(len(Cq.cusps))] for j in range(2)]
def evq(j, b, z):
    c = Cq.cyc_of[b]; w = Cq.width[c]; nn = np.arange(1, Cq.M[c] + 1); e = Nq[j][c]*np.exp(2j*np.pi*nn*(z + Cq.pos[b] - 1j*Y0)/w)
    return e.sum(), (e*(2j*np.pi*nn/w)).sum()
def rc(c): a1 = Nq[0][c][0]*np.exp(2*np.pi*Y0/Cq.width[c]); a2 = Nq[1][c][0]*np.exp(2*np.pi*Y0/Cq.width[c]); return a2/a1
byw = lambda w: [c for c in range(len(Cq.cusps)) if Cq.width[c] == w]
src = [rc(byw(26)[0]), rc(byw(20)[0]), rc(byw(2)[0])]; dst = [-56/29, 8/3, -4/11]
Mx = np.array([[src[i], 1, -src[i]*dst[i], -dst[i]] for i in range(3)]); _, _, vh = np.linalg.svd(Mx); ma, mb, mc, md = vh[-1].conj()
Psi6 = lambda w: (w*w + 228*w + 496)*(181*w*w - 732*w + 1776)*(w*w + 4)
kap = [None]
def wVF(b, z):
    (e1, d1), (e2, d2) = evq(0, b, z), evq(1, b, z); r = e2/e1; dr = (d2*e1 - e2*d1)/e1**2
    w = (ma*r + mb)/(mc*r + md); dw = (ma*md - mb*mc)/(mc*r + md)**2*dr; Vraw = (ma - mc*w)*dw/e1
    if kap[0] is None: kap[0] = np.sqrt(Psi6(w))/Vraw
    return w, kap[0]*Vraw, e1/(ma - mc*w)
# the tau-anti-invariant form of H (dw/Y) by twisted collocation on C2
CE = TwCurve(h0, h1, H.g0, H.g1, orbidx, mfac=8); A, sc = CE.matrix(CE.samples((0.84, 0.78, 0.72), 5)); U, S, Vh = np.linalg.svd(A, full_matrices=False)
print('forms of H anti-invariant under tau: singular values', S[-3:]); vE = Vh[-1].conj()
fE = [vE[CE.off[c]:CE.off[c+1]] for c in range(len(CE.cusps))]
def FE(k, z):
    b = orbidx[k]; c = CE.cyc_of[b]; w = CE.width[c]; nn = CE.expo(c)
    v = CE.sig[b]*(fE[c]*np.exp(2j*np.pi*nn*(z + CE.pos[b] - 1j*CE.Y0)/w)).sum()
    return v if CE.lift[b] == k else -v
# anti-invariant form on B3
C3 = TwCurve(H.g0, H.g1, B3.G0, B3.G1, B3.proj, mfac=16); P3 = pickle.load(open('B3_tw_hp16.pkl', 'rb')); Y03 = float(P3['Y0'])
JF = int(sys.argv[2]) if len(sys.argv) > 2 else 0
N3 = [np.array([complex(float(re), float(im)) for (re, im) in P3['N'][JF][c]]) for c in range(len(C3.cusps))]
def Fm(k, z):
    c = C3.cyc_of[k]; w = C3.width[c]; nn = C3.expo(c)
    return C3.sig[k]*(N3[c]*np.exp(2j*np.pi*nn*(z + C3.pos[k] - 1j*Y03)/w)).sum()
typ = ['T' if o[1] == o[2] else ('S' if o[0] == o[2] else 'R') for o in H.types]
def lam(z):
    q = np.exp(1j*np.pi*z); n = np.arange(0, 12); t2 = 2*q**0.25*np.sum(q**(n*(n + 1))); t3 = 1 + 2*np.sum(q**((n[1:])**2)); return (t2/t3)**4
cZ = [None]
def funcs(k, z):
    """(k, z) reduced.  Returns R1 = f^2/phi (psi = 1) and R2 (psi = q1)."""
    b = orbidx[k]; w, V, Fp = wVF(b, z); l = lam(z); x = {'T': 1 - l, 'S': l/(l - 1), 'R': l}[typ[k]]; nu = x + 1/x
    Zr = FE(k, z)/Fp
    if cZ[0] is None: cZ[0] = np.sqrt((w*w + 4)/5)/Zr
    Z = cZ[0]*Zr
    s0 = (29*w + 56)*(V + (35*w + 240)*(w*w + 4)); beta = 5*((w*w + 4) + (w + 4)*Z); phi = s0*beta/(nu + 2)
    f = Fm(k, z)/Fp; q1 = w*w + 228*w + 496
    return f*f/phi, f*f/(phi*q1), abs(5*Z*Z/(w*w + 4) - 1), abs(V*V/Psi6(w) - 1)
z0 = complex(0.137, 1.213)
r = funcs(0, z0); r = funcs(7, complex(-0.21, 1.4)); print('consistency of Z and V at a second point:', r[2], r[3])
t, s = C3.t, C3.s; tinv = C3.tinv
def segment(k, za, zb, npts=600):
    vals = []
    for u in np.linspace(0, 1, npts):
        z = za + (zb - za)*u; kk, zz, fac = C3.reduce(k, z); vals.append(funcs(kk, zz)[:2])
    return np.array(vals)
def loop(k0, maxlen=400):
    k = k0; ph = np.zeros(2); worst = 0.0; n = 0
    while True:
        mv = rng.integers(3)
        if mv == 0: zb = z0 + 1; knew = t[k]
        elif mv == 1: zb = z0 - 1; knew = tinv[k]
        else: zb = -1/z0; knew = s[k]
        v = segment(k, z0, zb); d = np.angle(v[1:]/v[:-1]); worst = max(worst, np.abs(d).max()); ph += d.sum(axis=0); k = knew; n += 1
        if k == k0 and n >= 6: break
        if n > maxlen: return None
    return ph/(2*np.pi), worst, n
res = []
for trial in range(int(sys.argv[3]) if len(sys.argv) > 3 else 30):
    k0 = int(rng.integers(H.d)); out = loop(k0)
    if out is None: continue
    wn, worst, n = out; res.append((np.round(wn).astype(int), np.abs(wn - np.round(wn)).max(), worst, n))
    print('loop from sheet %3d, length %3d: winding numbers (psi = 1, psi = q1) = %s  (rounding error %.1e, largest step %.2f)' % (k0, n, res[-1][0], res[-1][1], worst)); sys.stdout.flush()
print('loops with odd winding number:  psi = 1: %d of %d;  psi = q1: %d of %d' % (sum(1 for r_ in res if r_[0][0] % 2), len(res), sum(1 for r_ in res if r_[0][1] % 2), len(res)))


==> anc/supplementary/u34-compute/monotest1.log <==
forms of H anti-invariant under tau: singular values [1.72607177e+00 1.71886452e+00 2.14061508e-13]
consistency of Z and V at a second point: 1.6491541678482425e-14 3.7617787535682664e-14
loop from sheet 110, length  47: winding numbers (psi = 1, psi = q1) = [-10 -10]  (rounding error 5.3e-15, largest step 0.12)
loop from sheet 164, length 382: winding numbers (psi = 1, psi = q1) = [-32 -33]  (rounding error 2.1e-14, largest step 0.13)
loop from sheet 232, length   9: winding numbers (psi = 1, psi = q1) = [0 0]  (rounding error 1.6e-15, largest step 0.01)
loop from sheet   0, length  50: winding numbers (psi = 1, psi = q1) = [-6 -6]  (rounding error 4.4e-15, largest step 0.12)
loop from sheet  26, length   8: winding numbers (psi = 1, psi = q1) = [0 0]  (rounding error 1.6e-16, largest step 0.01)
loop from sheet 151, length 300: winding numbers (psi = 1, psi = q1) = [-36 -35]  (rounding error 2.1e-14, largest step 0.13)
loop from sheet 194, length  10: winding numbers (psi = 1, psi = q1) = [-2 -2]  (rounding error 3.8e-15, largest step 0.12)
loop from sheet 114, length  45: winding numbers (psi = 1, psi = q1) = [-8 -8]  (rounding error 7.1e-15, largest step 0.12)
loop from sheet 200, length 397: winding numbers (psi = 1, psi = q1) = [-30 -30]  (rounding error 1.1e-14, largest step 0.12)
loop from sheet 136, length 226: winding numbers (psi = 1, psi = q1) = [-26 -26]  (rounding error 2.1e-14, largest step 0.13)
loops with odd winding number:  psi = 1: 0 of 10;  psi = q1: 2 of 10


==> anc/supplementary/u34-compute/monotest7.log <==
forms of H anti-invariant under tau: singular values [1.72607177e+00 1.71886452e+00 2.14061508e-13]
consistency of Z and V at a second point: 1.6491541678482425e-14 3.7617787535682664e-14
loop from sheet 221, length   8: winding numbers (psi = 1, psi = q1) = [-2 -2]  (rounding error 2.2e-15, largest step 0.12)
loop from sheet  70, length  30: winding numbers (psi = 1, psi = q1) = [-4 -4]  (rounding error 1.8e-15, largest step 0.12)
loop from sheet 109, length  12: winding numbers (psi = 1, psi = q1) = [-2 -2]  (rounding error 4.0e-15, largest step 0.13)
loop from sheet 109, length 100: winding numbers (psi = 1, psi = q1) = [-4 -4]  (rounding error 6.2e-15, largest step 0.13)
loop from sheet 142, length   6: winding numbers (psi = 1, psi = q1) = [0 0]  (rounding error 3.0e-15, largest step 0.02)
loop from sheet  45, length  10: winding numbers (psi = 1, psi = q1) = [-2 -2]  (rounding error 1.3e-15, largest step 0.12)
loop from sheet 175, length  82: winding numbers (psi = 1, psi = q1) = [-6 -6]  (rounding error 2.7e-15, largest step 0.12)
loop from sheet  27, length 344: winding numbers (psi = 1, psi = q1) = [-26 -25]  (rounding error 3.2e-14, largest step 0.13)
loop from sheet  65, length  33: winding numbers (psi = 1, psi = q1) = [-2 -2]  (rounding error 3.3e-15, largest step 0.12)
loop from sheet  40, length   8: winding numbers (psi = 1, psi = q1) = [0 0]  (rounding error 3.7e-15, largest step 0.07)
loop from sheet  23, length   6: winding numbers (psi = 1, psi = q1) = [0 0]  (rounding error 4.0e-16, largest step 0.02)
loop from sheet  42, length 249: winding numbers (psi = 1, psi = q1) = [-10 -11]  (rounding error 2.3e-14, largest step 0.12)
loop from sheet 206, length  13: winding numbers (psi = 1, psi = q1) = [-2 -2]  (rounding error 2.9e-15, largest step 0.12)
loop from sheet 162, length  31: winding numbers (psi = 1, psi = q1) = [-4 -4]  (rounding error 1.2e-14, largest step 0.13)
loop from sheet 216, length 290: winding numbers (psi = 1, psi = q1) = [-46 -45]  (rounding error 1.4e-14, largest step 0.12)
loop from sheet 195, length 295: winding numbers (psi = 1, psi = q1) = [-26 -26]  (rounding error 1.1e-14, largest step 0.12)
loop from sheet  69, length 226: winding numbers (psi = 1, psi = q1) = [-34 -36]  (rounding error 2.8e-14, largest step 0.13)
loop from sheet  54, length   8: winding numbers (psi = 1, psi = q1) = [0 0]  (rounding error 1.2e-15, largest step 0.12)
loop from sheet  52, length  55: winding numbers (psi = 1, psi = q1) = [-6 -6]  (rounding error 3.6e-15, largest step 0.12)
loop from sheet  61, length   6: winding numbers (psi = 1, psi = q1) = [0 0]  (rounding error 4.2e-16, largest step 0.00)
loop from sheet  73, length   9: winding numbers (psi = 1, psi = q1) = [0 0]  (rounding error 1.3e-15, largest step 0.12)
loop from sheet 127, length  14: winding numbers (psi = 1, psi = q1) = [-2 -2]  (rounding error 1.8e-15, largest step 0.12)
loop from sheet  95, length  18: winding numbers (psi = 1, psi = q1) = [-2 -2]  (rounding error 5.8e-15, largest step 0.13)
loop from sheet 191, length   8: winding numbers (psi = 1, psi = q1) = [-4 -4]  (rounding error 2.7e-15, largest step 0.12)
loop from sheet  82, length  41: winding numbers (psi = 1, psi = q1) = [-2 -2]  (rounding error 4.0e-15, largest step 0.12)
loop from sheet 161, length   7: winding numbers (psi = 1, psi = q1) = [0 0]  (rounding error 2.3e-15, largest step 0.13)
loops with odd winding number:  psi = 1: 0 of 26;  psi = q1: 3 of 26


==> anc/supplementary/u34-compute/nu-AB.gp <==
A = 5165566909822487560343779748529*w^29 + 1522230202425780705886971947491374*w^28 + 81963816005380451530671070316564904*w^27 - 1749903861011599422961158524200226496*w^26 + 9506032518392777177925561324964078464*w^25 + 4670663767352260313589069291740564480*w^24 + 84596905972221554285500190001976442880*w^23 + 1798769737385276969054449826760615444480*w^22 + 2030498705266387212118244945188785684480*w^21 + 28247482771798446740925043189915869511680*w^20 + 120682068563106125796392344178353152983040*w^19 + 271108629615884471817863410210233898762240*w^18 + 1715270356512298078310146105972065608663040*w^17 + 4772627475772927118164659014970081584087040*w^16 + 12994414368562812383545754944512249707888640*w^15 + 49494861637204795696801065840147382098984960*w^14 + 114333893356029466484755067844259624003829760*w^13 + 290374307120863016793111578196663874837544960*w^12 + 750609278214251177745953146283517191085096960*w^11 + 1464320202455769309664359000581293754139279360*w^10 + 3003697722549392009671820727554752275567083520*w^9 + 5181962251352239252967033903230373084654469120*w^8 + 6957766742697303280251607851077417890763243520*w^7 + 8625923216302793669866162304671211171893739520*w^6 + 7507075627899521499454417710413513954238136320*w^5 + 5095216487034481407782049471899961238902276096*w^4 + 2526894218870058996685220417737817193631973376*w^3 + 810490531854333978939861982740015104284164096*w^2 + 156379394943614326061876280967605901376618496*w + 14503812174813135639873875387702034391105536;
B = 384003762960004215451811588925*w^26 + 70264714755434336771614540081200*w^25 + 815698781007194950239004252110000*w^24 - 4158395341948378620171107704080000*w^23 + 26568165898734965353651341665760000*w^22 - 709372709890410700585530843780224000*w^21 - 1257845331026168825128465558834176000*w^20 - 11469937007292106335537415381104640000*w^19 - 78709727703810409830813923777863680000*w^18 - 168742040620523883912829353103523840000*w^17 - 1070685506849273135972137586415501312000*w^16 - 3764580464195461912484694143698731008000*w^15 - 9148371765021436152738690990593802240000*w^14 - 37207516859854482822998411753008660480000*w^13 - 95118274249741120105877746746434519040000*w^12 - 217023734741422469376026746474440163328000*w^11 - 593184924695955765632309682741530591232000*w^10 - 1175964395965300238508090760780358615040000*w^9 - 2149649611054542995175287138199200071680000*w^8 - 3526689525614889502200852711583713853440000*w^7 - 3989186042949264345293330288756775714816000*w^6 - 3892740602060018157305766150275768254464000*w^5 - 2690961319473158374620204242056972861440000*w^4 - 1294574242422968596515546222259423150080000*w^3 - 432313896318148682576218643938871869440000*w^2 - 85682352797983796038154738404132965580800*w - 7165408438615563906490195206640710451200;
Cden = 1619516878801499454259531653*w^29 - 23536301724525866676950434932*w^28 + 45290685551488133478742542528*w^27 + 895799167782466762938760777728*w^26 - 4270454883943539299346549399552*w^25 - 13255301346134095537659012464640*w^24 + 111974362365353286105906515804160*w^23 + 64293941545286227590547620495360*w^22 - 1664166146455451082641780653424640*w^21 + 801387035777441385665405921525760*w^20 + 16567638012641907204681563929313280*w^19 - 17703489922059311163687597055672320*w^18 - 119223180060157026432274297226526720*w^17 + 169947846095262915741419952175841280*w^16 + 647615879304942404951419562470932480*w^15 - 1049723704902801280265085739367137280*w^14 - 2727338150250309329729944580448583680*w^13 + 4543490282923119530270744178820382720*w^12 + 9032347612509936128616658132239646720*w^11 - 14048472541940831126056603264462356480*w^10 - 23509400771287951101966127556051599360*w^9 + 30487433480719729907166521381974179840*w^8 + 47022469842199046243591765866724720640*w^7 - 43623397947187460596757477767627407360*w^6 - 68306952464564827402796856139065589760*w^5 + 34770569465318284006927654229976809472*w^4 + 64033691636214687296117890445509394432*w^3 - 6444629888839731796286562460686614528*w^2 - 28914778611055413875327247598095433728*w - 7496424084347699893603360488395112448;


==> anc/supplementary/u34-compute/nu.gp <==
\\ The function nu - 2 on C2: V^2 = Psi6(w), from its divisor (zeros at the cusps of type 22|33 with multiplicity the
\\ width, poles at the cusps of mixed type with multiplicity half the width).  Exact linear algebra over Q.
default(parisize, 2000000000);
q1 = w^2 + 228*w + 496; q2 = 181*w^2 - 732*w + 1776; q3 = w^2 + 4; Psi6 = q1*q2*q3;
u5 = 1807*w^5 + 963240*w^4 - 75280*w^3 + 4902080*w^2 + 706560*w - 1964032;
v5 = 417/500*w^4 + 705569/1625*w^3 - 178626/1625*w^2 + 4811624/1625*w + 453984/1625;
u6 = 137*w^2 - 264*w + 1952; v6 = -(12045000*w + 64380000)/18769;
print("v5^2 = Psi6 mod u5: ", (v5^2 - Psi6) % u5 == 0, ";  v6^2 = Psi6 mod u6: ", (v6^2 - Psi6) % u6 == 0);
print("rational cusps on the curve: ", [subst(Psi6,w,11) == 78125^2, subst(Psi6,w,-4/11) == (2500000/1331)^2, subst(Psi6,w,-56/29) == (32500000/24389)^2, subst(Psi6,w,8/3) == (100000/27)^2]);
hensel(u, v, k) = { my(m = u^k, x = Mod(v, m)); for(i = 1, 6, x = x - (x^2 - Psi6)/(2*x)); if(lift(x^2 - Psi6) != 0, error("hensel")); lift(x) };
conds = [[w - 11, -78125, 1], [11*w + 4, 2500000/1331, 2], [29*w + 56, -32500000/24389, 13], [3*w - 8, 100000/27, 5], [u6, v6, 3], [u5, v5, 5]];
dA = 29; dB = 26; nun = dA + 1 + dB + 1;
rows = List();
addrows(polsA, polsB, deg) = { for(e = 0, deg - 1, listput(rows, concat(vector(dA + 1, i, polcoef(polsA[i], e)), vector(dB + 1, j, polcoef(polsB[j], e))))) };
{for(c = 1, #conds, my(u = conds[c][1], k = conds[c][3], m = u^k, vk = hensel(u, conds[c][2], k));
   addrows(vector(dA + 1, i, lift(Mod(w^(i-1), m))), vector(dB + 1, j, lift(Mod(w^(j-1)*vk, m))), poldegree(m)))};
addrows(vector(dA + 1, i, lift(Mod(w^(i-1), q2^2))), vector(dB + 1, j, 0), 4);
addrows(vector(dA + 1, i, 0), vector(dB + 1, j, lift(Mod(w^(j-1), q2))), 2);
M = matrix(#rows, nun, r, c, rows[r][c]);
K = matker(M); print("conditions ", #rows, ", unknowns ", nun, ", dimension of the solution space ", #K);
x = K[,1]; x = x/content(x);
A = sum(i = 1, dA + 1, x[i]*w^(i-1)); B = sum(j = 1, dB + 1, x[dA + 1 + j]*w^(j-1));
Cden = (11*w + 4)*(3*w - 8)^15*(29*w + 56)^13;
print("degrees of A, B: ", poldegree(A), " ", poldegree(B), ";  digits of the largest coefficient: ", #Str(vecmax(abs(Vec(x)))));
nrm = A^2 - B^2*Psi6; print("norm A^2 - B^2 Psi6 factors: ", factor(nrm)[,2]~, "  degrees ", apply(poldegree, factor(nrm)[,1]~));
write("nu-AB.gp", "A = ", A, ";\nB = ", B, ";\nCden = ", Cden, ";");
\\ value at the rational point Qbar = (11, 78125) of f = (A + B V)/Cden = c (nu - 2)
fQ = (subst(A, w, 11) + subst(B, w, 11)*78125)/subst(Cden, w, 11); print("f(Qbar) = ", fQ); print(factor(fQ));
quit


==> anc/supplementary/u34-compute/quot.py <==
# Quotients of the U_3(9) curves by the deck group C_4 = <tau> and by tau^2.
import importlib, sys
def cyc(p):
    seen=set(); out=[]
    for i in range(len(p)):
        if i in seen: continue
        c=[]; j=i
        while j not in seen: seen.add(j); c.append(j); j=p[j]
        out.append(c)
    return out
def ctype(p):
    from collections import Counter
    return dict(sorted(Counter(len(c) for c in cyc(p)).items()))
def quotient(perms, sig):
    orb = cyc(sig); idx = {}
    for b, c in enumerate(orb):
        for x in c: idx[x] = b
    out = []
    for p in perms:
        q = [idx[p[c[0]]] for c in orb]
        for b, c in enumerate(orb): assert all(idx[p[x]] == q[b] for x in c)
        out.append(q)
    return out, orb
def genus(g0, g1):
    d = len(g0); ginf = [0]*d
    for i in range(d): ginf[g1[g0[i]]] = i     # ginf = (g0 g1)^-1 with g0 applied first
    e = sum(d - len(cyc(p)) for p in (g0, g1, ginf)); return (2 - 2*d + e)//2, ginf
if __name__ == '__main__':
    for name in ('dataA', 'dataB'):
        D = importlib.import_module(name); g0, g1, tau = D.g0, D.g1, D.tau
        g, ginf = genus(g0, g1); print(name, 'genus', g, ctype(g0), ctype(g1), ctype(ginf))
        assert all(tau[g0[i]] == g0[tau[i]] and tau[g1[i]] == g1[tau[i]] for i in range(D.d))
        t2 = [tau[tau[i]] for i in range(D.d)]
        for lab, sig in (('C4', tau), ('C2', t2)):
            (h0, h1), orb = quotient([g0, g1], sig); gg, hinf = genus(h0, h1)
            print('  quotient by', lab, 'degree', len(h0), 'genus', gg, ctype(h0), ctype(h1), ctype(hinf))


==> anc/supplementary/u34-compute/rec.py <==
import sys, mpmath as mp
from hpmodel import *
from sympy import factorint
for c0 in [5, 3, 1, 20]:
    a, b, err, _ = model(c0)
    fr = [rat(v.real, mp.mpf(10)**-17) for v in b]
    print('cusp', c0, 'width', C.width[c0])
    for k in range(9): print('   b_%d = %s   denominator %s  numerator %s' % (k, fr[k], dict(factorint(fr[k].denominator)) if fr[k] else None, dict(factorint(abs(fr[k].numerator))) if fr[k] else None))


==> anc/supplementary/u34-compute/recJ.py <==
import sys, mpmath as mp, numpy as np, itertools
from hpmodel import *
mp.mp.dps = 46
a, b, err, (f2, f3, T) = model(3)
def xhp(k, z):
    (w2, d2), (w3, d3) = ev(f2, k, z), ev(f3, k, z); return (w3/w2)*a[1]/(18*a[0])
out = {}
for (k, x0) in ((110, (1 + mp.sqrt(5))/4), (129, (1 - mp.sqrt(5))/4)):
    z1 = mp.findroot(lambda t: xhp(k, t) - x0, mp.mpc(0, 1.9034419755), tol=1e-38, maxsteps=80); J = mp.kleinj(z1)
    print('sheet', k, 'z =', mp.nstr(z1, 28), ' J =', mp.nstr(J, 28)); out[k] = (z1, J)
J = out[110][1].real; print('difference of the two values', mp.nstr(abs(out[110][1] - out[129][1]), 5))
from fractions import Fraction
def cf(x, tol):
    y = x; p0, q0, p1, q1 = 0, 1, 1, 0
    for _ in range(80):
        a_ = int(mp.floor(y)); p0, q0, p1, q1 = p1, q1, a_*p1 + p0, a_*q1 + q0
        print('     partial quotient', a_, ' denominator ~ 10^%.1f' % float(mp.log10(q1)), ' error', mp.nstr(abs(x - mp.mpf(p1)/q1), 3))
        if abs(x - mp.mpf(p1)/q1) < tol: return Fraction(p1, q1)
        y = 1/(y - a_)
fr = cf(J, mp.mpf(10)**-33); print('J =', fr)
from sympy import factorint
if fr: print('numerator', factorint(fr.numerator), 'denominator', factorint(fr.denominator)); print('J - 1: numerator', factorint((fr - 1).numerator))
import pickle; pickle.dump({k: (str(v[0].real), str(v[0].imag), str(v[1].real), str(v[1].imag)) for k, v in out.items()}, open('Qpoint.pkl', 'wb'))


==> anc/supplementary/u34-compute/refineG.py <==
# High-precision weight-two cusp forms on a curve given by (g0, g1) in the module NAME:
# collocation in double precision, then iterative refinement of the null space with residuals in ball arithmetic.
import numpy as np, sys, pickle, time
import importlib
from quot import quotient, genus
from cusp2 import Curve
from flint import acb, arb, acb_mat, ctx
NAME = sys.argv[1]
MF = float(sys.argv[2]) if len(sys.argv) > 2 else 12.0
OS = float(sys.argv[3]) if len(sys.argv) > 3 else 3.2
PREC = 256; ctx.prec = PREC
D = importlib.import_module(NAME); h0, h1 = D.g0, D.g1; g, hinf = genus(h0, h1)
C = Curve(h1, hinf, mfac=MF); nunk = int(C.nunk); ncusp = len(C.cusps); Y0 = float(C.Y0)
print('unknowns', nunk); sys.stdout.flush(); t0 = time.time()
rng = np.random.default_rng(1); samples = []
for c in range(ncusp):
    w = C.width[c]
    for Y in (0.84375, 0.765625):
        npts = int(OS*C.M[c])
        for x in (np.arange(npts) + rng.random())*w/npts:
            x = float(np.round(x*2**30)/2**30)
            zeta = complex(x, Y); k, z, fac = C.reduce(C.cusps[c][0], zeta); c2 = C.cyc_of[k]; zeta2 = z + C.pos[k]
            if c2 == c and abs(zeta2 - zeta) < 1e-9: continue
            samples.append((c, x, Y))
m = len(samples); A = np.zeros((m, nunk), dtype=complex); scale = np.zeros(m)
for r, (c, x, Y) in enumerate(samples):
    zeta = complex(x, Y); k, z, fac = C.reduce(C.cusps[c][0], zeta); c2 = C.cyc_of[k]; zeta2 = z + C.pos[k]
    A[r, C.off[c]:C.off[c+1]] += C.row(c, zeta); A[r, C.off[c2]:C.off[c2+1]] -= fac*C.row(c2, zeta2)
    scale[r] = np.abs(A[r]).max(); A[r] /= scale[r]
print('matrix', A.shape, '%.0f s' % (time.time() - t0)); sys.stdout.flush()
U, S, Vh = np.linalg.svd(A, full_matrices=False); del A
print('singular values', S[-8:], '%.0f s' % (time.time() - t0)); sys.stdout.flush()
V = Vh.conj().T; N0 = V[:, -g:]; Vr = V[:, :-g]; Sr = S[:-g]; Ur = U[:, :-g]; del U, Vh
# multiprecision rows
twopi = 2*arb.pi(); Y0a = arb(Y0)
def reduce_hp(k, x, Y):
    z = acb(arb(x), arb(Y)); fac = acb(1); zf = complex(x, Y)
    while True:
        mm = int(np.floor(zf.real + 0.5))
        if mm:
            z = z - mm; zf = zf - mm; cc = C.cusps[C.cyc_of[k]]; k = cc[(C.pos[k] + mm) % len(cc)]
        if abs(zf) < 1 - 1e-13: fac = fac/(z*z); z = -1/z; zf = -1/zf; k = C.s[k]
        else: return k, z, fac
def powers(c, zeta):
    w = C.width[c]; u = (acb(0, 1)*twopi*(zeta - acb(0, Y0a))/w).exp(); out = []; p = acb(1)
    for _ in range(C.M[c]): p = p*u; out.append(p)
    return out
rows = []
for r, (c, x, Y) in enumerate(samples):
    k, z, fac = reduce_hp(C.cusps[c][0], x, Y); c2 = C.cyc_of[k]
    p1 = powers(c, acb(arb(x), arb(Y))); p2 = [-fac*v for v in powers(c2, z + C.pos[k])]
    sc = arb(float(scale[r]))
    rows.append((c, acb_mat(1, len(p1), [v/sc for v in p1]), c2, acb_mat(1, len(p2), [v/sc for v in p2])))
print('multiprecision rows %.0f s' % (time.time() - t0)); sys.stdout.flush()
N = acb_mat(nunk, g, [acb(complex(N0[i, j])) for i in range(nunk) for j in range(g)])
def blocks(N): return [acb_mat(C.M[c], g, [N[int(C.off[c]) + i, j] for i in range(C.M[c]) for j in range(g)]) for c in range(ncusp)]
mid = lambda v: acb(v.real.mid(), v.imag.mid())
for it in range(8):
    B = blocks(N); R = np.zeros((m, g), dtype=complex); rho = 0.0; Rhp = []
    for r, (c, v1, c2, v2) in enumerate(rows):
        e = v1*B[c] + v2*B[c2]; Rhp.append([e[0, j] for j in range(g)])
    rho = max(float(abs(v).mid()) for row in Rhp for v in row)
    print('iteration %d: residual %.3e (%.0f s)' % (it, rho, time.time() - t0)); sys.stdout.flush()
    if rho < 1e-60 or it == 4: break
    for r in range(m):
        for j in range(g): R[r, j] = complex(Rhp[r][j]/arb(rho))
    delta = Vr @ ((Ur.conj().T @ R)/Sr[:, None])
    N = acb_mat(nunk, g, [mid(N[i, j] - acb(complex(delta[i, j]))*arb(rho)) for i in range(nunk) for j in range(g)])
out = [[[(N[int(C.off[c]) + i, j].real.mid().str(70, radius=False), N[int(C.off[c]) + i, j].imag.mid().str(70, radius=False)) for i in range(C.M[c])] for c in range(ncusp)] for j in range(g)]
pickle.dump(dict(N=out, MF=MF, Y0=Y0, s=h1, t=hinf, h0=h0, M=list(C.M), width=list(C.width)), open('%s_hp%d.pkl' % (NAME, int(MF)), 'wb'))
print('done %.0f s' % (time.time() - t0))


==> anc/supplementary/u34-compute/refineQ.py <==
# High-precision weight-two cusp forms on a curve given by (g0, g1) in the module NAME:
# collocation in double precision, then iterative refinement of the null space with residuals in ball arithmetic.
import numpy as np, sys, pickle, time
import importlib
from quot import quotient, genus
from cusp2 import Curve
from flint import acb, arb, acb_mat, ctx
NAME = sys.argv[1]
MF = float(sys.argv[2]) if len(sys.argv) > 2 else 12.0
OS = float(sys.argv[3]) if len(sys.argv) > 3 and not sys.argv[3].startswith('-') else 3.2
PREC = 800; ctx.prec = PREC
YSAMP = (0.84375, 0.765625) if "--hi" not in sys.argv else (0.859375, 0.8125)
D = importlib.import_module(NAME)
if hasattr(D, 'tau') and '--quot' in sys.argv: (h0, h1), orb = quotient([D.g0, D.g1], D.tau)
else: h0, h1 = D.g0, D.g1
g, hinf = genus(h0, h1)
C = Curve(h1, hinf, mfac=MF); nunk = int(C.nunk); ncusp = len(C.cusps); Y0 = float(C.Y0)
print('unknowns', nunk); sys.stdout.flush(); t0 = time.time()
rng = np.random.default_rng(1); samples = []
for c in range(ncusp):
    w = C.width[c]
    for Y in YSAMP:
        npts = int(OS*C.M[c])
        for x in (np.arange(npts) + rng.random())*w/npts:
            x = float(np.round(x*2**30)/2**30)
            zeta = complex(x, Y); k, z, fac = C.reduce(C.cusps[c][0], zeta); c2 = C.cyc_of[k]; zeta2 = z + C.pos[k]
            if c2 == c and abs(zeta2 - zeta) < 1e-9: continue
            samples.append((c, x, Y))
m = len(samples); A = np.zeros((m, nunk), dtype=complex); scale = np.zeros(m)
for r, (c, x, Y) in enumerate(samples):
    zeta = complex(x, Y); k, z, fac = C.reduce(C.cusps[c][0], zeta); c2 = C.cyc_of[k]; zeta2 = z + C.pos[k]
    A[r, C.off[c]:C.off[c+1]] += C.row(c, zeta); A[r, C.off[c2]:C.off[c2+1]] -= fac*C.row(c2, zeta2)
    scale[r] = np.abs(A[r]).max(); A[r] /= scale[r]
print('matrix', A.shape, '%.0f s' % (time.time() - t0)); sys.stdout.flush()
U, S, Vh = np.linalg.svd(A, full_matrices=False); del A
print('singular values', S[-8:], '%.0f s' % (time.time() - t0)); sys.stdout.flush()
V = Vh.conj().T; N0 = V[:, -g:]; Vr = V[:, :-g]; Sr = S[:-g]; Ur = U[:, :-g]; del U, Vh
# multiprecision rows
twopi = 2*arb.pi(); Y0a = arb(Y0)
def reduce_hp(k, x, Y):
    z = acb(arb(x), arb(Y)); fac = acb(1); zf = complex(x, Y)
    while True:
        mm = int(np.floor(zf.real + 0.5))
        if mm:
            z = z - mm; zf = zf - mm; cc = C.cusps[C.cyc_of[k]]; k = cc[(C.pos[k] + mm) % len(cc)]
        if abs(zf) < 1 - 1e-13: fac = fac/(z*z); z = -1/z; zf = -1/zf; k = C.s[k]
        else: return k, z, fac
def powers(c, zeta):
    w = C.width[c]; u = (acb(0, 1)*twopi*(zeta - acb(0, Y0a))/w).exp(); out = []; p = acb(1)
    for _ in range(C.M[c]): p = p*u; out.append(p)
    return out
rows = []
for r, (c, x, Y) in enumerate(samples):
    k, z, fac = reduce_hp(C.cusps[c][0], x, Y); c2 = C.cyc_of[k]
    p1 = powers(c, acb(arb(x), arb(Y))); p2 = [-fac*v for v in powers(c2, z + C.pos[k])]
    sc = arb(float(scale[r]))
    rows.append((c, acb_mat(1, len(p1), [v/sc for v in p1]), c2, acb_mat(1, len(p2), [v/sc for v in p2])))
print('multiprecision rows %.0f s' % (time.time() - t0)); sys.stdout.flush()
N = acb_mat(nunk, g, [acb(complex(N0[i, j])) for i in range(nunk) for j in range(g)])
def blocks(N): return [acb_mat(C.M[c], g, [N[int(C.off[c]) + i, j] for i in range(C.M[c]) for j in range(g)]) for c in range(ncusp)]
mid = lambda v: acb(v.real.mid(), v.imag.mid())
prev = 1.0
for it in range(12):
    B = blocks(N); R = np.zeros((m, g), dtype=complex); rho = 0.0; Rhp = []
    for r, (c, v1, c2, v2) in enumerate(rows):
        e = v1*B[c] + v2*B[c2]; Rhp.append([e[0, j] for j in range(g)])
    rho = max(float(abs(v).mid()) for row in Rhp for v in row)
    print('iteration %d: residual %.3e (%.0f s)' % (it, rho, time.time() - t0)); sys.stdout.flush()
    if rho < 1e-85 or rho > 0.3*prev: break
    prev = rho
    for r in range(m):
        for j in range(g): R[r, j] = complex(Rhp[r][j]/arb(rho))
    delta = Vr @ ((Ur.conj().T @ R)/Sr[:, None])
    N = acb_mat(nunk, g, [mid(N[i, j] - acb(complex(delta[i, j]))*arb(rho)) for i in range(nunk) for j in range(g)])
out = [[[(N[int(C.off[c]) + i, j].real.mid().str(120, radius=False), N[int(C.off[c]) + i, j].imag.mid().str(120, radius=False)) for i in range(C.M[c])] for c in range(ncusp)] for j in range(g)]
pickle.dump(dict(N=out, MF=MF, Y0=Y0, s=h1, t=hinf, h0=h0, M=list(C.M), width=list(C.width)), open('%s%s_hp%d.pkl' % (NAME, 'q' if '--quot' in sys.argv else '', int(MF)), 'wb'))
print('done %.0f s' % (time.time() - t0))


==> anc/supplementary/u34-compute/refineTw.py <==
# High-precision anti-invariant forms on a double cover B -> H (see twist.py): double-precision collocation, then
# iterative refinement of the null space with residuals in ball arithmetic.
import numpy as np, sys, pickle, time, importlib
from twist import TwCurve
from flint import acb, arb, acb_mat, ctx
BN = sys.argv[1]; MF = float(sys.argv[2]); OS = float(sys.argv[3]) if len(sys.argv) > 3 else 2.4
ctx.prec = 420
H = importlib.import_module('H'); B = importlib.import_module(BN)
C = TwCurve(H.g0, H.g1, B.G0, B.G1, B.proj, mfac=MF); g = C.genusB - C.genusH; nunk = C.nunk; ncusp = len(C.cusps); Y0 = float(C.Y0)
print('unknowns', nunk, 'forms', g); sys.stdout.flush(); t0 = time.time()
samples = C.samples((0.84375, 0.765625), OS); m = len(samples)
A, scale = C.matrix(samples)
print('matrix', A.shape, '%.0f s' % (time.time() - t0)); sys.stdout.flush()
U, S, Vh = np.linalg.svd(A, full_matrices=False); del A
print('singular values', S[-(g + 3):], '%.0f s' % (time.time() - t0)); sys.stdout.flush()
V = Vh.conj().T; N0 = V[:, -g:]; Vr = V[:, :-g]; Sr = S[:-g]; Ur = U[:, :-g]; del U, Vh
twopi = 2*arb.pi(); Y0a = arb(Y0)
def reduce_hp(k, x, Y):
    z = acb(arb(x), arb(Y)); fac = acb(1); zf = complex(x, Y)
    while True:
        mm = int(np.floor(zf.real + 0.5))
        while mm > 0: fac = fac*C.et[k]; k = C.t[k]; z = z - 1; zf = zf - 1; mm -= 1
        while mm < 0: k = C.tinv[k]; fac = fac*C.et[k]; z = z + 1; zf = zf + 1; mm += 1
        if abs(zf) < 1 - 1e-13: fac = fac*C.es[k]/(z*z); z = -1/z; zf = -1/zf; k = C.s[k]
        else: return k, z, fac
def powers(c, zeta):
    w = C.width[c]; base = acb(0, 1)*twopi*(zeta - acb(0, Y0a))/w; u = base.exp(); out = []
    p = acb(1) if C.shift[c] == 0 else (-base/2).exp()
    for _ in range(C.M[c]): p = p*u; out.append(p)
    return out
rows = []
for r, (c, x, Y) in enumerate(samples):
    k, z, fac = reduce_hp(C.cusps[c][0], x, Y); c2 = C.cyc_of[k]
    p1 = powers(c, acb(arb(x), arb(Y))); p2 = [-fac*C.sig[k]*v for v in powers(c2, z + C.pos[k])]
    sc = arb(float(scale[r]))
    rows.append((c, acb_mat(1, len(p1), [v/sc for v in p1]), c2, acb_mat(1, len(p2), [v/sc for v in p2])))
print('multiprecision rows %.0f s' % (time.time() - t0)); sys.stdout.flush()
N = acb_mat(nunk, g, [acb(complex(N0[i, j])) for i in range(nunk) for j in range(g)])
def blocks(N): return [acb_mat(C.M[c], g, [N[int(C.off[c]) + i, j] for i in range(C.M[c]) for j in range(g)]) for c in range(ncusp)]
mid = lambda v: acb(v.real.mid(), v.imag.mid())
prev = 1.0
for it in range(12):
    Bl = blocks(N); R = np.zeros((m, g), dtype=complex); Rhp = []
    for r, (c, v1, c2, v2) in enumerate(rows):
        e = v1*Bl[c] + v2*Bl[c2]; Rhp.append([e[0, j] for j in range(g)])
    rho = max(float(abs(v).mid()) for row in Rhp for v in row)
    print('iteration %d: residual %.3e (%.0f s)' % (it, rho, time.time() - t0)); sys.stdout.flush()
    if rho < 1e-85 or rho > 0.3*prev: break
    prev = rho
    for r in range(m):
        for j in range(g): R[r, j] = complex(Rhp[r][j]/arb(rho))
    delta = Vr @ ((Ur.conj().T @ R)/Sr[:, None])
    N = acb_mat(nunk, g, [mid(N[i, j] - acb(complex(delta[i, j]))*arb(rho)) for i in range(nunk) for j in range(g)])
out = [[[(N[int(C.off[c]) + i, j].real.mid().str(95, radius=False), N[int(C.off[c]) + i, j].imag.mid().str(95, radius=False)) for i in range(C.M[c])] for c in range(ncusp)] for j in range(g)]
pickle.dump(dict(N=out, MF=MF, Y0=Y0), open('%s_tw_hp%d.pkl' % (BN, int(MF)), 'wb'))
print('done %.0f s' % (time.time() - t0))


==> anc/supplementary/u34-compute/refine_2233.log <==
unknowns 2868
matrix (18324, 2868) 1 s
singular values [1.26014074e+00 1.14333181e+00 1.14273617e+00 1.14012775e+00
 1.13946249e+00 1.70978551e-13 4.86507571e-15 4.60266420e-15] 83 s
multiprecision rows 91 s
iteration 0: residual 2.760e-15 (94 s)
iteration 1: residual 2.518e-28 (99 s)
iteration 2: residual 1.693e-28 (102 s)
iteration 3: residual 1.693e-28 (106 s)
iteration 4: residual 1.693e-28 (111 s)
done 111 s


==> anc/supplementary/u34-compute/refine_2233_16.log <==
unknowns 3804
matrix (18232, 3804) 2 s
singular values [7.12232209e-01 6.44832299e-01 6.44777834e-01 6.44484554e-01
 6.44309073e-01 1.70827230e-13 4.39214453e-15 2.50192963e-15] 159 s
multiprecision rows 169 s
iteration 0: residual 1.750e-14 (173 s)
iteration 1: residual 1.569e-27 (178 s)
iteration 2: residual 4.398e-38 (183 s)
iteration 3: residual 4.398e-38 (189 s)
iteration 4: residual 4.398e-38 (194 s)
done 194 s


==> anc/supplementary/u34-compute/refine_B3_16.log <==
unknowns 3804 forms 8
matrix (18232, 3804) 1 s
singular values [6.44842637e-01 6.44606004e-01 6.44599283e-01 1.70827750e-13
 8.49522731e-14 4.57751479e-14 2.33056105e-15 2.20481876e-15
 2.19917747e-15 2.19644171e-15 2.03063210e-15] 160 s
multiprecision rows 171 s
iteration 0: residual 1.116e-14 (181 s)
iteration 1: residual 8.174e-28 (193 s)
iteration 2: residual 6.598e-38 (210 s)
iteration 3: residual 6.598e-38 (225 s)
done 225 s


==> anc/supplementary/u34-compute/refine_C2_24.log <==
unknowns 2838
matrix (13604, 2838) 1 s
singular values [3.17842668e-01 3.17797955e-01 2.80820544e-01 2.80743759e-01
 2.53753353e-01 2.53656915e-01 2.09097820e-13 9.95193049e-16] 69 s
multiprecision rows 90 s
iteration 0: residual 3.807e-15 (94 s)
iteration 1: residual 2.374e-28 (98 s)
iteration 2: residual 5.587e-41 (104 s)
iteration 3: residual 2.317e-53 (109 s)
iteration 4: residual 9.918e-57 (116 s)
iteration 5: residual 9.918e-57 (123 s)
done 123 s


==> anc/supplementary/u34-compute/s0.gp <==
q1 = w^2 + 228*w + 496; q2 = 181*w^2 - 732*w + 1776; q3 = w^2 + 4; Psi6 = q1*q2*q3;
L = -10*(11*w + 4)*q3;
print(factor(Psi6 - L^2));
print(factor(q1*q2 - 100*(11*w+4)^2*q3));
\\ other sign choices at the two points: V26 = +-, V30 = +-
{forvec(s = [[0,1],[0,1]], my(v1 = (-1)^s[1]*32500000/24389, v2 = (-1)^s[2]*100000/27, l1 = v1/subst(q3,w,-56/29), l2 = v2/subst(q3,w,8/3), al = (l2 - l1)/(8/3 + 56/29), be = l2 - al*8/3);
   print(s, "  ell = ", al*w + be, "   ", factor(q1*q2 - (al*w + be)^2*q3)))};
quit


==> anc/supplementary/u34-compute/testJ.py <==
import sys, mpmath as mp, numpy as np
from hpmodel import *
mp.mp.dps = 46
a, b, err, (f2, f3, T) = model(3)
F2 = [np.array([complex(v) for v in f2[c]]) for c in range(len(C.cusps))]; F3 = [np.array([complex(v) for v in f3[c]]) for c in range(len(C.cusps))]
Y0f = float(Y0); scale = complex(a[1]/(18*a[0]))
def xd(k, z):
    c = C.cyc_of[k]; w = C.width[c]; nn = np.arange(1, C.M[c] + 1); e = np.exp(2j*np.pi*nn*(z + C.pos[k] - 1j*Y0f)/w)
    return scale*np.sum(F3[c]*e)/np.sum(F2[c]*e)
def xhp(k, z):
    (w2, d2), (w3, d3) = ev(f2, k, z), ev(f3, k, z); return (w3/w2)*a[1]/(18*a[0])
def cf(x, tol):
    y = x; p0, q0, p1, q1 = 0, 1, 1, 0; big = 0
    for _ in range(80):
        a_ = int(mp.floor(y)); p0, q0, p1, q1 = p1, q1, a_*p1 + p0, a_*q1 + q0
        if abs(x - mp.mpf(p1)/q1) < tol*abs(x): return (p1, q1)
        y = 1/(y - a_)
grid = [complex(xx, yy) for xx in np.linspace(-0.5, 0.5, 21) for yy in np.concatenate([np.linspace(0.866, 2.0, 24), np.linspace(2.1, 4.0, 8)]) if abs(complex(xx, yy)) >= 0.999]
def w2x(w, sign):
    Z = mp.sqrt(w*w + 4); s = (w + sign*Z)/2; return (s - 3)/10
for wq in [mp.mpf(-56)/29, mp.mpf(11)] + [mp.mpf(v) for v in sys.argv[3:]]:
    for sign in (1, -1):
        x0 = w2x(wq, sign); x0f = complex(x0); cands = []
        for k in range(C.n):
            vals = np.array([abs(xd(k, z) - x0f) for z in grid]); i = int(vals.argmin()); cands.append((vals[i], k, grid[i]))
        cands.sort(key=lambda t: t[0]); sols = []
        for (v, k, z) in cands[:30]:
            try: z1 = mp.findroot(lambda t: xhp(k, t) - x0, mp.mpc(z), tol=1e-36, maxsteps=60)
            except Exception: continue
            if z1.imag < 0.8 or z1.imag > 6 or abs(z1.real) > 0.75 or abs(z1) < 0.93: continue
            J = mp.kleinj(z1)
            if not any(abs(J - J2) < 1e-12*(1 + abs(J)) for (_, _, J2) in sols): sols.append((k, z1, J))
        for (k, z1, J) in sols: print('w =', mp.nstr(wq, 12), ' x =', mp.nstr(x0, 15), ' sheet', k, ' z =', mp.nstr(z1, 18), ' J =', mp.nstr(J, 30), ' rational?', cf(J.real, mp.mpf(10)**-26))


==> anc/supplementary/u34-compute/twist.py <==
# Weight-two forms on a double cover B -> H of a curve H given by permutations, anti-invariant under the deck
# involution: collocation on the sheets of H with a sign cocycle.  A sheet k of H carries a chosen lift L(k) to B;
# et[k] = +1 if t L(k) = L(t k), else -1 (same for s).  F_k(z) = F(L(k), z) satisfies
#   F_k(z) = et[k] F_{t k}(z - 1),   F_k(z) = es[k] z^-2 F_{s k}(-1/z).
# At a cusp of H whose t-cycle has sign product -1 the expansion runs over half-integers.
import numpy as np
from quot import genus
class TwCurve:
    def __init__(self, g0, g1, G0, G1, proj, mfac=6.4):
        d = len(g0); self.n = d; gg, t = genus(g0, g1); s = g1; self.s, self.t = s, t
        GG, T = genus(G0, G1); S = G1; self.genusB = GG; self.genusH = gg
        lift = [None]*d
        for b, k in enumerate(proj):
            if lift[k] is None: lift[k] = b
        self.lift = lift
        self.et = [1 if T[lift[k]] == lift[t[k]] else -1 for k in range(d)]
        self.es = [1 if S[lift[k]] == lift[s[k]] else -1 for k in range(d)]
        tinv = [0]*d
        for k in range(d): tinv[t[k]] = k
        self.tinv = tinv
        cyc_of = [-1]*d; pos = [0]*d; cusps = []
        for i in range(d):
            if cyc_of[i] < 0:
                c = []; j = i
                while cyc_of[j] < 0: cyc_of[j] = len(cusps); pos[j] = len(c); c.append(j); j = t[j]
                cusps.append(c)
        self.cyc_of, self.pos, self.cusps = cyc_of, pos, cusps
        self.width = [len(c) for c in cusps]; self.Y0 = np.sqrt(3)/2
        self.eps = [int(np.prod([self.et[k] for k in c])) for c in cusps]          # sign of one turn around the cusp
        self.shift = [0.0 if e == 1 else 0.5 for e in self.eps]                     # exponents n - shift, n >= 1
        self.sig = [0]*d                                                           # F_k(z) = sig[k] F_{k0}(z + pos[k])
        for c in cusps:
            sg = 1
            for k in c: self.sig[k] = sg; sg *= self.et[k]
        self.M = [int(np.ceil(mfac*w)) + 2 for w in self.width]
        self.off = np.cumsum([0] + self.M); self.nunk = int(self.off[-1])
    def reduce(self, k, z):
        """F_k(z) = fac * F_k'(z') with (k', z') in the fundamental domain."""
        fac = 1.0 + 0j
        while True:
            m = int(np.floor(z.real + 0.5))
            while m > 0: fac *= self.et[k]; k = self.t[k]; z = z - 1; m -= 1
            while m < 0: k = self.tinv[k]; fac *= self.et[k]; z = z + 1; m += 1
            if abs(z) < 1 - 1e-13: fac *= self.es[k]*z**-2; z = -1/z; k = self.s[k]
            else: return k, z, fac
    def expo(self, c): return np.arange(1, self.M[c] + 1) - self.shift[c]
    def row(self, c, zeta):
        nn = self.expo(c); w = self.width[c]
        return np.exp(2j*np.pi*nn*zeta/w + 2*np.pi*nn*self.Y0/w)
    def samples(self, YS, OS, seed=1):
        rng = np.random.default_rng(seed); out = []
        for c in range(len(self.cusps)):
            w = self.width[c]
            for Y in YS:
                npts = int(OS*self.M[c])
                for x in (np.arange(npts) + rng.random())*w/npts:
                    x = float(np.round(x*2**30)/2**30); zeta = complex(x, Y)
                    k0 = self.cusps[c][0]; k, z, fac = self.reduce(k0, zeta)
                    c2 = self.cyc_of[k]; zeta2 = z + self.pos[k]
                    if c2 == c and abs(zeta2 - zeta) < 1e-9: continue
                    out.append((c, x, Y))
        return out
    def matrix(self, samples):
        A = np.zeros((len(samples), self.nunk), dtype=complex); scale = np.zeros(len(samples))
        for r, (c, x, Y) in enumerate(samples):
            zeta = complex(x, Y); k, z, fac = self.reduce(self.cusps[c][0], zeta); c2 = self.cyc_of[k]; zeta2 = z + self.pos[k]
            A[r, self.off[c]:self.off[c+1]] += self.row(c, zeta); A[r, self.off[c2]:self.off[c2+1]] -= fac*self.sig[k]*self.row(c2, zeta2)
            scale[r] = np.abs(A[r]).max(); A[r] /= scale[r]
        return A, scale
if __name__ == '__main__':
    import sys, importlib, time
    H = importlib.import_module('H'); B = importlib.import_module(sys.argv[1]); t0 = time.time()
    C = TwCurve(H.g0, H.g1, B.G0, B.G1, B.proj)
    print('genus of H', C.genusH, 'of the double cover', C.genusB, '; cusps with sign -1:', [(c, C.width[c]) for c in range(len(C.cusps)) if C.eps[c] == -1])
    A, scale = C.matrix(C.samples((0.84, 0.78, 0.72), 6)); S = np.linalg.svd(A, compute_uv=False)
    print('unknowns', C.nunk, 'rows', A.shape[0], 'smallest singular values', np.array2string(S[-12:], precision=3), '(%.0f s)' % (time.time() - t0))


==> anc/supplementary/u34-compute/u34-E5.log <==
E : [1, 0, 1, -1, 23] conductor 75 torsion [2] rank [0, 0]
E5: [1, 1, 1, 0, 0] conductor 15 = [3, 1; 5, 1] torsion [4, [4], [[0, 0]]] rank [0, 0]
Psi(11) = Mat([5, 11])  Psi(-4/11) = [2, 8; 5, 11; 11, -4] Psi(8/3) = [2, 8; 3, -4; 5, 8] Psi(-56/29) = [2, 8; 5, 11; 13, 1; 29, -4]
points on V^2 = Psi(w)(w^2+4) up to height 10^4: [[11, 78125], [11, -78125], [8/3, 100000/27], [8/3, -100000/27], [-4/11, 2500000/1331], [-4/11, -2500000/1331], [-56/29, 32500000/24389], [-56/29, -32500000/24389]]
F(-(3x+1)/(10x+3)) (10x+3)^8 / F(x) = 1


==> anc/supplementary/u34-compute/u34-EB.log <==
Jacobian of Y^2 = Psi(w): [1, 0, 1, -1, 23]  disc [-1, 1; 3, 1; 5, 7]  j = -1/15
torsion [2, [2], [[-3, 1]]]
B = 1: rank between 0 and 0, torsion [2], points []
B = 2: rank between 1 and 1, torsion [2], points [[-13, 100]]
B = 5: rank between 0 and 0, torsion [4], points []
B = 10: rank between 0 and 0, torsion [2], points []
B = 13: rank between 0 and 0, torsion [2], points []
B = 26: rank between 1 and 1, torsion [2], points [[7069/4, 595049/8]]
B = 65: rank between 1 and 1, torsion [2], points [[56, 396]]
B = 130: rank between 1 and 1, torsion [2], points [[-1301/441, 4245760/9261]]
B = -1: rank between 0 and 0, torsion [2], points []
B = -2: rank between 1 and 1, torsion [2], points [[113, 1200]]
B = -5: rank between 0 and 0, torsion [2], points []
B = -10: rank between 0 and 0, torsion [2], points []
B = -13: rank between 2 and 2, torsion [2], points [[162, 850], [3058/9, 160550/27]]
B = -26: rank between 1 and 1, torsion [2], points [[78858336127/5049009, 22145159336537600/11345123223]]
B = -65: rank between 1 and 1, torsion [2], points [[3454/81, 164224/729]]
B = -130: rank between 1 and 1, torsion [2], points [[570341/1225, 429592064/42875]]
B = 3: rank between 1 and 1, torsion [2], points [[5, 200]]
B = 6: rank between 1 and 1, torsion [2], points [[26, 576]]
B = 15: rank between 1 and 1, torsion [2], points [[-1, 18]]
B = 30: rank between 0 and 0, torsion [2], points []
B = 39: rank between 1 and 1, torsion [2], points [[-8606/49, 3166722/343]]
B = 78: rank between 1 and 1, torsion [2], points [[530, 28800]]
B = 195: rank between 0 and 0, torsion [2], points []
B = 390: rank between 1 and 1, torsion [2], points [[74, 2432]]
B = -3: rank between 0 and 0, torsion [4], points []
B = -6: rank between 0 and 0, torsion [2], points []
B = -15: rank between 0 and 0, torsion [2], points []
B = -30: rank between 1 and 1, torsion [2], points [[20, 72]]
B = -39: rank between 0 and 0, torsion [2], points []
B = -78: rank between 0 and 0, torsion [2], points []
B = -195: rank between 1 and 1, torsion [2], points [[464, 9753]]
B = -390: rank between 0 and 0, torsion [2], points []


==> anc/supplementary/u34-compute/u34-H5.log <==
B = 1: points on B Y^2 = Psi(w) up to height 10^5: [[8/3, 10000/9], [8/3, -10000/9]];  with B(w^2+4) a square: [[8/3, 10000/9], [8/3, -10000/9]]
B = 2: points on B Y^2 = Psi(w) up to height 10^5: [];  with B(w^2+4) a square: []
B = 5: points on B Y^2 = Psi(w) up to height 10^5: [[11, 15625], [11, -15625], [-4/11, 250000/121], [-4/11, -250000/121]];  with B(w^2+4) a square: [[11, 15625], [11, -15625], [-4/11, 250000/121], [-4/11, -250000/121]]
B = 10: points on B Y^2 = Psi(w) up to height 10^5: [];  with B(w^2+4) a square: []
B = 13: points on B Y^2 = Psi(w) up to height 10^5: [];  with B(w^2+4) a square: []
B = 26: points on B Y^2 = Psi(w) up to height 10^5: [];  with B(w^2+4) a square: []
B = 65: points on B Y^2 = Psi(w) up to height 10^5: [[136, 3250000], [136, -3250000], [-56/29, 3250000/841], [-56/29, -3250000/841]];  with B(w^2+4) a square: [[-56/29, 3250000/841], [-56/29, -3250000/841]]
B = 130: points on B Y^2 = Psi(w) up to height 10^5: [];  with B(w^2+4) a square: []


==> anc/supplementary/u34-compute/u34-aut.log <==
candidates not excluded: [(0, 1, 2), (2, 3, 0)]
F(-(3x+1)/(10x+3)) (10x+3)^8 = F(x): True;  the reduced automorphism group of y^2 = F(x) has order 2


==> anc/supplementary/u34-compute/u34-aut.py <==
# The Moebius transformations which permute the eight roots of
#     F(x) = (x^4+24x^3+26x^2+9x+1)(181x^4+144x^3+46x^2+9x+1)
# (ball arithmetic, python-flint).  A transformation which permutes the roots is determined by the images of three of
# them; each of the 8*7*6 candidates is excluded when the image of some root is disjoint from all roots.
import itertools
from flint import fmpz_poly, acb, arb, acb_poly, ctx
ctx.prec = 300
F = fmpz_poly([1, 9, 26, 24, 1])*fmpz_poly([1, 9, 46, 144, 181])
assert F.factor()[1][0][1] == 1 and len(F.factor()[1]) == 2
r = acb_poly([acb(arb(int(c))) for c in F.coeffs()]).roots(tol=1e-60)
assert len(r) == 8 and all(not r[i].overlaps(r[j]) for i in range(8) for j in range(i))
def mob(z, wv):
    # the transformation x -> (a x + b)/(c x + d) with z_i -> w_i, from the cross-ratio
    (z1, z2, z3), (w1, w2, w3) = z, wv
    # (x - z1)(z2 - z3)/((x - z3)(z2 - z1)) = (y - w1)(w2 - w3)/((y - w3)(w2 - w1))
    p = lambda x: ((x - z1)*(z2 - z3), (x - z3)*(z2 - z1))
    def image(x):
        n, d = p(x); k1, k2 = (w2 - w3), (w2 - w1)
        # (y - w1) k1 d = (y - w3) k2 n  =>  y (k1 d - k2 n) = w1 k1 d - w3 k2 n
        return (w1*k1*d - w3*k2*n, k1*d - k2*n)
    return image
survivors = []
for dst in itertools.permutations(range(8), 3):
    im = mob((r[0], r[1], r[2]), tuple(r[i] for i in dst)); excluded = False
    for l in range(3, 8):
        num, den = im(r[l])
        # the image is a root r_j exactly when num - r_j den = 0
        if all(not (num - r[j]*den).contains(0) for j in range(8)): excluded = True; break
    if not excluded: survivors.append(dst)
print('candidates not excluded:', survivors)
# the two survivors are the identity and x -> -(3x+1)/(10x+3), which preserves F exactly:
x = fmpz_poly([0, 1]); G = sum(int(F[k])*(-(3*x + 1))**k*(10*x + 3)**(8 - k) for k in range(9))
assert G == F
assert len(survivors) == 2 and (0, 1, 2) in survivors
t = lambda z: -(3*z + 1)/(10*z + 3)
other = [d for d in survivors if d != (0, 1, 2)][0]
assert all(t(r[i]).overlaps(r[other[i]]) for i in range(3))
print('F(-(3x+1)/(10x+3)) (10x+3)^8 = F(x): True;  the reduced automorphism group of y^2 = F(x) has order 2')


==> anc/supplementary/u34-compute/u34-b3-fields.gp <==
\\ U_3(4), classes (2A,2A,3A,3A): the constant c in  Q(B_3) = Q(H)(sqrt(c phi_3)),
\\      phi_3 = - s_0 ((w^2+4) + (w+4) Z)/(nu+2),   s_0 = (29w+56)(V + (35w+240)(w^2+4)),   5 Z^2 = w^2+4,
\\ and the field of the two branch points of class 3A at the rational point Q.  Exact computations (PARI/GP).
\\ Reads nu-AB.gp:  nu - 2 = kap (A + B V)/Cden  on  C: V^2 = Psi6(w).
default(seriesprecision, 40);
sqf(x) = core(numerator(x)*denominator(x));    \\ squarefree part of a rational number
read("nu-AB.gp");
q1 = w^2 + 228*w + 496; q2 = 181*w^2 - 732*w + 1776; q3 = w^2 + 4; Psi6 = q1*q2*q3; kap = 2^4/(3^6*5^5);
\\ order and leading coefficient, in the uniformizer t = w - w0, of rho_0 = s_0/(nu+2) at the point (w0, V0) of C
lc(w0, V0) = { my(ww = w0 + t + O(t^30), Vs = V0*sqrt(subst(Psi6, w, ww)/subst(Psi6, w, w0)), nu2 = 4 + kap*(subst(A, w, ww) + subst(B, w, ww)*Vs)/subst(Cden, w, ww),
    s0 = (29*ww + 56)*(Vs + (35*ww + 240)*(ww^2 + 4)), r0 = s0/nu2); [valuation(nu2, t), valuation(s0, t), valuation(r0, t), polcoef(r0, valuation(r0, t), t)] };
\\ the residue field of H(sqrt(phi_3)) at a point over (w0, V0):  K = Q(Z0), Z0^2 = (w0^2+4)/5, and the square root of
\\ -l beta, beta = (w0^2+4) + (w0+4) Z0.  Returns the minimal polynomial of that square root over Q.
quartic(w0, l) = { my(a = -l*(w0^2 + 4), b = -l*(w0 + 4), z2 = (w0^2 + 4)/5); (x^2 - a)^2 - b^2*z2 };
{
cusps = [[8/3, 100000/27, 20, polcyclo(5)], [8/3, -100000/27, 30, polcyclo(5)], [-56/29, 32500000/24389, 26, polsubcyclo(13, 4)]];
for(i = 1, 3,
  my(w0 = cusps[i][1], V0 = cusps[i][2], L, q, K);
  if(V0^2 != subst(Psi6, w, w0), error("point not on C"));
  L = lc(w0, V0); q = quartic(w0, L[4]); K = sqf(5*(w0^2 + 4));
  print("cusp of width ", cusps[i][3], " at (", w0, ", ", V0, "): orders of nu+2, s_0, rho_0 = ", L[1..3], "; leading coefficient of rho_0 = ", factor(L[4]), "; points of H over Q(sqrt(", K, "))");
  if(L[3] % 2 || !issquare(L[4]), error("unexpected"));
  print("   field of the points of H(sqrt(phi_3)): ", polredabs(q), ", irreducible: ", polisirreducible(q), ";  isomorphic to the field of the classes, ", cusps[i][4], ": ", nfisisom(q, cusps[i][4]) != 0);
  print("   with c phi_3 in place of phi_3, c = -1, 2, 3, 5, 13: ", vector(5, k, my(c = [-1, 2, 3, 5, 13][k]); nfisisom(quartic(w0, c*L[4]), cusps[i][4]) != 0));
);
}
\\ the values of nu at the rational points of C over w = 11 and w = -4/11, and at (-56/29, -32500000/24389)
nuat(w0, V0) = { my(ww = w0 + t + O(t^30), Vs = V0*sqrt(subst(Psi6, w, ww)/subst(Psi6, w, w0)), f = 2 + kap*(subst(A, w, ww) + subst(B, w, ww)*Vs)/subst(Cden, w, ww)); if(valuation(f, t) < 0, Str("pole of order ", -valuation(f, t)), polcoef(f, 0, t)) };
{foreach([[11, 5^7], [11, -5^7], [-4/11, 2500000/1331], [-4/11, -2500000/1331], [-56/29, -32500000/24389]], P,
   if(P[2]^2 != subst(Psi6, w, P[1]), error("point not on C"));
   print("nu at (", P[1], ", ", P[2], "): ", nuat(P[1], P[2])));}
\\ the model over the algebraic closure:  w = s - 1/s,  s = 10 x + 3
F8 = (x^4 + 24*x^3 + 26*x^2 + 9*x + 1)*(181*x^4 + 144*x^3 + 46*x^2 + 9*x + 1);
G8 = subst(subst(q1*q2, w, s - 1/s)*s^4, s, 10*x + 3);
print("Psi(s - 1/s) s^4 at s = 10x+3 is ", G8/F8, " times the octic;  (s - 1/s)^2 + 4 = (s + 1/s)^2: ", (s - 1/s)^2 + 4 == (s + 1/s)^2, ";  discriminant of the octic: ", factor(poldisc(F8)));
print("x -> -(3x+1)/(10x+3) is s -> -1/s: ", 10*(-(3*x + 1)/(10*x + 3)) + 3 == -1/(10*x + 3));
\\ the rational point Q, with image (11, 5^7) in C
nuQ = 2 + kap*(subst(A, w, 11) + subst(B, w, 11)*5^7)/subst(Cden, w, 11); s0Q = (29*11 + 56)*(5^7 + (35*11 + 240)*125);
print("nu(Q) = ", nuQ, " = 2 + 2^5 61^5/3^19: ", nuQ == 2 + 2^5*61^5/3^19, ";  nu(Q) + 2 = ", factor(nuQ + 2), ";  s_0(Q) = ", factor(s0Q));
print("phi_3 at the two points over (11, 5^7), Z = 5 and Z = -5, modulo squares: ", sqf(-s0Q*(125 + 15*5)/(nuQ + 2)), ", ", sqf(-s0Q*(125 - 15*5)/(nuQ + 2)));
J = 4*(nuQ - 1)^3/(27*(nuQ - 2)); print("j_H(Q) = 4(nu-1)^3/(27(nu-2)) = ", factor(J), ";  j_H(Q) - 1 = ", factor(J - 1));
\\ the conic  v^2 = -(131 u^2 + 1018525 u + 2*61^5)
a2 = 131; a1 = 1018525; a0 = 2*61^5;
print("conic: 4 a0 a2/a1^2 = (nu-2)/(nu+2): ", 4*a0*a2/a1^2 == (nuQ - 2)/(nuQ + 2), ";  discriminant ", factor(a1^2 - 4*a0*a2), ";  core(-a2) = ", core(-a2), ", core(-a0) = ", core(-a0));
print("Hilbert symbols (-131, 393) at 2, 3, 131, infinity: ", [hilbert(-131, 393, 2), hilbert(-131, 393, 3), hilbert(-131, 393, 131), hilbert(-131, 393, 0)]);
u0 = -17371/7; v0 = 39366/7; print("rational point (u, v) = (", u0, ", ", v0, "): ", v0^2 == -(a2*u0^2 + a1*u0 + a0));
quit


==> anc/supplementary/u34-compute/u34-b3-fields.log <==
cusp of width 20 at (8/3, 100000/27): orders of nu+2, s_0, rho_0 = [-10, 0, 10]; leading coefficient of rho_0 = [2, -14; 3, 22; 5, -8]; points of H over Q(sqrt(5))
   field of the points of H(sqrt(phi_3)): x^4 - x^3 + x^2 - x + 1, irreducible: 1;  isomorphic to the field of the classes, x^4 + x^3 + x^2 + x + 1: 1
   with c phi_3 in place of phi_3, c = -1, 2, 3, 5, 13: [0, 0, 0, 1, 0]
cusp of width 30 at (8/3, -100000/27): orders of nu+2, s_0, rho_0 = [-15, 1, 16]; leading coefficient of rho_0 = [2, -10; 3, 26; 5, -20]; points of H over Q(sqrt(5))
   field of the points of H(sqrt(phi_3)): x^4 - x^3 + x^2 - x + 1, irreducible: 1;  isomorphic to the field of the classes, x^4 + x^3 + x^2 + x + 1: 1
   with c phi_3 in place of phi_3, c = -1, 2, 3, 5, 13: [0, 0, 0, 1, 0]
cusp of width 26 at (-56/29, 32500000/24389): orders of nu+2, s_0, rho_0 = [-13, 1, 14]; leading coefficient of rho_0 = [2, -2; 3, 6; 5, -32; 13, -12; 29, 24]; points of H over Q(sqrt(13))
   field of the points of H(sqrt(phi_3)): x^4 - x^3 + 2*x^2 + 4*x + 3, irreducible: 1;  isomorphic to the field of the classes, x^4 + x^3 + 2*x^2 - 4*x + 3: 1
   with c phi_3 in place of phi_3, c = -1, 2, 3, 5, 13: [0, 0, 0, 0, 1]
nu at (11, 78125): 29351604566/1162261467
nu at (11, -78125): 2
nu at (-4/11, 2500000/1331): 2
nu at (-4/11, -2500000/1331): pole of order 1
nu at (-56/29, -32500000/24389): -170039803/65536
Psi(s - 1/s) s^4 at s = 10x+3 is 100000000 times the octic;  (s - 1/s)^2 + 4 = (s + 1/s)^2: 1;  discriminant of the octic: [2, 16; 3, 4; 5, 17; 13, 1]
x -> -(3x+1)/(10x+3) is s -> -1/s: 1
nu(Q) = 29351604566/1162261467 = 2 + 2^5 61^5/3^19: 1;  nu(Q) + 2 = [2, 2; 3, -19; 5, 4; 131, 1; 311, 2];  s_0(Q) = [2, 1; 3, 1; 5, 10]
phi_3 at the two points over (11, 5^7), Z = 5 and Z = -5, modulo squares: -131, -131
j_H(Q) = 4(nu-1)^3/(27(nu-2)) = [2, -3; 3, -41; 23, 3; 61, -5; 1225623613, 3];  j_H(Q) - 1 = [2, -3; 3, -41; 5, 4; 7, 2; 17, 2; 61, -5; 131, 1; 311, 2; 683, 2; 650761, 2]
conic: 4 a0 a2/a1^2 = (nu-2)/(nu+2): 1;  discriminant [3, 19; 131, 1];  core(-a2) = -131, core(-a0) = -122
Hilbert symbols (-131, 393) at 2, 3, 131, infinity: [1, 1, 1, 1]
rational point (u, v) = (-17371/7, 39366/7): 1


==> anc/supplementary/u34-compute/u34-b3-verify.log <==
A. the fibres of nu on C
   R_T(w) = R0 - (T-1) R1 + (T-1)^2 R2 of degree 39;  fibre over nu = 2: [[1, 1], [1, 1], [2, 3], [2, 3], [5, 5]] ;  over infinity: [[1, 1], [1, 13], [1, 25]] ;  over -2: [[5, 1], [17, 2]]
   (35w+240)^2 (w^2+4) - Psi_4(w) = 12 (w-11)^2 (3w-8)(29w+56);   N((w^2+4) + (w+4)Z) = 4 (w^2+4)(w-1)^2/5
B. certified monodromy of nu on H0(sqrt(phi_3))
      step 200, angle 0.0451 of 2 pi, last step 8.29e-04 (21 s)
      step 400, angle 0.0774 of 2 pi, last step 8.25e-04 (42 s)
      step 600, angle 0.1087 of 2 pi, last step 8.20e-04 (63 s)
      step 800, angle 0.1485 of 2 pi, last step 1.63e-03 (84 s)
      step 1000, angle 0.2078 of 2 pi, last step 3.25e-03 (105 s)
      step 1200, angle 0.3015 of 2 pi, last step 3.23e-03 (126 s)
      step 1400, angle 0.3878 of 2 pi, last step 3.21e-03 (147 s)
      step 1600, angle 0.4975 of 2 pi, last step 6.40e-03 (168 s)
      step 1800, angle 0.6090 of 2 pi, last step 3.18e-03 (189 s)
      step 2000, angle 0.6955 of 2 pi, last step 3.16e-03 (210 s)
      step 2200, angle 0.7899 of 2 pi, last step 3.15e-03 (231 s)
      step 2400, angle 0.8498 of 2 pi, last step 1.57e-03 (252 s)
      step 2600, angle 0.8902 of 2 pi, last step 7.79e-04 (273 s)
      step 2800, angle 0.9220 of 2 pi, last step 7.75e-04 (295 s)
      step 3000, angle 0.9540 of 2 pi, last step 7.71e-04 (316 s)
      step 3200, angle 0.9983 of 2 pi, last step 1.53e-03 (337 s)
   loop around T = 0 (nu = -2): 3207 certified steps, 1878 rejected (338 s)
      step 200, angle 0.0443 of 2 pi, last step 8.29e-04 (21 s)
      step 400, angle 0.0724 of 2 pi, last step 8.25e-04 (42 s)
      step 600, angle 0.1012 of 2 pi, last step 8.20e-04 (62 s)
      step 800, angle 0.1296 of 2 pi, last step 8.16e-04 (83 s)
      step 1000, angle 0.1533 of 2 pi, last step 8.12e-04 (104 s)
      step 1200, angle 0.1736 of 2 pi, last step 8.08e-04 (125 s)
      step 1400, angle 0.1935 of 2 pi, last step 8.04e-04 (146 s)
      step 1600, angle 0.2152 of 2 pi, last step 7.99e-04 (167 s)
      step 1800, angle 0.2419 of 2 pi, last step 7.95e-04 (188 s)
      step 2000, angle 0.2729 of 2 pi, last step 7.91e-04 (209 s)
      step 2200, angle 0.3046 of 2 pi, last step 7.87e-04 (230 s)
      step 2400, angle 0.3482 of 2 pi, last step 1.57e-03 (251 s)
      step 2600, angle 0.4043 of 2 pi, last step 1.56e-03 (272 s)
      step 2800, angle 0.4744 of 2 pi, last step 3.10e-03 (293 s)
      step 3000, angle 0.5640 of 2 pi, last step 1.54e-03 (314 s)
      step 3200, angle 0.6242 of 2 pi, last step 1.53e-03 (336 s)
      step 3400, angle 0.6763 of 2 pi, last step 1.53e-03 (357 s)
      step 3600, angle 0.7123 of 2 pi, last step 7.59e-04 (378 s)
      step 3800, angle 0.7426 of 2 pi, last step 7.55e-04 (401 s)
      step 4000, angle 0.7724 of 2 pi, last step 7.51e-04 (422 s)
      step 4200, angle 0.7960 of 2 pi, last step 7.47e-04 (443 s)
      step 4400, angle 0.8166 of 2 pi, last step 7.43e-04 (464 s)
      step 4600, angle 0.8365 of 2 pi, last step 7.39e-04 (485 s)
      step 4800, angle 0.8578 of 2 pi, last step 7.36e-04 (506 s)
      step 5000, angle 0.8838 of 2 pi, last step 7.32e-04 (527 s)
      step 5200, angle 0.9137 of 2 pi, last step 7.28e-04 (548 s)
      step 5400, angle 0.9404 of 2 pi, last step 7.24e-04 (569 s)
      step 5600, angle 0.9745 of 2 pi, last step 1.44e-03 (590 s)
   loop around T = 1 (nu = 2): 5700 certified steps, 3337 rejected (938 s)
   monodromy on the 156 points (w, Z, sqrt(phi_3)): around -2: 2^78 ; around 2: 1^8 3^16 5^20 ; product inverse: 2^2 10^4 13^4 15^4
   on the 78 points (w, Z): around -2: 1^10 2^34 ; around 2: 1^4 3^8 5^10 ;  on the 39 points w:  1^5 2^17 ; 1^2 3^4 5^5
C. comparison with the Hurwitz action on tuples with a marked entry of class 3A
   Hurwitz side: 156 points, t: 1^8 3^16 5^20 ; e: 2^78 ; (t e)^-1: 2^2 10^4 13^4 15^4
   156 points: (loop around -2, loop around 2) simultaneously conjugate to (e, t): 4 conjugators; to (e, t^-1): 4
ALL CHECKS PASSED


==> anc/supplementary/u34-compute/u34-b3-verify.py <==
# Verification for U_3(4), classes (2A,2A,3A,3A): the double cover B_3 -> H which parametrizes covers with a marked
# branch point of class 3A.  Requires python-flint; reads nu-AB.gp, H.py and B3.py (written by nu.gp and u34-marked.g).
#
# On C: V^2 = Psi(w)(w^2+4) the function nu has degree 39 and is branched over -2, 2, infinity (u34-nu-verify.py).
# Let H0 = C(Z), 5 Z^2 = w^2+4, and
#       phi_3 = - s_0 ((w^2+4) + (w+4) Z)/(nu+2),      s_0 = (29w+56)(V + (35w+240)(w^2+4)).
# The program computes, by certified continuation, the monodromy of nu on the 156 points (w, Z, sqrt(phi_3)) and
# compares it with the Hurwitz action on tuples with a marked entry (the block of the partition {2A,2A}|{3A,3A},
# t = gamma_infinity, e = s t s t^-1 s).
#
# Certification.  T = (nu+2)/4.  The fibre of nu is the set of roots of R_T(w) = R0 - (T-1) R1 + (T-1)^2 R2.  A step
# goes from T0 to T1 along the chord; K is the closed disc with centre T0 and radius |T1 - T0|.  For each root w_i(T0),
# with approximation m_i, the Taylor coefficients p_k(T) of R_T at m_i are enclosed for T in K and a radius r_i is found
# with   |p_1| r_i > |p_0| + sum_{k>=2} |p_k| r_i^k   on K;  by Rouche's theorem R_T has exactly one root in the disc
# D_i = {|w - m_i| < r_i} for every T in K.  The discs D_i are disjoint and avoid w = +-2i.  The function w^2+4 has
# positive real part relative to its value at m_i on D_i, so Z is a single-valued function Z_i(w) there; the same holds
# for V_i(w) = V(m_i) sqrt(Psi6(w)/V(m_i)^2).  The function Phi_i = -s_0 ((w^2+4) + (w+4) Z_i)/(4T), formed with V_i and
# Z_i, is analytic on D_i x K, equals phi_3 along the path of the root, and is enclosed in a disc |Phi_i - c| < |c|/2.
# Hence sqrt(phi_3) is c^(1/2) (Phi_i/c)^(1/2) along the path, with the principal branch of the second factor; its
# values at the two ends are compared with reference values there.  All inequalities are verified in ball arithmetic,
# at the end points on balls which contain the exact roots.
import sys, os, re, time, math, pickle
from flint import fmpz_poly, fmpq_poly, fmpq, fmpz, acb, arb, acb_poly, ctx
here = os.path.dirname(os.path.abspath(__file__))
txt = open(os.path.join(here, 'nu-AB.gp')).read()
def readpol(name):
    body = re.search(name + r' = (.*?);', txt, re.S).group(1).replace(' ', '').replace('\n', '')
    w = fmpq_poly([0, 1]); return eval(body.replace('^', '**'), {'w': w})
A, B, Cden = readpol('A'), readpol('B'), readpol('Cden'); w = fmpq_poly([0, 1])
q1 = w**2 + 228*w + 496; q2 = 181*w**2 - 732*w + 1776; q3 = w**2 + 4; Psi6 = q1*q2*q3
assert Cden == (11*w + 4)*(3*w - 8)**15*(29*w + 56)**13 and A.degree() == 29 and B.degree() == 26
D = 3**6*5**5                                   # nu - 2 = 16 (A + B V)/(D C) = 4 (T - 1)
print('A. the fibres of nu on C')
m0 = 16*(A*A - B*B*Psi6); m1 = 8*A*D*Cden; m2 = D*D*Cden*Cden
Fx = m0.gcd(m1).gcd(m2); R0, R1, R2 = m0/Fx, m1/Fx, m2/Fx
den = 1
for P in (R0, R1, R2): den = den*P.denom()//fmpz(den).gcd(P.denom())
cont = fmpz(0)
for P in (R0, R1, R2):
    for c in (P*den).coeffs(): cont = cont.gcd(fmpz(c.p))
R0, R1, R2 = [fmpz_poly([int((c*den).p)//int(cont) for c in P.coeffs()]) for P in (R0, R1, R2)]
fac = lambda P: sorted([f.degree(), e] for f, e in P.factor()[1] if f.degree() >= 1)
print('   R_T(w) = R0 - (T-1) R1 + (T-1)^2 R2 of degree 39;  fibre over nu = 2:', fac(R0), ';  over infinity:', fac(R2), ';  over -2:', fac(R0 + R1 + R2))
assert max(R0.degree(), R1.degree(), R2.degree()) == 39 and fac(R0 + R1 + R2) == [[5, 1], [17, 2]]
# the function s_0: (35w+240)^2 (w^2+4) - Psi(w) = -(w-11)^2 (3w-8)(29w+56) up to a constant
chk = (35*w + 240)**2*q3 - q1*q2; assert chk == chk[4]*(w - 11)**2*(w - fmpq(8, 3))*(w + fmpq(56, 29))
# the norm of (w^2+4) + (w+4) Z to Q(w) is 4 (w^2+4)(w-1)^2/5
assert 5*q3*q3 - (w + 4)**2*q3 == 4*q3*(w - 1)**2
print('   (35w+240)^2 (w^2+4) - Psi_4(w) = %s (w-11)^2 (3w-8)(29w+56);   N((w^2+4) + (w+4)Z) = 4 (w^2+4)(w-1)^2/5' % str(chk[4]/87))

def cycles(p):
    seen = set(); out = []
    for i in range(len(p)):
        if i in seen: continue
        c = []; j = i
        while j not in seen: seen.add(j); c.append(j); j = p[j]
        out.append(c)
    return out
def ctype(p):
    dd = {}
    for c in cycles(p): dd[len(c)] = dd.get(len(c), 0) + 1
    return ' '.join('%d^%d' % kv for kv in sorted(dd.items()))
pm = lambda a, b: [b[a[i]] for i in range(len(a))]
def pinv(a):
    r = [0]*len(a)
    for i, x in enumerate(a): r[x] = i
    return r

print('B. certified monodromy of nu on H0(sqrt(phi_3))')
PREC = 700; ctx.prec = PREC
AC = lambda p: acb_poly([acb(arb(int(c))) for c in p.coeffs()])
a0, a1, a2 = AC(R0), AC(R1), AC(R2)
toZ = lambda P: fmpz_poly([int(c.p) for c in P.coeffs()])
assert all(c.q == 1 for P in (A, B, Cden) for c in P.coeffs())
Af, Bf, Cf = AC(toZ(A)), AC(toZ(B)), AC(toZ(Cden)); Dc = arb(D); SQ5 = arb(5).sqrt(); I2 = acb(0, 2)
midc = lambda x: acb(x.real.mid(), x.imag.mid())
def shift(P, m):                          # Taylor coefficients of P at the point m
    Q = P(acb_poly([m, acb(1)])); return [Q[k] for k in range(P.degree() + 1)]
def disc(c, rad):                         # a ball which contains the disc with centre c and radius rad
    return c + acb(arb(0, rad), arb(0, rad))
def encl(cs, r):                          # enclosure of sum cs[k] h^k for |h| <= r
    rad = arb(0); rk = arb(1)
    for c in cs[1:]: rk = rk*r; rad = rad + abs(c).upper()*rk
    return disc(cs[0], rad.upper())
P6f = AC(toZ(Psi6))
def Sfac(wb, V):
    """Enclosure of V + (35w+240)(w^2+4) at points of the curve with w in wb, V in the ball V; on the curve this is
    also 12 (w^2+4)(w-11)^2(3w-8)(29w+56)/((35w+240)(w^2+4) - V)."""
    L = (35*wb + 240)*(wb*wb + 4); s1 = V + L; s2 = L - V
    if abs(midc(s1)) >= abs(midc(s2)): return s1
    return 12*(wb*wb + 4)*(wb - 11)*(wb - 11)*(3*wb - 8)*(29*wb + 56)/s2
def Bfac(wb, Z):
    """Enclosure of (w^2+4) + (w+4) Z at points with w in wb, Z in the ball Z, 5 Z^2 = w^2+4; this is also
    4 (w^2+4)(w-1)^2/(5 ((w^2+4) - (w+4) Z))."""
    b1 = (wb*wb + 4) + (wb + 4)*Z; b2 = (wb*wb + 4) - (wb + 4)*Z
    if abs(midc(b1)) >= abs(midc(b2)): return b1
    return 4*(wb*wb + 4)*(wb - 1)*(wb - 1)/(5*b2)
def phival(wb, V, Z, Tb):
    return -(29*wb + 56)*Sfac(wb, V)*Bfac(wb, Z)/(4*Tb)
small = lambda x, eps: abs(x - midc(x)) < eps*abs(midc(x))
class Node:
    def __init__(self, T0):
        c0 = T0 - 1; Pt = a0 - c0*a1 + c0*c0*a2; assert Pt.degree() == 39
        self.T = T0; self.zs = Pt.roots(tol=1e-45); self.n = n = len(self.zs); assert n == 39
        self.ms = [midc(x) for x in self.zs]; self.rads = [abs(self.zs[i] - self.ms[i]).upper() for i in range(n)]
        self.rmax = []
        for i in range(n):
            rmin = min(abs(self.ms[i] - self.zs[k]).lower() for k in range(n) if k != i)
            dS = min(abs(self.ms[i] - I2).lower(), abs(self.ms[i] + I2).lower())
            self.rmax.append(arb(0.99*min(float(rmin)/3, float(dS)/4)))
            assert 3*self.rmax[i] <= rmin and 4*self.rmax[i] <= dS
        # discs with centres m_i and radii <= rmax_i are disjoint and do not contain +-2i
        self.sh = []
        for m in self.ms:
            s0, s1, s2 = shift(a0, m), shift(a1, m), shift(a2, m)
            self.sh.append(([s0[k] - c0*s1[k] + c0*c0*s2[k] for k in range(40)], [-s1[k] + 2*c0*s2[k] for k in range(40)], s2))
        self.sP6 = [shift(P6f, m) for m in self.ms]
        self.refZ = [(m*m + 4).sqrt()/SQ5 for m in self.ms]
        # the point p_i = (w_i, V_i) of C over T0: w_i in the ball zs[i], V_i = ((T0-1) D C - 4A)/(4B)
        self.Vb = []; self.Vm = []; self.Fpt = []; self.refP = []
        for i in range(n):
            m = self.ms[i]; rd = arb(self.rads[i]); wb = self.zs[i]
            Aw, Bw, Cw = encl(shift(Af, m), rd), encl(shift(Bf, m), rd), encl(shift(Cf, m), rd)
            V = (c0*Dc*Cw - 4*Aw)/(4*Bw); assert small(V, 1e-20)
            assert small(V*V/P6f(wb) - 1 + 1, 1e-10) and abs(V*V/P6f(wb) - 1) < 1e-10
            self.Vb.append(V); self.Vm.append(midc(V))
            q = (wb*wb + 4)/(5*self.refZ[i]*self.refZ[i]); assert q.real > 0
            F = [phival(wb, V, eZ*self.refZ[i]*q.sqrt(), T0) for eZ in (1, -1)]
            assert all(small(f, 1e-10) for f in F)
            self.Fpt.append(F); self.refP.append([midc(f).sqrt() for f in F])
def phi3enc(nd, i, r, K):
    """On D_i x K, D_i = {|w - m_i| <= r}:  V_i(w) = Vm_i sqrt(Psi6(w)/Vm_i^2),  Z_i(w) = +-refZ_i sqrt((w^2+4)/(5 refZ_i^2)),
    Phi_i = -(29w+56)(V_i(w) + (35w+240)(w^2+4))((w^2+4) + (w+4) Z_i(w))/(4T).  Returns the centres c of discs
    |Phi_i - c| < |c|/2 which contain the values, for the two branches of Z, or None."""
    m = nd.ms[i]; wb = disc(m, r.upper())
    rat = encl(nd.sP6[i], r)/(nd.Vm[i]*nd.Vm[i])
    if not (rat.real > 0): return None
    V = nd.Vm[i]*rat.sqrt()
    q = (wb*wb + 4)/(5*nd.refZ[i]*nd.refZ[i])
    if not (q.real > 0): return None
    out = []
    for eZ in (1, -1):
        F = phival(wb, V, eZ*nd.refZ[i]*q.sqrt(), K); c = midc(F)
        if not (abs(F - c) < abs(c)/2): return None
        out.append(c)
    return out
def rouche(nd, i, rT):
    """A radius r <= rmax_i with |p_1| r > |p_0| + sum_{k>=2} |p_k| r^k for all |T - T0| <= rT, or None.
    p_k(T0 + d) = P_k + d Q_k + d^2 S_k."""
    P, Q, S = nd.sh[i]; rT2 = rT*rT
    up = [(abs(P[k]) + rT*abs(Q[k]) + rT2*abs(S[k])).upper() for k in range(40)]
    lo1 = (abs(P[1]) - rT*abs(Q[1]) - rT2*abs(S[1])).lower()
    if not (lo1 > 0): return None
    r = 5*up[0]/(4*lo1) + 4*nd.rads[i]
    for _ in range(8):
        if not (r <= nd.rmax[i]): return None
        tot = up[0]; rk = r
        for k in range(2, 40): rk = rk*r; tot = tot + up[k]*rk
        if lo1*r > tot: return arb(r.upper())
        r = 3*r/2
    return None
def track(center, radius):
    base_t = acb(arb(1)/2); r0 = base_t - center; base = Node(base_t); nd = base; n = 39
    cur = {(i, eZ, eP): (i, eZ, eP) for i in range(n) for eZ in (1, -1) for eP in (1, -1)}
    theta = 0.0; dth = 0.02; steps = 0; rejected = 0; tl = time.time()
    while True:
        theta1 = min(theta + dth, 2*math.pi); last = theta1 >= 2*math.pi
        t1 = base_t if last else midc(center + r0*acb(0, theta1).exp())
        rT = abs(t1 - nd.T).upper(); K = disc(nd.T, rT)
        assert abs(K - center).lower() > 0.4 and rT < 0.25      # the polygon stays in the annulus 0.4 < |T - center| <= 0.5
        rs = []; encs = []; ok = True
        for i in range(n):
            r = rouche(nd, i, arb(rT))
            if r is None: ok = False; break
            e = phi3enc(nd, i, r, K)
            if e is None: ok = False; break
            rs.append(r); encs.append(e)
        if not ok:
            dth /= 2; rejected += 1; assert dth > 1e-12, 'step too small'; continue
        nx = base if last else Node(t1)
        where = {}; used = set()
        for kk in range(n):
            hits = [i for i in range(n) if abs(nx.zs[kk] - nd.ms[i]) < rs[i]]
            assert len(hits) == 1; i = hits[0]; assert i not in used; used.add(i)
            assert abs(nx.ms[kk] - nd.ms[i]) < rs[i]
            # branch of Z at the new point w' (in the ball nx.zs[kk]): Z_i(w') = sZ refZ'_kk sqrt((w'^2+4)/(5 refZ'_kk^2))
            wn = nx.zs[kk]; q = (wn*wn + 4)/(5*nd.refZ[i]*nd.refZ[i]); qn = (wn*wn + 4)/(5*nx.refZ[kk]*nx.refZ[kk]); assert q.real > 0 and qn.real > 0
            pr = (nx.refZ[kk]*qn.sqrt()/(nd.refZ[i]*q.sqrt())).real; assert pr > 0 or pr < 0
            sZ = 1 if pr > 0 else -1
            for a_, eZ in enumerate((1, -1)):
                eZ1 = eZ*sZ; b_ = 0 if eZ1 == 1 else 1; c = encs[i][a_]; sq = c.sqrt()
                v0 = nd.Fpt[i][a_]; v1 = nx.Fpt[kk][b_]          # balls which contain phi_3 at the two end points of the path
                assert abs(v0 - c) < abs(c)/2 and abs(v1 - c) < abs(c)/2
                c0 = (sq*(v0/c).sqrt()/nd.refP[i][a_]).real; c1 = (sq*(v1/c).sqrt()/nx.refP[kk][b_]).real
                assert (c0 > 0 or c0 < 0) and (c1 > 0 or c1 < 0)
                where[(i, eZ)] = (kk, eZ1, (1 if c0 > 0 else -1)*(1 if c1 > 0 else -1))
        assert len(where) == 2*n
        cur = {k: (where[(v[0], v[1])][0], where[(v[0], v[1])][1], v[2]*where[(v[0], v[1])][2]) for k, v in cur.items()}; steps += 1
        if steps % 200 == 0: print('      step %d, angle %.4f of 2 pi, last step %.2e (%.0f s)' % (steps, theta1/(2*math.pi), dth, time.time() - tl)); sys.stdout.flush()
        if last: break
        theta = theta1; nd = nx; dth = min(1.5*dth, 0.2)
    lab = lambda i, eZ, eP: 4*i + (0 if eZ == 1 else 2) + (0 if eP == 1 else 1)
    perm = [0]*(4*n)
    for k, v in cur.items(): perm[lab(*k)] = lab(*v)
    assert sorted(perm) == list(range(4*n))
    return perm, steps, rejected
tstart = time.time(); W0, n0, j0 = track(acb(0), 0.5); print('   loop around T = 0 (nu = -2): %d certified steps, %d rejected (%.0f s)' % (n0, j0, time.time() - tstart)); sys.stdout.flush()
W1, n1, j1 = track(acb(1), 0.5); print('   loop around T = 1 (nu = 2): %d certified steps, %d rejected (%.0f s)' % (n1, j1, time.time() - tstart))
print('   monodromy on the 156 points (w, Z, sqrt(phi_3)): around -2:', ctype(W0), '; around 2:', ctype(W1), '; product inverse:', ctype(pinv(pm(W0, W1))))
quo = lambda Wp, k: [Wp[k*x]//k for x in range(len(Wp)//k)]
assert all(Wp[x]//k == Wp[k*(x//k)]//k for Wp in (W0, W1) for k in (2, 4) for x in range(156))
print('   on the 78 points (w, Z): around -2:', ctype(quo(W0, 2)), '; around 2:', ctype(quo(W1, 2)), ';  on the 39 points w: ', ctype(quo(W0, 4)), ';', ctype(quo(W1, 4)))
pickle.dump(dict(W0=W0, W1=W1), open(os.path.join(here, 'u34-b3-monodromy.pkl'), 'wb'))

print('C. comparison with the Hurwitz action on tuples with a marked entry of class 3A')
Hd = {}; exec(open(os.path.join(here, 'H.py')).read(), Hd)
typ = ['T' if o[1] == o[2] else ('S' if o[0] == o[2] else 'R') for o in Hd['types']]
B3d = {}; exec(open(os.path.join(here, 'B3.py')).read(), B3d)
T3 = pinv(pm(B3d['G0'], B3d['G1'])); S3 = B3d['G1']; E3 = pm(S3, pm(T3, pm(S3, pm(pinv(T3), S3))))
blk3 = [x for x in range(B3d['m']) if typ[B3d['proj'][x]] == 'T']; pos3 = {x: i for i, x in enumerate(blk3)}; assert len(blk3) == 156
assert all(T3[x] in pos3 and E3[x] in pos3 for x in blk3)
tB3 = [pos3[T3[x]] for x in blk3]; eB3 = [pos3[E3[x]] for x in blk3]
print('   Hurwitz side: 156 points, t:', ctype(tB3), '; e:', ctype(eB3), '; (t e)^-1:', ctype(pinv(pm(tB3, eB3))))
def conjugators(b0, b1, x0, x1):
    n = len(b0); out = []
    for target in range(n):
        F = {0: target}; st = [0]; ok = True
        while st and ok:
            x = st.pop()
            for a_, c_ in ((b0, x0), (b1, x1)):
                y, fy = a_[x], c_[F[x]]
                if y in F:
                    if F[y] != fy: ok = False; break
                else: F[y] = fy; st.append(y)
        if ok and len(F) == n and len(set(F.values())) == n: out.append(F)
    return out
Nd, Ni = len(conjugators(W0, W1, eB3, tB3)), len(conjugators(W0, W1, eB3, pinv(tB3)))
print('   156 points: (loop around -2, loop around 2) simultaneously conjugate to (e, t): %d conjugators; to (e, t^-1): %d' % (Nd, Ni))
assert Nd + Ni >= 1
print('ALL CHECKS PASSED')


==> anc/supplementary/u34-compute/u34-belyi.log <==
nu - 2: norm of the numerator, [degree of factor, exponent]: [[1, 1], [1, 5], [1, 2], [1, 13], [2, 3], [2, 3], [5, 5]]
nu + 2: norm of the numerator, [degree of factor, exponent]: [[1, 5], [1, 1], [1, 13], [5, 1], [17, 2]]
nu - 1: norm of the numerator, [degree of factor, exponent]: [[1, 5], [1, 1], [1, 13], [39, 1]]
2 nu - 5: norm of the numerator, [degree of factor, exponent]: [[1, 5], [1, 1], [1, 13], [39, 1]]
factors of the norm for nu + 2 with odd exponent: [[3*w - 8, 5], [11*w + 4, 1], [29*w + 56, 13], [7634877*w^5 - 37159860*w^4 + 86713920*w^3 + 1754880*w^2 - 156195840*w + 103067648, 1]]
degree of nu: 29 + poles;  degree of the polar divisor 1 + 10 + 13 + 15 = 39


==> anc/supplementary/u34-compute/u34-c2model.log <==
check V^2 = Psi(w)(w^2+4) at a second point: 8.2075e-56
check J = 4(nu-1)^3/(27(nu-2)): 3.4589e-71
cusps of C2: [width, type, w]: [(5, 'T', '(0.55251704068582 - 1.3268395754233e-57j)'), (20, 'S', '(2.6666666666667 + 7.8555994976549e-72j)'), (5, 'T', '(0.10400901290194 + 2.3394262404458j)'), (26, 'S', '(-1.9310344827586 + 2.9041309201107e-72j)'), (30, 'S', '(2.6666666666667 + 1.2115840718554e-57j)'), (1, 'T', '(-0.36363636363636 + 3.7527414513434e-56j)'), (3, 'T', '(0.96350364963504 + 3.6496350364964j)'), (5, 'T', '(0.10400901290194 - 2.3394262404458j)'), (5, 'T', '(-533.14800234534 - 1.4781282776381e-52j)'), (3, 'T', '(2.0220994475138 + 2.3923353695703j)'), (3, 'T', '(2.0220994475138 - 2.3923353695703j)'), (5, 'T', '(-0.67285369514221 - 1.6710860066441e-59j)'), (3, 'T', '(0.96350364963504 - 3.6496350364964j)'), (2, 'R', '(-0.36363636363636 - 2.5840725753027e-72j)'), (1, 'T', '(11.0 + 3.8626941602773e-56j)')]
w = 11.0 : sheet 104 type R  z = (4.5566233474891782416e-57 + 1.9034419755010295701j)  V = (78125.0 - 4.8928710725608666063e-53j)  J = (90.89589308582185832243435 - 2.589990683780094448903993e-54j)
     nu = (25.2538739340310591231189805933745199177286327 - 3.53138466813043581200407139543366696771613791e-55j)   rational: 29351604566/1162261467


==> anc/supplementary/u34-compute/u34-chknu.log <==
sheet 15 T  f/(nu - 2) = (142382.8125 + 7.8927252675516131949243946942312429449042310264568e-50j)
sheet 15 T  f/(nu - 2) = (142382.8125 + 2.9106222159222600366393720451869471097624838759067e-50j)
sheet 46 T  f/(nu - 2) = (142382.8125 + 3.4132974388610137051432535937785630671579702971483e-50j)
sheet 108 S  f/(nu - 2) = (142382.8125 + 6.204070070844847882609570489902591037910665630989e-50j)
sheet 101 S  f/(nu - 2) = (142382.8125 + 2.4959517698422439833539953587947615570246172569954e-45j)
sheet 43 R  f/(nu - 2) = (142382.8125 - 2.9448983982865076267110517529915518023894233524345e-49j)


==> anc/supplementary/u34-compute/u34-conic.log <==
B^2/(AC) = 7919031875/1689192602 = [2, -1; 5, 4; 61, -5; 131, 1; 311, 2]
check: 1;  discriminant [3, 19; 131, 1]
Hilbert symbols (-131, 393)_p for p = 2, 3, 5, 13, 131 and at infinity: [1, 1, 1, 1, 1, 1]
rational point: u = -17371/7, v = 39366/7;  v^2 + (A u^2 + B u + C) = 0
fields: 3A points Q(sqrt(-131)), 2A points Q(sqrt(-122)), outer points Q(sqrt(393))
J = j/1728 = [2, -3; 3, -41; 23, 3; 61, -5; 1225623613, 3]


==> anc/supplementary/u34-compute/u34-cuspsC2.log <==
cusp  0 width  5 type T  w = (0.552517040685819172847238545495 - 1.32683957542334750258251493945e-57j)  V = (1955.13389954173070978384770479 - 2.28813808454242330582397140965e-53j)   V^2/Psi6 - 1 = 2.74e-56
cusp  1 width 20 type S  w = (2.66666666666666666666666666667 + 8.09919295304652473932504921775e-72j)  V = (3703.7037037037037037037037037 + 4.21407462863831536190711993663e-54j)   V^2/Psi6 - 1 = 6.96e-57
cusp  2 width  5 type T  w = (0.104009012901935498028682443171 + 2.33942624044578072375507260946j)  V = (471.456348989850620774261923155 + 1342.85351630198469864451665975j)   V^2/Psi6 - 1 = 2.94e-56
cusp  3 width 26 type S  w = (-1.93103448275862068965517241379 + 2.79942923515067214109000977815e-72j)  V = (1332.5679609660092664725901021 + 9.84653410035409124764115844439e-54j)   V^2/Psi6 - 1 = 3.51e-56
cusp  4 width 30 type S  w = (2.66666666666666666666666666667 + 1.21158407185539445175780110788e-57j)  V = (-3703.7037037037037037037037037 - 3.14859351500711226667347175132e-54j)   V^2/Psi6 - 1 = 6.5e-57
cusp  5 width  1 type T  w = (-0.363636363636363636363636363636 + 3.75274145134336373270013144261e-56j)  V = (1878.28700225394440270473328325 + 3.74306961545518091013015019539e-51j)   V^2/Psi6 - 1 = 1.26e-53
cusp  6 width  3 type T  w = (0.963503649635036496350364963504 + 3.64963503649635036496350364964j)  V = (-4048.4523128485276039501383124 - 2342.15216658311791496538981618j)   V^2/Psi6 - 1 = 6.68e-57
cusp  7 width  5 type T  w = (0.104009012901935498028682443171 - 2.33942624044578072375507260946j)  V = (471.456348989850620774261923155 - 1342.85351630198469864451665975j)   V^2/Psi6 - 1 = 1.52e-57
cusp  8 width  5 type T  w = (-533.148002345337518556075499872 - 1.47812827763811394758391726556e-52j)  V = (1550695380.35225467260652949884 + 1.29025385958575522445658028635e-45j)   V^2/Psi6 - 1 = 3.72e-55
cusp  9 width  3 type T  w = (2.02209944751381215469613259669 + 2.39233536957027250487216345512j)  V = (1.69239558065398396913072884443e-52 + 3.61528327090803055363148783287e-53j)   V^2/Psi6 - 1 = 1.73e-52
cusp 10 width  3 type T  w = (2.02209944751381215469613259669 - 2.39233536957027250487216345512j)  V = (1.32441407536419282649867868304e-52 - 3.60152687509560772284724182031e-56j)   V^2/Psi6 - 1 = 1.32e-52
cusp 11 width  5 type T  w = (-0.672853695142210351069280649128 - 1.67108600664404539797713899137e-59j)  V = (-1894.80559830888924338441278253 + 4.27566105764437338811631053605e-54j)   V^2/Psi6 - 1 = 4.62e-56
cusp 12 width  3 type T  w = (0.963503649635036496350364963504 - 3.64963503649635036496350364964j)  V = (-4048.4523128485276039501383124 + 2342.15216658311791496538981618j)   V^2/Psi6 - 1 = 1.23e-56
cusp 13 width  2 type R  w = (-0.363636363636363636363636363636 - 2.59396697805302711737830275649e-72j)  V = (-1878.28700225394440270473328325 - 6.78840896113139236587322170482e-53j)   V^2/Psi6 - 1 = 1.76e-55
cusp 14 width  1 type T  w = (11.0 + 3.86269416027730718629203541162e-56j)  V = (-78125.0 - 1.74907744509126542761874480368e-50j)   V^2/Psi6 - 1 = 6.55e-55


==> anc/supplementary/u34-compute/u34-cuspw.log <==
cusp  0 width  1  x = (-0.216542364659100468 + 5.89994434156803177e-26j)   w = (-0.363636363636363636 + 1.437057535220029e-24j)   Psi(w) = (853766.819206338 + 1.61952389393692e-19j)
cusp  1 width 26  x = (-0.257547280201749144 + 7.01716983282477216e-26j)   w = (-1.93103448275862069 + 4.59531354058378712e-24j)   Psi(w) = (229753.096718277 + 3.58935269786056e-18j)
cusp  2 width  5  x = (-0.168628363951993391 + 4.59447745742427007e-26j)   w = (0.552517040685819173 + 7.25662982197528043e-25j)   Psi(w) = (887875.569826974 - 3.01562242843877e-21j)
cusp  3 width 20  x = (0.0 + 0.0j)   w = (2.66666666666666667 + 0.0j)   Psi(w) = (1234567.90123457 + 0.0j)
cusp  4 width  5  x = (-0.284871047599634398 + 0.178239723919513762j)   w = (0.104009012901935498 + 2.33942624044578072j)   Psi(w) = (1232965.22158906 - 455633.129256907j)
cusp  5 width 30  x = (-0.333333333333333333 + 9.08204499531534838e-26j)   w = (2.66666666666666667 + 9.08204499531534838e-24j)   Psi(w) = (1234567.90123457 + 4.70920851608944e-18j)
cusp  6 width  3  x = (-0.308364720382590028 + 0.0269970189478774243j)   w = (0.963503649635036496 + 3.64963503649635036j)   Psi(w) = (349265.130694167 - 1967211.09881994j)
cusp  7 width  5  x = (-0.284871047599634398 - 0.178239723919513762j)   w = (0.104009012901935498 - 2.33942624044578072j)   Psi(w) = (1232965.22158906 + 455633.129256907j)
cusp  8 width 20  x = (-0.333333333333333333 + 9.08204820849000387e-26j)   w = (2.66666666666666667 + 9.08204820849000387e-24j)   Psi(w) = (1234567.90123457 + 4.70921018218e-18j)
cusp  9 width 30  x = (0.0 + 0.0j)   w = (2.66666666666666667 + 0.0j)   Psi(w) = (1234567.90123457 + 0.0j)
cusp 10 width  5  x = (-0.299812435481788147 + 8.16873350572572049e-26j)   w = (-533.148002345337519 + 2.32196080318412843e-19j)   Psi(w) = (8459628704292.8 - 1.74314140450113e-8j)
cusp 11 width  3  x = (-0.0747695666410360274 + 0.217049237021927264j)   w = (2.02209944751381215 + 2.3923353695702725j)   Psi(w) = (-8.13994662360547e-20 + 7.53714126016164e-19j)
cusp 12 width  3  x = (-0.0747695666410360274 - 0.217049237021927264j)   w = (2.02209944751381215 - 2.3923353695702725j)   Psi(w) = (7.47802997523945e-19 + 1.24491169452187e-19j)
cusp 13 width 26  x = (-0.535556168074112925 + 1.45918363138123127e-25j)   w = (-1.93103448275862069 + 1.72216258176783901e-24j)   Psi(w) = (229753.096718277 + 1.34516368783785e-18j)
cusp 14 width  5  x = (-53.6149877990519637 + 1.46078825477424882e-23j)   w = (-533.148002345337519 + 1.46079339389284431e-22j)   Psi(w) = (8459628704292.8 - 1.09664618146202e-11j)
cusp 15 width  5  x = (-0.304728051110172052 - 0.0557029001250643104j)   w = (0.104009012901935498 - 2.33942624044578072j)   Psi(w) = (1232965.22158906 + 455633.129256907j)
cusp 16 width  3  x = (-0.323020488607582757 + 0.022184299935099986j)   w = (2.02209944751381215 + 2.3923353695702725j)   Psi(w) = (-3.38721390753265e-18 - 9.8976105598094e-18j)
cusp 17 width  5  x = (-0.439150173769342803 + 1.19651428142201067e-25j)   w = (-0.672853695142210351 + 1.8144600754774613e-24j)   Psi(w) = (806311.31151156 + 3.5941238067636e-19j)
cusp 18 width  3  x = (-0.195284914653906323 - 0.337966484701757612j)   w = (0.963503649635036496 - 3.64963503649635036j)   Psi(w) = (349265.130694167 + 1967211.09881994j)
cusp 19 width  3  x = (-0.308364720382590028 - 0.0269970189478774243j)   w = (0.963503649635036496 - 3.64963503649635036j)   Psi(w) = (349265.130694167 + 1967211.09881994j)
cusp 20 width  2  x = (-0.419821271704535895 + 1.14385041498535023e-25j)   w = (-0.363636363636363636 + 1.94056246335839515e-24j)   Psi(w) = (853766.819206338 + 2.18695995119278e-19j)
cusp 21 width  5  x = (-0.228135195744878232 + 6.21580437897465747e-26j)   w = (-0.672853695142210351 + 1.82513239690655521e-24j)   Psi(w) = (806311.31151156 + 3.6152637839062e-19j)
cusp 22 width  5  x = (-0.304728051110172052 + 0.0557029001250643104j)   w = (0.104009012901935498 + 2.33942624044578072j)   Psi(w) = (1232965.22158906 - 455633.129256907j)
cusp 23 width  3  x = (-0.195284914653906323 + 0.337966484701757612j)   w = (0.963503649635036496 + 3.64963503649635036j)   Psi(w) = (349265.130694167 - 1967211.09881994j)
cusp 24 width  3  x = (-0.323020488607582757 - 0.022184299935099986j)   w = (2.02209944751381215 - 2.3923353695702725j)   Psi(w) = (-8.62050540997504e-18 - 5.92644016545346e-18j)
cusp 25 width  1  x = (0.809016994374947424 - 2.20425532370849724e-25j)   w = (11.0 - 2.22217728338597684e-24j)   Psi(w) = (48828125.0 - 3.12493680476153e-17j)
cusp 26 width  1  x = (-0.309016994374947424 + 8.41951684644597741e-26j)   w = (11.0 + 1.04395163307771485e-22j)   Psi(w) = (48828125.0 + 1.46805698401554e-15j)
cusp 27 width  5  x = (-0.376119931979424692 + 1.02478132433298272e-25j)   w = (0.552517040685819173 + 2.79340086547309721e-24j)   Psi(w) = (887875.569826974 - 1.16084773623577e-20j)
cusp 28 width  2  x = (-0.216542364659100468 + 5.89994434156803177e-26j)   w = (-0.363636363636363636 + 1.437057535220029e-24j)   Psi(w) = (853766.819206338 + 1.61952389393692e-19j)
cusp 29 width  1  x = (-0.419821271704535895 + 1.14385129107108504e-25j)   w = (-0.363636363636363636 + 1.94056394965334193e-24j)   Psi(w) = (853766.819206338 + 2.18696162620587e-19j)


==> anc/supplementary/u34-compute/u34-delta.log <==
P20: orders of nu+2, s0, r0: [-10, 0, 10]  leading coefficient of r0 mod squares: 1   [2, -14; 3, 22; 5, -8]
P30: orders of nu+2, s0, r0: [-15, 1, 16]  leading coefficient of r0 mod squares: 1   [2, -10; 3, 26; 5, -20]
P26: orders of nu+2, s0, r0: [-13, 1, 14]  leading coefficient of r0 mod squares: 1   [2, -2; 3, 6; 5, -32; 13, -12; 29, 24]
nu(Q) = 29351604566/1162261467;  nu(Q) + 2 mod squares: 393;  s0(Q) = [2, 1; 3, 1; 5, 10] mod squares 6;  beta0(Q) mod squares: 10 10
psi at w = 8/3, -56/29, 11 for q1, q2, q3: [[1, 1, 1], [5, 13, 65], [5, 1, 5]]


==> anc/supplementary/u34-compute/u34-export.g <==
SizeScreen([100000,40]);
Read("outer-census-functions.g");
G := PSU(3,4);; R := CS_Setup(G);; ordc := List(R.reps, Order);; sz := List(R.cls, Size);;
Print(ordc, "\n", sz, "\n");
tolist := function(p, d) return List([1..d], i -> i^p - 1); end;
cl := function(o, s) return Filtered([1..Length(ordc)], i -> ordc[i] = o and sz[i] = s); end;
c2 := cl(2,195)[1];; c3 := cl(3,4160)[1];; c4 := cl(4,3900)[1];; c5 := cl(5,2496);;
AG := AutomorphismGroup(G);; A := List(RightTransversal(AG, InnerAutomorphismsAutomorphismGroup(AG)));;
jobs := [ ["u34_2255", [c2,c2,c5[1],c5[2]]], ["u34_2244", [c2,c2,c4,c4]], ["u34_2233", [c2,c2,c3,c3]], ["u34_2234", [c2,c2,c3,c4]] ];;
for job in jobs do
  ms := job[2]; perm := ShallowCopy(ms); SortParallel(List(perm, x -> -sz[x]), perm); perm := [perm[1], perm[4], perm[3], perm[2]];
  orbs := CS_Orbits(R, CS_Seeds(R, perm)); k := 0;
  for O in orbs do
    if Size(Group(O.orb[1])) <> Size(G) then continue; fi;
    CS_Reduce(O); d := O.d; k := k + 1;
    outgrp := Group(Concatenation(CS_Outer(R, O, A, 0), [()]));
    gens := List(GeneratorsOfGroup(outgrp), x -> tolist(x, d));
    PrintTo(Concatenation(job[1], "_", String(k), ".py"), "d = ", d, "\ngenus = ", O.genus, "\ng0 = ", tolist(O.g0, d), "\ng1 = ", tolist(O.g1, d),
            "\ndeck = ", gens, "\n");
    Print(job[1], " orbit ", k, ": d = ", d, ", genus ", O.genus, ", |E| = ", Size(outgrp), "\n");
  od;
od;
QUIT;


==> anc/supplementary/u34-compute/u34-hyp.log <==
u34_2255_1 d 228 genus 3 cusp widths [1, 1, 1, 1, 3, 3, 3, 3, 4, 4, 4, 4, 4, 4, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 6, 6, 6, 6, 26, 26, 26, 26] unknowns 1540
  smallest singular values of the collocation matrix [2.120e+00 2.119e+00 2.119e+00 1.960e-13 7.326e-14 7.322e-14]
  degree 2 : 6 monomials; relations found 0 ; singular values around the gap [3.767 3.571 1.508]
  degree 4 : 15 monomials; relations found 1 ; singular values around the gap [6.772e-01 5.542e-01 4.673e-01 5.600e-15]
  expected number of quadrics: hyperelliptic 1 , otherwise 0   (34 s)
u34_2233_1 d 234 genus 3 cusp widths [1, 1, 1, 1, 2, 2, 3, 3, 3, 3, 3, 3, 3, 3, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 20, 20, 26, 26, 30, 30] unknowns 1568
  smallest singular values of the collocation matrix [2.122e+00 2.119e+00 2.119e+00 2.106e-13 7.618e-14 7.011e-14]
  degree 2 : 6 monomials; relations found 1 ; singular values around the gap [4.694e+00 4.110e+00 3.542e+00 1.855e-14]
  degree 4 : 15 monomials; relations found 6 ; singular values around the gap [2.644e+00 2.115e+00 2.041e+00 1.851e-14 1.165e-14 8.751e-15 5.888e-15
 4.946e-15 5.471e-16]
  expected number of quadrics: hyperelliptic 1 , otherwise 0   (37 s)
u34_2244_1 d 288 genus 5 cusp widths [1, 1, 1, 1, 1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 20, 20, 20, 20, 26, 26, 30, 30] unknowns 1928
  smallest singular values of the collocation matrix [2.120e+00 2.119e+00 2.119e+00 2.153e-13 9.876e-14 9.166e-14 8.898e-14
 8.013e-14]
  degree 2 : 15 monomials; relations found 3 ; singular values around the gap [3.289e+00 2.956e+00 2.206e+00 6.700e-14 5.164e-14 2.436e-14]
  expected number of quadrics: hyperelliptic 6 , otherwise 3   (68 s)


==> anc/supplementary/u34-compute/u34-model.log <==
cusp 5 width 30
   b_0 = 1   denominator {}  numerator {}
   b_1 = 1   denominator {}  numerator {}
   b_2 = 33/64   denominator {2: 6}  numerator {3: 1, 11: 1}
   b_3 = 11/72   denominator {2: 3, 3: 2}  numerator {11: 1}
   b_4 = 61895/2654208   denominator {2: 15, 3: 4}  numerator {5: 1, 12379: 1}
   b_5 = 3019/1769472   denominator {2: 16, 3: 3}  numerator {3019: 1}
   b_6 = 6311/113246208   denominator {2: 22, 3: 3}  numerator {6311: 1}
   b_7 = 2963/6115295232   denominator {2: 23, 3: 6}  numerator {2963: 1}
   b_8 = -50461/8543398300462   denominator {2: 1, 1759: 1, 4409: 1, 550801: 1}  numerator {50461: 1}
cusp 3 width 20
   b_0 = 1   denominator {}  numerator {}
   b_1 = 1   denominator {}  numerator {}
   b_2 = 17/36   denominator {2: 2, 3: 2}  numerator {17: 1}
   b_3 = 34/243   denominator {3: 5}  numerator {2: 1, 17: 1}
   b_4 = 1445/52488   denominator {2: 3, 3: 8}  numerator {5: 1, 17: 2}
   b_5 = 1081/314928   denominator {2: 4, 3: 9}  numerator {23: 1, 47: 1}
   b_6 = 19/78732   denominator {2: 2, 3: 9}  numerator {19: 1}
   b_7 = 187/25509168   denominator {2: 4, 3: 13}  numerator {11: 1, 17: 1}
   b_8 = 181/11019960576   denominator {2: 8, 3: 16}  numerator {181: 1}
cusp 1 width 26
   b_0 = 1   denominator {}  numerator {}
   b_1 = 1   denominator {}  numerator {}
   b_2 = 2471/6912   denominator {2: 8, 3: 3}  numerator {7: 1, 353: 1}
   b_3 = 32929/497664   denominator {2: 11, 3: 5}  numerator {13: 1, 17: 1, 149: 1}
   b_4 = 24787711/3439853568   denominator {2: 19, 3: 8}  numerator {13: 1, 1906747: 1}
   b_5 = 621413/1289945088   denominator {2: 16, 3: 9}  numerator {13: 2, 3677: 1}
   b_6 = 854069/43776932371   denominator {47: 1, 931424093: 1}  numerator {19: 1, 79: 1, 569: 1}
   b_7 = 519388/1179049173637   denominator {28439: 1, 41458883: 1}  numerator {2: 2, 41: 1, 3167: 1}
   b_8 = 25802/6049892407659   denominator {3: 1, 23: 1, 74279: 1, 1180409: 1}  numerator {2: 1, 7: 1, 19: 1, 97: 1}
cusp 20 width 2
   b_0 = 1   denominator {}  numerator {}
   b_1 = 1   denominator {}  numerator {}
   b_2 = 46325/106032   denominator {2: 4, 3: 1, 47: 2}  numerator {5: 2, 17: 1, 109: 1}
   b_3 = 175879147/1614655296   denominator {2: 6, 3: 5, 47: 3}  numerator {523: 2, 643: 1}
   b_4 = 125790339/7420725034   denominator {2: 1, 71: 2, 736037: 1}  numerator {3: 1, 41930113: 1}
   b_5 = 13362153/7924728968   denominator {2: 3, 13: 1, 37: 1, 2059441: 1}  numerator {3: 1, 7: 2, 17: 1, 5347: 1}
   b_6 = 3020733/28852968091   denominator {9587: 1, 3009593: 1}  numerator {3: 5, 31: 1, 401: 1}
   b_7 = 727137/195988255645   denominator {5: 1, 7: 1, 13: 1, 31: 1, 13894949: 1}  numerator {3: 4, 47: 1, 191: 1}
   b_8 = 209803/3651714275003   denominator {17: 1, 113: 1, 1900944443: 1}  numerator {11: 1, 19073: 1}


==> anc/supplementary/u34-compute/u34-moebius.log <==
Moebius transformations permuting the eight roots: 2 [(0, 1, 2), (2, 3, 0)]


==> anc/supplementary/u34-compute/u34-nu-verify.log <==
A. exact computations on C: V^2 = (w^2+228w+496)(181w^2-732w+1776)(w^2+4)
   the fibre of J over t is the set of roots of P_t(w) = P0 - t P1 + t^2 P2; degrees 117 117 117 ; removed fixed factor of degree 57
   P0 (fibre over 0):       [degree, exponent] of the factors [[39, 3]]
   P2 (fibre over infinity): [degree, exponent] of the factors [[1, 1], [1, 3], [1, 26], [1, 50], [2, 3], [2, 3], [5, 5]]
   P_1 (fibre over 1):      [degree, exponent] of the factors [[5, 1], [17, 2], [39, 2]]
   the fibre of nu over nu = 4T - 2 is the set of roots of R_T(w) = R0 - (T-1) R1 + (T-1)^2 R2; degrees 39 39 39 ; removed fixed factor of degree 19
   fibre over nu = 2: [[1, 1], [1, 1], [2, 3], [2, 3], [5, 5]] ;  over nu = infinity: [[1, 1], [1, 13], [1, 25]] ;  over nu = -2: [[5, 1], [17, 2]] ;  over nu = 1 and 5/2: [[39, 1]] [[39, 1]]
B. certified monodromy of nu
   Hurwitz side: 234 points, cycle types 3^78 ; 1^10 2^112 ; 1^4 2^2 3^8 5^10 20^2 26^2 30^2 ;  modulo tau: 117 points, 3^39 ; 1^5 2^56 ; 1^2 2^1 3^4 5^5 20^1 26^1 30^1
   Hurwitz side, block of the partition: 78 points, t: 1^4 3^8 5^10 ; e: 1^10 2^34 ; (t e)^-1: 1^2 10^2 13^2 15^2 ;  modulo tau: 39 points, t: 1^2 3^4 5^5 ; e: 1^5 2^17 ; (t e)^-1: 1^1 10^1 13^1 15^1
      step 500, angle 0.0589 of 2 pi, last step 7.64e-04 (6 s)
      step 1000, angle 0.1267 of 2 pi, last step 9.68e-04 (11 s)
      step 1500, angle 0.2169 of 2 pi, last step 1.32e-03 (17 s)
      step 2000, angle 0.3366 of 2 pi, last step 1.67e-03 (23 s)
      step 2500, angle 0.4776 of 2 pi, last step 1.83e-03 (29 s)
      step 3000, angle 0.6216 of 2 pi, last step 1.75e-03 (34 s)
      step 3500, angle 0.7495 of 2 pi, last step 1.44e-03 (40 s)
      step 4000, angle 0.8486 of 2 pi, last step 1.06e-03 (46 s)
      step 4500, angle 0.9221 of 2 pi, last step 8.09e-04 (52 s)
      step 5000, angle 0.9820 of 2 pi, last step 7.32e-04 (58 s)
   loop around T = 0 (nu = -2): 5153 certified steps (60 s)
      step 500, angle 0.0570 of 2 pi, last step 6.95e-04 (6 s)
      step 1000, angle 0.1122 of 2 pi, last step 6.97e-04 (12 s)
      step 1500, angle 0.1679 of 2 pi, last step 7.01e-04 (17 s)
      step 2000, angle 0.2230 of 2 pi, last step 6.79e-04 (23 s)
      step 2500, angle 0.2752 of 2 pi, last step 6.28e-04 (29 s)
      step 3000, angle 0.3224 of 2 pi, last step 5.57e-04 (34 s)
      step 3500, angle 0.3636 of 2 pi, last step 4.78e-04 (40 s)
      step 4000, angle 0.3987 of 2 pi, last step 4.05e-04 (45 s)
      step 4500, angle 0.4285 of 2 pi, last step 3.45e-04 (51 s)
      step 5000, angle 0.4541 of 2 pi, last step 3.02e-04 (56 s)
      step 5500, angle 0.4771 of 2 pi, last step 2.77e-04 (62 s)
      step 6000, angle 0.4988 of 2 pi, last step 2.72e-04 (67 s)
      step 6500, angle 0.5205 of 2 pi, last step 2.76e-04 (73 s)
      step 7000, angle 0.5432 of 2 pi, last step 2.99e-04 (78 s)
      step 7500, angle 0.5685 of 2 pi, last step 3.39e-04 (84 s)
      step 8000, angle 0.5977 of 2 pi, last step 3.98e-04 (89 s)
      step 8500, angle 0.6321 of 2 pi, last step 4.69e-04 (95 s)
      step 9000, angle 0.6725 of 2 pi, last step 5.47e-04 (101 s)
      step 9500, angle 0.7191 of 2 pi, last step 6.20e-04 (106 s)
      step 10000, angle 0.7708 of 2 pi, last step 6.75e-04 (112 s)
      step 10500, angle 0.8257 of 2 pi, last step 7.00e-04 (117 s)
      step 11000, angle 0.8814 of 2 pi, last step 6.98e-04 (123 s)
      step 11500, angle 0.9367 of 2 pi, last step 6.93e-04 (128 s)
      step 12000, angle 0.9932 of 2 pi, last step 7.41e-04 (134 s)
   loop around T = 1 (nu = 2): 12058 certified steps (194 s)
   monodromy of nu on C (39 points): around -2: 1^5 2^17 ; around 2: 1^2 3^4 5^5 ; product inverse: 1^1 10^1 13^1 15^1
   monodromy on the double cover (78 points (w, +-sqrt(w^2+4))): around -2: 1^10 2^34 ; around 2: 1^4 3^8 5^10 ; product inverse: 1^2 10^2 13^2 15^2
C. comparison with the Hurwitz action on the block
   C, 39 points: (loop around -2, loop around 2) simultaneously conjugate to (e, t) mod tau: 1 conjugators; to (e, t^-1): 1
   double cover, 78 points: simultaneously conjugate to (e, t): 2 conjugators; to (e, t^-1): 2
ALL CHECKS PASSED


==> anc/supplementary/u34-compute/u34-nu-verify.py <==
# Verification for U_3(4), classes (2A,2A,3A,3A).  Requires python-flint.
#   A. exact: the map J = 4(nu-1)^3/(27(nu-2)) on the genus-two curve C: V^2 = Psi6(w); its fibres as a polynomial
#      P_t(w) = P0 - t P1 + t^2 P2 of degree 117
#   B. certified monodromy of the function nu on C (degree 39, branched over -2, 2, infinity) and on the double
#      cover H0 = C(sqrt(w^2+4)) (78 points)
#   C. comparison with the reduced Hurwitz action (H.py, written by u34-marked.g), restricted to the block of the
#      partition {2A,2A}|{3A,3A}: the stabiliser of the block is generated by t = gamma_infinity and e = s t s t^-1 s
import sys, os, re, time, math
from flint import fmpz_poly, fmpq_poly, fmpq, fmpz, acb, arb, acb_poly, ctx
here = os.path.dirname(os.path.abspath(__file__))
txt = open(os.path.join(here, 'nu-AB.gp')).read()
def readpol(name):
    body = re.search(name + r' = (.*?);', txt, re.S).group(1).replace(' ', '').replace('\n', '')
    w = fmpq_poly([0, 1]); return eval(body.replace('^', '**'), {'w': w})
A, B, Cden = readpol('A'), readpol('B'), readpol('Cden'); w = fmpq_poly([0, 1])
q1 = w**2 + 228*w + 496; q2 = 181*w**2 - 732*w + 1776; q3 = w**2 + 4; Psi6 = q1*q2*q3
assert Cden == (11*w + 4)*(3*w - 8)**15*(29*w + 56)**13 and A.degree() == 29 and B.degree() == 26
print('A. exact computations on C: V^2 = (w^2+228w+496)(181w^2-732w+1776)(w^2+4)')
mul = lambda x, y: (x[0]*y[0] + x[1]*y[1]*Psi6, x[0]*y[1] + x[1]*y[0])
nrm = lambda x: x[0]*x[0] - x[1]*x[1]*Psi6
D = 3**6*5**5                                  # nu - 2 = 16 N/(D C),  N = A + B V
N = (A, B); M = (16*A + D*Cden, 16*B)          # nu - 1 = M/(D C)
M3 = mul(M, mul(M, M))
# J = t  <=>  4 M^3 - 27 t * 16 N (D C)^2 = 0
X0 = (4*M3[0], 4*M3[1]); X1 = (27*16*D*D*Cden*Cden*N[0], 27*16*D*D*Cden*Cden*N[1])
n0 = nrm(X0); n2 = nrm(X1); n1 = 2*(X0[0]*X1[0] - X0[1]*X1[1]*Psi6)
Fix = n0.gcd(n1).gcd(n2); P0, P1, P2 = n0/Fix, n1/Fix, n2/Fix
den = 1
for P in (P0, P1, P2): den = den*P.denom()//fmpz(den).gcd(P.denom())
cont = fmpz(0)
for P in (P0, P1, P2):
    for c in (P*den).coeffs(): cont = cont.gcd(fmpz(c.p))
P0, P1, P2 = [fmpz_poly([int((c*den).p)//int(cont) for c in P.coeffs()]) for P in (P0, P1, P2)]
print('   the fibre of J over t is the set of roots of P_t(w) = P0 - t P1 + t^2 P2; degrees', P0.degree(), P1.degree(), P2.degree(), '; removed fixed factor of degree', Fix.degree())
assert max(P0.degree(), P1.degree(), P2.degree()) == 117
f0 = P0.factor()[1]; f2 = P2.factor()[1]
print('   P0 (fibre over 0):       [degree, exponent] of the factors', sorted([f.degree(), e] for f, e in f0))
print('   P2 (fibre over infinity): [degree, exponent] of the factors', sorted([f.degree(), e] for f, e in f2))
Pone = P0 - P1 + P2; f1 = Pone.factor()[1]
print('   P_1 (fibre over 1):      [degree, exponent] of the factors', sorted([f.degree(), e] for f, e in f1))
assert sorted([f.degree(), e] for f, e in f0) == [[39, 3]] and sorted(e for f, e in f1) == [1, 2, 2] and sum(f.degree()*e for f, e in f1) == 117
# nu as a parameter: T = (nu + 2)/4, branch points T = 0 (nu = -2), T = 1 (nu = 2), infinity.  nu - 2 = 16 N/(D C) = 4(T - 1):
# 4 N - (T - 1) D C = 0;  norm (4A - (T-1) D C)^2 - 16 B^2 Psi6 = m0 - (T-1) m1 + (T-1)^2 m2
m0 = 16*(A*A - B*B*Psi6); m1 = 8*A*D*Cden; m2 = D*D*Cden*Cden
Fx = m0.gcd(m1).gcd(m2); R0, R1, R2 = m0/Fx, m1/Fx, m2/Fx
den = 1
for P in (R0, R1, R2): den = den*P.denom()//fmpz(den).gcd(P.denom())
cont = fmpz(0)
for P in (R0, R1, R2):
    for c in (P*den).coeffs(): cont = cont.gcd(fmpz(c.p))
R0, R1, R2 = [fmpz_poly([int((c*den).p)//int(cont) for c in P.coeffs()]) for P in (R0, R1, R2)]
print('   the fibre of nu over nu = 4T - 2 is the set of roots of R_T(w) = R0 - (T-1) R1 + (T-1)^2 R2; degrees', R0.degree(), R1.degree(), R2.degree(), '; removed fixed factor of degree', Fx.degree())
assert max(R0.degree(), R1.degree(), R2.degree()) == 39
fac = lambda P: sorted([f.degree(), e] for f, e in P.factor()[1] if f.degree() >= 1)
print('   fibre over nu = 2:', fac(R0), ';  over nu = infinity:', fac(R2), ';  over nu = -2:', fac(R0 + R1 + R2), ';  over nu = 1 and 5/2: ', end='')
Rat = lambda T_: (R0*T_.q**2 - (T_.p - T_.q)*T_.q*R1 + (T_.p - T_.q)**2*R2)
print(fac(Rat(fmpq(3, 4))), fac(Rat(fmpq(9, 8))))
assert fac(R0 + R1 + R2) == [[5, 1], [17, 2]] and sorted(e for d_, e in fac(R0)) == [1, 1, 3, 3, 5] and fac(Rat(fmpq(3, 4))) == [[39, 1]]
print('B. certified monodromy of nu')
exec(open(os.path.join(here, 'H.py')).read())
def cycles(p):
    seen = set(); out = []
    for i in range(len(p)):
        if i in seen: continue
        c = []; j = i
        while j not in seen: seen.add(j); c.append(j); j = p[j]
        out.append(c)
    return out
def ctype(p):
    dd = {}
    for c in cycles(p): dd[len(c)] = dd.get(len(c), 0) + 1
    return ' '.join('%d^%d' % kv for kv in sorted(dd.items()))
pm = lambda a, b: [b[a[i]] for i in range(len(a))]
def pinv(a):
    r = [0]*len(a)
    for i, x in enumerate(a): r[x] = i
    return r
orbs = cycles(tau); idx = {x: b for b, c in enumerate(orbs) for x in c}
h0 = [idx[g0[c[0]]] for c in orbs]; h1 = [idx[g1[c[0]]] for c in orbs]
print('   Hurwitz side: 234 points, cycle types', ctype(g0), ';', ctype(g1), ';', ctype(pinv(pm(g0, g1))), ';  modulo tau: 117 points,', ctype(h0), ';', ctype(h1), ';', ctype(pinv(pm(h0, h1))))
typ = ['T' if o[1] == o[2] else ('S' if o[0] == o[2] else 'R') for o in types]
tH = pinv(pm(g0, g1)); sH = g1                                    # t = gamma_infinity, s = gamma_1 on the 234 sheets of H
eH = pm(sH, pm(tH, pm(sH, pm(pinv(tH), sH))))                     # e = s t s t^-1 s (applied from the left to the right)
blk = [k for k in range(d) if typ[k] == 'T']; pos = {k: i for i, k in enumerate(blk)}
assert all(typ[tH[k]] == 'T' and typ[eH[k]] == 'T' for k in blk) and len(blk) == 78
tB = [pos[tH[k]] for k in blk]; eB = [pos[eH[k]] for k in blk]
blkq = sorted(set(idx[k] for k in blk)); posq = {b: i for i, b in enumerate(blkq)}
tq = [posq[idx[tH[orbs[b][0]]]] for b in blkq]; eq = [posq[idx[eH[orbs[b][0]]]] for b in blkq]
print('   Hurwitz side, block of the partition: 78 points, t:', ctype(tB), '; e:', ctype(eB), '; (t e)^-1:', ctype(pinv(pm(tB, eB))), ';  modulo tau: 39 points, t:', ctype(tq), '; e:', ctype(eq), '; (t e)^-1:', ctype(pinv(pm(tq, eq))))
PREC = 700; ctx.prec = PREC
AC = lambda p: acb_poly([acb(arb(int(c))) for c in p.coeffs()])
a0, a1, a2 = AC(R0), AC(R1), AC(R2)
def rootsmult(P):
    out = []
    for f, e in P.factor()[1]:
        if f.degree() >= 1: out += [(r, e) for r in AC(f).roots(tol=1e-60)]
    return out
r1 = rootsmult(R1); r2 = rootsmult(R2); l1 = abs(acb(arb(int(R1[R1.degree()])))); l2 = abs(acb(arb(int(R2[R2.degree()]))))
assert sum(e for r, e in r1) == R1.degree() and sum(e for r, e in r2) == R2.degree()
midc = lambda x: acb(x.real.mid(), x.imag.mid())
I2 = acb(0, 2)
def upper(rts, lc, m, rho):
    u = lc
    for r, e in rts: u = u*(abs(m - r) + rho)**e
    return u
def certified_step(T0):
    c0 = T0 - 1; Pt = a0 - c0*a1 + c0*c0*a2; assert Pt.degree() == 39
    zs = Pt.roots(tol=1e-45); n = len(zs); ms = [midc(x) for x in zs]; lc = abs(Pt[39]); assert lc > 0
    rads = [abs(zs[i] - ms[i]).upper() for i in range(n)]; delta = None; rhos = []; refs = []
    tb = 2*abs(c0) + 1
    for i in range(n):
        dl = [abs(ms[i] - zs[kk]).lower() for kk in range(n) if kk != i]; rmin = min(dl)
        dS = min(float(abs(ms[i] - I2).lower()), float(abs(ms[i] + I2).lower()))
        Ssum = sum(1/float(x) for x in dl) + max(sum(e/float(abs(ms[i] - r).lower()) for r, e in r1), sum(e/float(abs(ms[i] - r).lower()) for r, e in r2))
        rho = arb(arb(min(float(rmin)/3, dS/4, 1/Ssum)).lower()); assert 2*rho < arb(rmin)
        low = lc*(rho - rads[i])
        for x in dl: low = low*(arb(x) - rho)
        # R_{T1} - R_{T0} = (c1 - c0)(-R1 + (c0 + c1) R2),  |c0 + c1| <= 2|c0| + 1 for |c1 - c0| < 1
        up = upper(r1, l1, ms[i], rho) + tb*upper(r2, l2, ms[i], rho)
        di = (low/up).lower(); assert di > 0
        delta = di if delta is None or di < delta else delta
        rhos.append(rho)
        var = (rho/abs(ms[i] - I2)).asin() + (rho/abs(ms[i] + I2)).asin(); assert var < arb(3)
        refs.append((ms[i]*ms[i] + 4).sqrt())
    return zs, ms, rhos, arb(delta), refs
def track(center, radius):
    theta = 0.0; base_t = acb(arb(1)/2); t0 = base_t; r0 = base_t - center
    base = certified_step(t0); zs0, ms, rhos, delta, refs = base; n = len(zs0)
    cur = [(i, 1) for i in range(n)]; steps = 0; tl = time.time()
    while True:
        dth = 0.8*min(float(delta.lower()), 0.9)/radius
        theta1 = min(theta + dth, 2*math.pi); last = theta1 >= 2*math.pi
        t1 = base_t if last else midc(center + r0*acb(0, theta1).exp())
        assert abs(t1 - t0) < delta and abs(t1 - t0) < 1
        nxt = base if last else certified_step(t1)
        where = {}
        for kk, x in enumerate(nxt[0]):
            hits = [i for i in range(n) if abs(x - ms[i]) < rhos[i]]
            assert len(hits) == 1; i = hits[0]
            assert abs(nxt[1][kk] - ms[i]) < rhos[i]
            pr = (nxt[4][kk]*acb(refs[i].real, -refs[i].imag)).real
            assert pr > 0 or pr < 0
            where[i] = (kk, 1 if pr > 0 else -1)
        assert len(where) == n
        cur = [(where[i][0], e*where[i][1]) for i, e in cur]; steps += 1
        if steps % 500 == 0: print('      step %d, angle %.4f of 2 pi, last step %.2e (%.0f s)' % (steps, theta1/(2*math.pi), dth, time.time() - tl)); sys.stdout.flush()
        if last: break
        theta, t0 = theta1, t1; zs0, ms, rhos, delta, refs = nxt
    perm = [0]*(2*n)
    for i, (kk, e) in enumerate(cur):
        perm[2*i] = 2*kk + (0 if e == 1 else 1); perm[2*i + 1] = 2*kk + (1 if e == 1 else 0)
    return perm, [kk for (kk, e) in cur], steps
tstart = time.time(); S0, s0, n0 = track(acb(0), 0.5); print('   loop around T = 0 (nu = -2): %d certified steps (%.0f s)' % (n0, time.time() - tstart)); sys.stdout.flush()
S1, s1, n1 = track(acb(1), 0.5); print('   loop around T = 1 (nu = 2): %d certified steps (%.0f s)' % (n1, time.time() - tstart))
print('   monodromy of nu on C (39 points): around -2:', ctype(s0), '; around 2:', ctype(s1), '; product inverse:', ctype(pinv(pm(s0, s1))))
print('   monodromy on the double cover (78 points (w, +-sqrt(w^2+4))): around -2:', ctype(S0), '; around 2:', ctype(S1), '; product inverse:', ctype(pinv(pm(S0, S1))))
import pickle; pickle.dump(dict(S0=S0, S1=S1, s0=s0, s1=s1), open(os.path.join(here, 'u34-nu-monodromy.pkl'), 'wb'))
print('C. comparison with the Hurwitz action on the block')
def conjugators(b0, b1, x0, x1):
    n = len(b0); out = []
    for target in range(n):
        F = {0: target}; st = [0]; ok = True
        while st and ok:
            x = st.pop()
            for a_, c_ in ((b0, x0), (b1, x1)):
                y, fy = a_[x], c_[F[x]]
                if y in F:
                    if F[y] != fy: ok = False; break
                else: F[y] = fy; st.append(y)
        if ok and len(F) == n and len(set(F.values())) == n: out.append([F[i] for i in range(n)])
    return out
nd, ni = len(conjugators(s0, s1, eq, tq)), len(conjugators(s0, s1, eq, pinv(tq)))
print('   C, 39 points: (loop around -2, loop around 2) simultaneously conjugate to (e, t) mod tau: %d conjugators; to (e, t^-1): %d' % (nd, ni)); assert nd + ni >= 1
Nd, Ni = len(conjugators(S0, S1, eB, tB)), len(conjugators(S0, S1, eB, pinv(tB)))
print('   double cover, 78 points: simultaneously conjugate to (e, t): %d conjugators; to (e, t^-1): %d' % (Nd, Ni)); assert Nd + Ni >= 1
print('ALL CHECKS PASSED')


==> anc/supplementary/u34-compute/u34-nu.log <==
v5^2 = Psi6 mod u5: 1;  v6^2 = Psi6 mod u6: 1
rational cusps on the curve: [1, 1, 1, 1]
conditions 58, unknowns 57, dimension of the solution space 1
degrees of A, B: 29 26;  digits of the largest coefficient: 46
norm A^2 - B^2 Psi6 factors: [1, 5, 2, 13, 3, 3, 5]  degrees [1, 1, 1, 1, 2, 2, 5]
f(Qbar) = 5278726881250/1594323
[2, 1; 3, -13; 5, 5; 61, 5]


==> anc/supplementary/u34-compute/u34-points.log <==
w = -1.93103448276  x = -0.257547280201749  sheet 160  z = (-4.12127063711823859e-32 + 3.38489761018866846j)  J = (997711.477529445194986209303846 + 2.58354353458395966529654967174e-25j)  rational? (5553774734026545, 5566513826)
w = -1.93103448276  x = -0.535556168074113  sheet 105  z = (-1.54449291037224971e-32 + 3.38489761018866846j)  J = (997711.477529445194986209303846 + 9.68212239415838388380268938677e-26j)  rational? (5553774734026545, 5566513826)
w = 11.0  x = 0.809016994374947  sheet 110  z = (4.69506321286380234e-34 + 1.90344197550102957j)  J = (90.8958930858218583224343531359 - 2.66868008473346092517110949057e-31j)  rational? (92338577866034, 1015871836793)
w = 11.0  x = -0.309016994374947  sheet 129  z = (-2.20565755836882402e-32 + 1.90344197550102957j)  J = (90.8958930858218583224343531359 + 1.25369864747153568005580673326e-29j)  rational? (92338577866034, 1015871836793)


==> anc/supplementary/u34-compute/u34-s0.log <==
[3*w - 8, 1; 29*w + 56, 1; w^2 + 4, 1; 137*w^2 - 264*w + 1952, 1]
[3*w - 8, 1; 29*w + 56, 1; 137*w^2 - 264*w + 1952, 1]
[0, 0]  ell = 35*w + 240   [w - 11, 2; 3*w - 8, 1; 29*w + 56, 1]
[0, 1]  ell = -110*w - 40   [3*w - 8, 1; 29*w + 56, 1; 137*w^2 - 264*w + 1952, 1]
[1, 0]  ell = 110*w + 40   [3*w - 8, 1; 29*w + 56, 1; 137*w^2 - 264*w + 1952, 1]
[1, 1]  ell = -35*w - 240   [w - 11, 2; 3*w - 8, 1; 29*w + 56, 1]


==> anc/supplementary/u34-compute/u34_2233_1.py <==
d = 234
genus = 3
g0 = [ 3, 5, 8, 6, 12, 10, 0, 19, 17, 16, 1, 28, 26, 24, 33, 25, 34, 2, 38, 36, 35, 13, 45, 15, 21, 23, 4, 51, 49, 43, 57, 48, 61, 47, 9, 68, 7, 72, 70, 69, 59, 80, 82, 67, 85, 66, 65, 14, 93, 11, 97, 95, 39, 104, 105, 83, 41, 94, 110, 113, 115, 92, 90, 120, 91, 124, 22, 29, 20, 52, 18, 132, 130, 129, 53, 137, 89, 78, 112, 128, 56, 84, 127, 106, 149, 126, 125, 122, 152, 147, 123, 154, 32, 31, 30, 27, 161, 159, 136, 153, 158, 166, 75, 165, 74, 121, 55, 171, 79, 174, 114, 157, 77, 40, 58, 156, 86, 144, 111, 179, 155, 54, 146, 62, 46, 116, 44, 42, 108, 180, 37, 187, 185, 184, 164, 192, 183, 102, 101, 103, 197, 199, 107, 190, 148, 175, 87, 76, 117, 81, 145, 204, 182, 181, 64, 63, 60, 118, 206, 50, 131, 208, 203, 207, 191, 139, 138, 135, 140, 216, 194, 142, 176, 141, 177, 150, 200, 109, 151, 205, 73, 99, 88, 98, 218, 71, 221, 160, 220, 224, 202, 134, 167, 209, 201, 169, 227, 168, 193, 173, 172, 170, 143, 219, 178, 119, 100, 217, 96, 198, 186, 212, 228, 214, 231, 196, 195, 163, 133, 162, 222, 210, 188, 229, 225, 189, 230, 215, 211, 233, 232, 213, 226, 223 ]
g1 = [ 3, 6, 10, 0, 17, 16, 1, 26, 24, 25, 2, 36, 35, 13, 34, 21, 5, 4, 49, 43, 48, 15, 47, 23, 8, 9, 7, 70, 69, 59, 68, 67, 66, 65, 14, 12, 11, 95, 39, 38, 83, 94, 93, 19, 92, 90, 91, 22, 20, 18, 130, 129, 53, 52, 113, 112, 56, 128, 127, 29, 126, 125, 122, 124, 123, 33, 32, 31, 30, 28, 27, 159, 136, 158, 75, 74, 121, 106, 147, 80, 79, 114, 157, 40, 156, 86, 85, 111, 155, 154, 45, 46, 44, 42, 41, 37, 185, 184, 164, 180, 183, 104, 103, 102, 101, 105, 77, 108, 107, 149, 148, 87, 55, 54, 81, 174, 116, 146, 145, 182, 181, 76, 62, 64, 63, 61, 60, 58, 57, 51, 50, 208, 190, 207, 191, 206, 72, 138, 137, 140, 139, 142, 141, 177, 176, 118, 117, 78, 110, 109, 175, 205, 153, 152, 89, 88, 84, 82, 73, 71, 160, 220, 218, 202, 98, 167, 166, 165, 169, 168, 173, 172, 171, 170, 115, 150, 144, 143, 178, 219, 99, 120, 119, 100, 97, 96, 187, 186, 228, 217, 132, 134, 193, 192, 197, 196, 195, 194, 201, 200, 199, 198, 163, 204, 203, 151, 135, 133, 131, 210, 209, 222, 221, 225, 216, 215, 214, 189, 162, 179, 161, 212, 211, 231, 230, 213, 227, 226, 188, 233, 224, 223, 232, 229 ]
deck = [ [ 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233 ], 
  [ 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233 ], [ 229, 231, 216, 233, 168, 213, 223, 194, 195, 224, 214, 173, 140, 215, 217, 226, 225, 169, 200, 201, 165, 227, 133, 232, 196, 230, 197, 144, 141, 209, 102, 192, 162, 163, 189, 139, 170, 146, 172, 171, 221, 138, 206, 198, 179, 184, 190, 207, 167, 199, 62, 148, 107, 108, 187, 211, 166, 75, 73, 210, 182, 203, 50, 177, 71, 202, 218, 193, 103, 142, 176, 64, 87, 58, 128, 57, 208, 188, 220, 104, 101, 99, 100, 212, 153, 205, 151, 72, 115, 96, 97, 132, 219, 135, 137, 117, 89, 90, 118, 81, 82, 80, 30, 68, 79, 160, 228, 52, 53, 120, 129, 136, 222, 186, 180, 88, 178, 95, 98, 126, 109, 131, 130, 159, 143, 204, 119, 158, 74, 110, 122, 121, 91, 22, 150, 93, 111, 94, 41, 35, 12, 28, 69, 124, 27, 164, 37, 161, 51, 181, 134, 86, 156, 84, 185, 174, 152, 183, 127, 123, 105, 147, 32, 33, 145, 20, 56, 48, 4, 17, 36, 39, 38, 11, 155, 191, 70, 63, 116, 44, 114, 149, 60, 157, 45, 154, 113, 54, 77, 34, 46, 175, 31, 67, 7, 8, 24, 26, 43, 49, 18, 19, 65, 61, 125, 85, 42, 47, 76, 29, 59, 55, 83, 5, 10, 13, 2, 14, 66, 92, 78, 40, 112, 6, 9, 16, 15, 21, 106, 0, 25, 1, 23, 3 ], [ 229, 231, 216, 233, 168, 213, 223, 194, 195, 224, 214, 173, 140, 215, 217, 226, 225, 169, 200, 201, 165, 227, 133, 232, 196, 230, 197, 144, 141, 209, 102, 192, 162, 163, 189, 139, 170, 146, 172, 171, 221, 138, 206, 198, 179, 184, 190, 207, 167, 199, 62, 148, 107, 108, 187, 211, 166, 75, 73, 210, 182, 203, 50, 177, 71, 202, 218, 193, 103, 142, 176, 64, 87, 58, 128, 57, 208, 188, 220, 104, 101, 99, 100, 212, 153, 205, 151, 72, 115, 96, 97, 132, 219, 135, 137, 117, 89, 90, 118, 81, 82, 80, 30, 68, 79, 160, 228, 52, 53, 120, 129, 136, 222, 186, 180, 88, 178, 95, 98, 126, 109, 131, 130, 159, 143, 204, 119, 158, 74, 110, 122, 121, 91, 22, 150, 93, 111, 94, 41, 35, 12, 28, 69, 124, 27, 164, 37, 161, 51, 181, 134, 86, 156, 84, 185, 174, 152, 183, 127, 123, 105, 147, 32, 33, 145, 20, 56, 48, 4, 17, 36, 39, 38, 11, 155, 191, 70, 63, 116, 44, 114, 149, 60, 157, 45, 154, 113, 54, 77, 34, 46, 175, 31, 67, 7, 8, 24, 26, 43, 49, 18, 19, 65, 61, 125, 85, 42, 47, 76, 29, 59, 55, 83, 5, 10, 13, 2, 14, 66, 92, 78, 40, 112, 6, 9, 16, 15, 21, 106, 0, 25, 1, 23, 3 ], 
  [ 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233 ] ]


==> anc/supplementary/u34-compute/u34_2244_1.py <==
d = 288
genus = 5
g0 = [ 3, 5, 8, 6, 12, 10, 0, 18, 16, 15, 1, 24, 22, 9, 30, 13, 2, 34, 32, 31, 14, 41, 4, 46, 44, 38, 19, 43, 55, 21, 20, 26, 7, 64, 62, 61, 53, 71, 60, 73, 54, 29, 28, 79, 11, 83, 81, 68, 86, 80, 90, 72, 76, 93, 57, 42, 52, 40, 99, 39, 25, 102, 17, 106, 104, 103, 89, 113, 101, 51, 50, 97, 69, 59, 58, 66, 56, 125, 128, 27, 129, 23, 133, 131, 110, 140, 130, 114, 144, 75, 70, 148, 123, 36, 78, 153, 77, 37, 159, 74, 149, 47, 35, 163, 33, 167, 165, 164, 141, 177, 162, 142, 121, 161, 157, 91, 185, 143, 186, 100, 117, 152, 98, 181, 191, 96, 95, 168, 94, 49, 48, 45, 116, 196, 172, 189, 195, 200, 179, 205, 194, 210, 180, 120, 154, 193, 171, 105, 115, 119, 118, 127, 112, 126, 88, 215, 124, 87, 219, 122, 170, 67, 84, 65, 217, 63, 146, 147, 151, 198, 187, 166, 224, 158, 199, 209, 232, 223, 222, 226, 111, 92, 188, 242, 221, 132, 150, 160, 245, 214, 137, 156, 155, 248, 85, 197, 82, 136, 225, 236, 190, 208, 252, 238, 231, 250, 237, 257, 249, 258, 108, 216, 263, 243, 135, 192, 267, 107, 246, 173, 269, 265, 271, 109, 134, 169, 138, 218, 220, 251, 203, 274, 255, 272, 206, 275, 174, 234, 230, 256, 244, 278, 270, 279, 259, 182, 227, 202, 145, 201, 139, 254, 247, 233, 229, 176, 260, 282, 175, 240, 239, 266, 273, 281, 261, 184, 264, 211, 262, 228, 183, 178, 253, 268, 204, 277, 286, 235, 283, 213, 287, 212, 207, 241, 280, 276, 285, 284 ]
g1 = [ 3, 6, 10, 0, 16, 15, 1, 22, 9, 8, 2, 32, 31, 14, 13, 5, 4, 44, 38, 43, 21, 20, 7, 62, 61, 53, 26, 60, 30, 29, 28, 12, 11, 81, 68, 80, 72, 79, 18, 42, 41, 40, 39, 19, 17, 104, 103, 89, 102, 101, 93, 51, 97, 25, 59, 58, 57, 56, 55, 54, 27, 24, 23, 131, 110, 130, 114, 129, 34, 70, 69, 123, 36, 78, 77, 76, 75, 74, 73, 37, 35, 33, 165, 164, 141, 163, 162, 142, 161, 47, 91, 90, 157, 50, 100, 99, 98, 52, 96, 95, 94, 49, 48, 46, 45, 196, 172, 195, 179, 194, 64, 180, 154, 193, 66, 116, 115, 181, 128, 127, 126, 125, 124, 71, 122, 121, 120, 119, 118, 67, 65, 63, 147, 151, 198, 217, 224, 210, 209, 223, 222, 84, 87, 152, 188, 221, 148, 132, 146, 150, 149, 133, 143, 160, 112, 159, 158, 92, 156, 155, 153, 88, 86, 85, 83, 82, 185, 168, 167, 225, 214, 197, 106, 190, 226, 238, 250, 237, 249, 108, 111, 117, 216, 248, 245, 166, 186, 192, 144, 191, 173, 189, 187, 113, 109, 107, 105, 171, 134, 219, 218, 236, 258, 203, 255, 272, 206, 271, 234, 138, 137, 244, 270, 265, 170, 220, 182, 135, 200, 199, 215, 145, 140, 139, 136, 169, 174, 246, 247, 230, 229, 274, 233, 232, 208, 282, 201, 177, 175, 267, 266, 281, 261, 279, 211, 184, 227, 228, 183, 178, 176, 269, 268, 254, 253, 204, 277, 286, 202, 260, 259, 242, 283, 264, 263, 213, 240, 239, 252, 251, 212, 207, 205, 280, 231, 276, 275, 256, 287, 243, 273, 241, 235, 262, 284, 285, 257, 278 ]
deck = [ [ 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287 ], 
  [ 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287 ], [ 231, 255, 233, 274, 254, 176, 204, 269, 272, 205, 232, 215, 229, 139, 223, 250, 253, 159, 228, 238, 177, 237, 251, 96, 192, 252, 203, 258, 194, 206, 109, 230, 220, 121, 122, 170, 273, 138, 247, 222, 208, 234, 140, 175, 155, 154, 77, 156, 153, 189, 283, 284, 174, 268, 249, 85, 236, 201, 163, 178, 202, 187, 98, 188, 152, 99, 173, 217, 124, 287, 278, 179, 280, 271, 103, 219, 199, 46, 207, 209, 214, 125, 216, 88, 117, 55, 126, 200, 83, 158, 241, 281, 210, 262, 282, 130, 23, 226, 62, 65, 235, 191, 160, 74, 112, 244, 245, 113, 123, 30, 143, 227, 104, 107, 190, 263, 264, 84, 286, 277, 162, 33, 34, 108, 68, 81, 86, 256, 257, 135, 95, 144, 266, 267, 265, 129, 145, 157, 37, 13, 42, 181, 218, 110, 131, 136, 270, 240, 212, 275, 276, 239, 64, 48, 45, 44, 47, 137, 89, 17, 102, 164, 120, 58, 161, 182, 242, 259, 260, 279, 35, 183, 184, 66, 52, 43, 5, 20, 59, 71, 246, 141, 165, 171, 172, 261, 285, 61, 63, 49, 114, 101, 24, 195, 28, 193, 211, 248, 213, 76, 87, 57, 60, 26, 6, 9, 29, 78, 40, 79, 92, 196, 148, 198, 80, 11, 82, 67, 142, 75, 32, 224, 39, 14, 221, 243, 97, 111, 18, 12, 31, 0, 10, 2, 41, 100, 56, 21, 19, 151, 147, 90, 166, 225, 105, 106, 180, 38, 197, 54, 15, 22, 25, 16, 4, 1, 127, 128, 27, 167, 168, 185, 93, 115, 116, 134, 132, 133, 53, 7, 146, 73, 8, 36, 3, 149, 150, 119, 70, 169, 72, 91, 94, 50, 51, 186, 118, 69 ], [ 231, 255, 233, 274, 254, 176, 204, 269, 272, 205, 232, 215, 229, 139, 223, 250, 253, 159, 228, 238, 177, 237, 251, 96, 192, 252, 203, 258, 194, 206, 109, 230, 220, 121, 122, 170, 273, 138, 247, 222, 208, 234, 140, 175, 155, 154, 77, 156, 153, 189, 283, 284, 174, 268, 249, 85, 236, 201, 163, 178, 202, 187, 98, 188, 152, 99, 173, 217, 124, 287, 278, 179, 280, 271, 103, 219, 199, 46, 207, 209, 214, 125, 216, 88, 117, 55, 126, 200, 83, 158, 241, 281, 210, 262, 282, 130, 23, 226, 62, 65, 235, 191, 160, 74, 112, 244, 245, 113, 123, 30, 143, 227, 104, 107, 190, 263, 264, 84, 286, 277, 162, 33, 34, 108, 68, 81, 86, 256, 257, 135, 95, 144, 266, 267, 265, 129, 145, 157, 37, 13, 42, 181, 218, 110, 131, 136, 270, 240, 212, 275, 276, 239, 64, 48, 45, 44, 47, 137, 89, 17, 102, 164, 120, 58, 161, 182, 242, 259, 260, 279, 35, 183, 184, 66, 52, 43, 5, 20, 59, 71, 246, 141, 165, 171, 172, 261, 285, 61, 63, 49, 114, 101, 24, 195, 28, 193, 211, 248, 213, 76, 87, 57, 60, 26, 6, 9, 29, 78, 40, 79, 92, 196, 148, 198, 80, 11, 82, 67, 142, 75, 32, 224, 39, 14, 221, 243, 97, 111, 18, 12, 31, 0, 10, 2, 41, 100, 56, 21, 19, 151, 147, 90, 166, 225, 105, 106, 180, 38, 197, 54, 15, 22, 25, 16, 4, 1, 127, 128, 27, 167, 168, 185, 93, 115, 116, 134, 132, 133, 53, 7, 146, 73, 8, 36, 3, 149, 150, 119, 70, 169, 72, 91, 94, 50, 51, 186, 118, 69 ], 
  [ 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 233, 234, 235, 236, 237, 238, 239, 240, 241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 253, 254, 255, 256, 257, 258, 259, 260, 261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 273, 274, 275, 276, 277, 278, 279, 280, 281, 282, 283, 284, 285, 286, 287 ] ]


==> anc/supplementary/u34-compute/u34_2255_1.py <==
d = 228
genus = 3
g0 = [ 4, 8, 9, 15, 16, 14, 18, 25, 26, 24, 23, 32, 34, 29, 37, 38, 0, 19, 44, 36, 47, 50, 53, 43, 2, 54, 1, 42, 30, 62, 52, 65, 55, 69, 63, 72, 17, 5, 3, 74, 61, 35, 45, 10, 6, 27, 87, 75, 57, 92, 85, 84, 28, 83, 7, 11, 64, 97, 102, 82, 106, 108, 13, 12, 111, 99, 98, 77, 117, 110, 51, 93, 41, 109, 86, 20, 126, 101, 59, 58, 107, 112, 78, 22, 70, 21, 39, 124, 115, 138, 123, 142, 134, 94, 71, 60, 133, 48, 151, 31, 153, 67, 79, 155, 103, 132, 95, 127, 40, 140, 33, 56, 121, 163, 113, 150, 141, 160, 146, 120, 173, 81, 149, 137, 46, 176, 135, 80, 170, 144, 159, 96, 169, 131, 49, 76, 148, 90, 174, 188, 73, 190, 165, 184, 172, 181, 147, 118, 154, 158, 88, 66, 197, 161, 136, 104, 198, 183, 122, 200, 68, 100, 177, 114, 204, 91, 189, 175, 201, 105, 179, 180, 129, 119, 89, 209, 185, 178, 162, 128, 208, 195, 199, 207, 196, 125, 139, 211, 186, 193, 116, 218, 217, 166, 210, 145, 143, 202, 213, 212, 130, 206, 152, 164, 203, 225, 168, 157, 171, 167, 214, 216, 182, 156, 194, 192, 187, 215, 219, 191, 222, 224, 226, 205, 227, 223, 220, 221 ]
g1 = [ 9, 16, 18, 26, 23, 24, 29, 38, 19, 0, 36, 37, 44, 43, 54, 42, 1, 30, 2, 8, 55, 63, 62, 4, 5, 74, 3, 61, 45, 6, 17, 75, 57, 85, 84, 83, 10, 11, 7, 97, 82, 52, 15, 13, 12, 28, 99, 98, 77, 110, 51, 50, 41, 109, 14, 20, 86, 32, 108, 107, 72, 27, 22, 21, 124, 115, 123, 101, 134, 94, 71, 70, 60, 133, 25, 31, 111, 48, 79, 78, 132, 95, 40, 35, 34, 33, 56, 121, 140, 151, 150, 160, 146, 120, 69, 81, 106, 39, 47, 46, 135, 67, 103, 102, 127, 159, 96, 59, 58, 53, 49, 76, 148, 174, 137, 65, 165, 184, 172, 147, 93, 87, 131, 66, 64, 161, 136, 104, 155, 169, 183, 122, 80, 73, 68, 100, 126, 114, 188, 163, 88, 190, 189, 201, 179, 173, 92, 119, 112, 158, 90, 89, 185, 178, 162, 128, 200, 199, 149, 105, 91, 125, 154, 139, 186, 116, 170, 196, 193, 129, 166, 195, 118, 145, 113, 202, 177, 176, 153, 144, 213, 207, 212, 130, 117, 152, 164, 203, 138, 142, 141, 209, 206, 168, 208, 171, 167, 214, 216, 157, 156, 143, 175, 187, 215, 219, 192, 181, 194, 191, 222, 224, 182, 180, 197, 204, 198, 223, 220, 205, 218, 226, 210, 217, 211, 227, 221, 225 ]
deck = [ [ 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227 ], 
  [ 17, 10, 28, 13, 19, 41, 42, 22, 23, 30, 1, 60, 61, 3, 35, 29, 36, 0, 45, 4, 81, 82, 7, 8, 52, 53, 43, 44, 2, 15, 9, 87, 106, 107, 108, 14, 16, 72, 62, 73, 63, 5, 6, 26, 27, 18, 99, 112, 131, 132, 78, 79, 24, 25, 83, 95, 88, 96, 84, 85, 11, 12, 38, 40, 115, 124, 136, 158, 159, 127, 102, 103, 37, 39, 109, 121, 90, 122, 50, 51, 110, 20, 21, 54, 58, 59, 140, 31, 56, 162, 76, 183, 169, 155, 104, 55, 57, 133, 148, 46, 114, 149, 70, 71, 94, 134, 32, 33, 34, 74, 80, 150, 47, 153, 100, 64, 199, 200, 172, 179, 128, 75, 77, 126, 65, 139, 123, 69, 120, 146, 160, 48, 49, 97, 105, 137, 66, 135, 177, 125, 86, 212, 207, 213, 147, 166, 129, 144, 98, 101, 111, 154, 164, 113, 151, 93, 184, 165, 67, 68, 130, 163, 89, 161, 152, 157, 145, 216, 171, 92, 173, 168, 118, 170, 178, 187, 188, 138, 174, 119, 201, 189, 190, 91, 156, 186, 185, 175, 176, 181, 182, 224, 194, 195, 192, 193, 198, 204, 196, 116, 117, 180, 203, 202, 197, 226, 208, 142, 206, 211, 217, 209, 141, 143, 215, 214, 167, 210, 227, 221, 225, 219, 223, 222, 191, 220, 205, 218 ], [ 191, 205, 175, 217, 218, 196, 197, 206, 225, 209, 226, 117, 185, 210, 143, 215, 219, 224, 202, 227, 134, 177, 208, 220, 167, 168, 223, 164, 187, 214, 211, 146, 160, 154, 125, 213, 221, 184, 192, 189, 188, 198, 204, 222, 152, 203, 172, 49, 165, 112, 178, 153, 216, 171, 201, 68, 170, 91, 163, 89, 200, 186, 194, 176, 179, 147, 69, 190, 95, 136, 100, 135, 156, 181, 193, 92, 155, 116, 174, 113, 98, 105, 138, 180, 161, 162, 166, 129, 173, 85, 93, 96, 121, 76, 126, 159, 183, 142, 110, 118, 102, 141, 114, 137, 123, 20, 130, 151, 139, 195, 148, 128, 132, 51, 70, 119, 122, 60, 46, 64, 111, 169, 199, 94, 144, 108, 104, 66, 150, 31, 32, 157, 47, 207, 81, 103, 127, 71, 21, 34, 145, 149, 133, 35, 65, 86, 87, 124, 80, 212, 120, 33, 27, 79, 107, 90, 37, 48, 182, 55, 106, 58, 59, 84, 44, 131, 140, 52, 53, 75, 88, 25, 99, 56, 50, 28, 40, 82, 78, 115, 54, 39, 67, 57, 72, 61, 12, 2, 63, 73, 158, 17, 62, 109, 38, 74, 41, 42, 5, 77, 11, 83, 45, 18, 6, 10, 22, 97, 7, 30, 3, 9, 101, 14, 15, 29, 24, 13, 19, 36, 8, 16, 26, 43, 0, 23, 1, 4 ], [ 224, 226, 187, 210, 227, 198, 204, 208, 220, 211, 205, 200, 186, 217, 213, 214, 221, 191, 203, 218, 105, 138, 206, 225, 216, 171, 222, 152, 175, 215, 209, 129, 130, 151, 139, 143, 219, 156, 194, 181, 176, 196, 197, 223, 164, 202, 118, 132, 157, 47, 174, 113, 167, 168, 180, 159, 173, 183, 161, 162, 117, 185, 192, 188, 119, 144, 127, 182, 55, 66, 114, 137, 184, 189, 195, 169, 93, 199, 178, 153, 148, 134, 177, 201, 163, 89, 145, 146, 170, 59, 155, 57, 75, 90, 123, 68, 91, 207, 80, 172, 70, 212, 100, 135, 126, 81, 160, 154, 125, 193, 98, 120, 49, 79, 102, 179, 77, 11, 99, 115, 150, 92, 116, 104, 147, 34, 94, 136, 111, 87, 106, 165, 112, 142, 20, 71, 69, 103, 82, 108, 166, 101, 97, 14, 124, 140, 31, 65, 110, 141, 128, 107, 44, 51, 33, 76, 72, 131, 190, 95, 32, 84, 85, 58, 27, 48, 86, 24, 25, 121, 56, 53, 46, 88, 78, 2, 63, 21, 50, 64, 83, 73, 158, 96, 37, 12, 61, 28, 40, 39, 67, 0, 38, 74, 62, 109, 5, 6, 41, 122, 60, 54, 18, 45, 42, 1, 7, 133, 22, 9, 13, 30, 149, 35, 29, 15, 52, 3, 4, 16, 23, 36, 43, 26, 17, 8, 10, 19 ], [ 0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 
      20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 56, 57, 58, 59, 60, 61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 76, 77, 78, 79, 80, 81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 96, 97, 98, 99, 100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 114, 115, 116, 117, 118, 119, 120, 121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 133, 134, 135, 136, 137, 138, 139, 140, 141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 153, 154, 155, 156, 157, 158, 159, 160, 161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 173, 174, 175, 176, 177, 178, 179, 180, 181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 193, 194, 195, 196, 197, 198, 199, 200, 201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 213, 214, 215, 216, 217, 218, 219, 220, 221, 222, 223, 224, 225, 226, 227 ] ]


==> anc/supplementary/u34-cusps.g <==
SizeScreen([100000,40]);
Read("outer-census-functions.g");
G := PSU(3,4);; R := CS_Setup(G);; ordc := List(R.reps, Order);; sz := List(R.cls, Size);; nc := Length(ordc);;
names := List([1..nc], i -> Concatenation(String(ordc[i]), [CHARS_UALPHA[Number([1..i], j -> ordc[j] = ordc[i])]]));;
cl := function(o, s) return Filtered([1..nc], i -> ordc[i] = o and sz[i] = s); end;;
c2 := cl(2,195)[1];; c3 := cl(3,4160)[1];;
ms := [c2,c2,c3,c3];; perm := ShallowCopy(ms);; SortParallel(List(perm, x -> -sz[x]), perm);; perm := [perm[1], perm[4], perm[3], perm[2]];;
O := First(CS_Orbits(R, CS_Seeds(R, perm)), P -> Size(Group(P.orb[1])) = Size(G));; CS_Reduce(O);; d := O.d;;
AG := AutomorphismGroup(G);; A := List(RightTransversal(AG, InnerAutomorphismsAutomorphismGroup(AG)));;
outp := CS_Outer(R, O, A, 0);; tau := First(outp, x -> Order(x) = 2);;
Print("d = ", d, ", genus ", O.genus, ", classes ", names, "\n");
e := Exponent(G);; 
Print("inverse classes: ", List([1..nc], i -> names[CS_ClassIndex(R, R.reps[i]^-1)]), "\n");
cyc := List(Orbits(Group(O.ginf), [1..d]), Set);; SortParallel(List(cyc, Minimum), cyc);;
nm := function(g) if IsOne(g) then return "1A"; fi; return names[CS_ClassIndex(R, g)]; end;;
cuspof := [];; for k in [1..Length(cyc)] do for w in cyc[k] do cuspof[w] := k; od; od;
for k in [1..Length(cyc)] do
  info := [];
  for w in cyc[k] do for x in O.blocks[w] do
    t := O.orb[x]; o := List(t, Order);
    if o[2] = 2 and o[3] = 2 then AddSet(info, ["22|33", nm(t[2]*t[3])]);
    elif o[2] = 3 and o[3] = 3 then AddSet(info, ["22|33", nm(t[4]*t[1])]);
    else AddSet(info, ["23|23", Set([nm(t[2]*t[3]), nm(t[4]*t[1])])]);
    fi;
  od; od;
  Print("cusp ", k-1, ": width ", Length(cyc[k]), ", tau -> cusp ", cuspof[cyc[k][1]^tau]-1, ", ", info, "\n");
od;
QUIT;


==> anc/supplementary/u34-cusps.log <==
d = 234, genus 3, classes [ "13A", "13B", "13C", "13D", "3A", "5A", "5B", "5C", "5D", "15A", "15B", "15C", "15D", "2A", "10A", "10B", "10C", "10D", "5E", "5F", "4A" ]
inverse classes: [ "13C", "13D", "13A", "13B", "3A", "5C", "5D", "5A", "5B", "15C", "15D", "15A", "15B", "2A", "10D", "10C", "10B", "10A", "5E", "5F", "4A" ]
cusp 0: width 1, tau -> cusp 29, [ [ "22|33", "1A" ] ]
cusp 1: width 26, tau -> cusp 13, [ [ "23|23", [ "13B", "13D" ] ] ]
cusp 2: width 5, tau -> cusp 27, [ [ "22|33", "5E" ] ]
cusp 3: width 20, tau -> cusp 8, [ [ "23|23", [ "10A", "10D" ] ] ]
cusp 4: width 5, tau -> cusp 22, [ [ "22|33", "5F" ] ]
cusp 5: width 30, tau -> cusp 9, [ [ "23|23", [ "15A", "15C" ] ] ]
cusp 6: width 3, tau -> cusp 23, [ [ "22|33", "3A" ] ]
cusp 7: width 5, tau -> cusp 15, [ [ "22|33", "5F" ] ]
cusp 8: width 20, tau -> cusp 3, [ [ "23|23", [ "10B", "10C" ] ] ]
cusp 9: width 30, tau -> cusp 5, [ [ "23|23", [ "15B", "15D" ] ] ]
cusp 10: width 5, tau -> cusp 14, [ [ "22|33", "5E" ] ]
cusp 11: width 3, tau -> cusp 16, [ [ "22|33", "3A" ] ]
cusp 12: width 3, tau -> cusp 24, [ [ "22|33", "3A" ] ]
cusp 13: width 26, tau -> cusp 1, [ [ "23|23", [ "13A", "13C" ] ] ]
cusp 14: width 5, tau -> cusp 10, [ [ "22|33", "5F" ] ]
cusp 15: width 5, tau -> cusp 7, [ [ "22|33", "5E" ] ]
cusp 16: width 3, tau -> cusp 11, [ [ "22|33", "3A" ] ]
cusp 17: width 5, tau -> cusp 21, [ [ "22|33", "5F" ] ]
cusp 18: width 3, tau -> cusp 19, [ [ "22|33", "3A" ] ]
cusp 19: width 3, tau -> cusp 18, [ [ "22|33", "3A" ] ]
cusp 20: width 2, tau -> cusp 28, [ [ "23|23", [ "2A" ] ] ]
cusp 21: width 5, tau -> cusp 17, [ [ "22|33", "5E" ] ]
cusp 22: width 5, tau -> cusp 4, [ [ "22|33", "5E" ] ]
cusp 23: width 3, tau -> cusp 6, [ [ "22|33", "3A" ] ]
cusp 24: width 3, tau -> cusp 12, [ [ "22|33", "3A" ] ]
cusp 25: width 1, tau -> cusp 26, [ [ "22|33", "1A" ] ]
cusp 26: width 1, tau -> cusp 25, [ [ "22|33", "1A" ] ]
cusp 27: width 5, tau -> cusp 2, [ [ "22|33", "5F" ] ]
cusp 28: width 2, tau -> cusp 20, [ [ "23|23", [ "2A" ] ] ]
cusp 29: width 1, tau -> cusp 0, [ [ "22|33", "1A" ] ]


==> anc/supplementary/u34-cycletypes.g <==
# Cycle types on 65 points of the conjugacy classes of Aut(U_3(4)), with the coset of U_3(4) to which they belong.
run := function()
  local G, A, hom, P, S, D, cl, c, x, ct, out, lst, k;
  G := PSU(3, 4); A := AutomorphismGroup(G); hom := IsomorphismPermGroup(A); P := Image(hom); P := Image(SmallerDegreePermutationRepresentation(P));
  S := DerivedSubgroup(P); D := First(List(ConjugacyClassesSubgroups(P), Representative), U -> Size(U) = 2*Size(S) and IsSubgroup(U, S));
  out := OutputTextFile("u34-cycletypes.py", false); SetPrintFormattingStatus(out, false);
  AppendTo(out, "# written by u34-cycletypes.g: [cycle type on 65 points, coset (0: U3(4), 1: G2 minus U3(4), 2: Aut minus G2), order, class size in Aut(U3(4))]\nclasses = [\n");
  for c in ConjugacyClasses(P) do
    x := Representative(c); ct := CycleStructurePerm(x); lst := [];
    for k in [1..Length(ct)] do if IsBound(ct[k]) then Append(lst, List([1..ct[k]], i -> k + 1)); fi; od;
    Append(lst, List([1..65 - NrMovedPoints(x)], i -> 1)); Sort(lst);
    if x in S then k := 0; elif x in D then k := 1; else k := 2; fi;
    AppendTo(out, " (", lst, ", ", k, ", ", Order(x), ", ", Size(c), "),\n");
    Print(Order(x), " coset ", k, " size ", Size(c), " type ", Collected(lst), "\n");
  od;
  AppendTo(out, "]\n"); CloseStream(out);
end;;
run();
QUIT;


==> anc/supplementary/u34-cycletypes.log <==
1 coset 0 size 1 type [ [ 1, 65 ] ]
2 coset 1 size 1040 type [ [ 1, 5 ], [ 2, 30 ] ]
3 coset 0 size 4160 type [ [ 1, 2 ], [ 3, 21 ] ]
4 coset 2 size 10400 type [ [ 1, 3 ], [ 2, 1 ], [ 4, 15 ] ]
4 coset 2 size 10400 type [ [ 1, 3 ], [ 2, 1 ], [ 4, 15 ] ]
6 coset 1 size 20800 type [ [ 1, 2 ], [ 3, 1 ], [ 6, 10 ] ]
12 coset 2 size 20800 type [ [ 2, 1 ], [ 3, 1 ], [ 12, 5 ] ]
12 coset 2 size 20800 type [ [ 2, 1 ], [ 3, 1 ], [ 12, 5 ] ]
13 coset 0 size 19200 type [ [ 13, 5 ] ]
2 coset 0 size 195 type [ [ 1, 1 ], [ 2, 32 ] ]
4 coset 0 size 3900 type [ [ 1, 1 ], [ 4, 16 ] ]
8 coset 1 size 7800 type [ [ 1, 1 ], [ 8, 8 ] ]
8 coset 1 size 7800 type [ [ 1, 1 ], [ 8, 8 ] ]
16 coset 2 size 15600 type [ [ 1, 1 ], [ 16, 4 ] ]
16 coset 2 size 15600 type [ [ 1, 1 ], [ 16, 4 ] ]
5 coset 0 size 4992 type [ [ 5, 13 ] ]
10 coset 1 size 24960 type [ [ 5, 1 ], [ 10, 6 ] ]
16 coset 2 size 15600 type [ [ 1, 1 ], [ 16, 4 ] ]
16 coset 2 size 15600 type [ [ 1, 1 ], [ 16, 4 ] ]
5 coset 0 size 832 type [ [ 1, 5 ], [ 5, 12 ] ]
15 coset 0 size 16640 type [ [ 1, 2 ], [ 3, 1 ], [ 15, 4 ] ]
10 coset 0 size 12480 type [ [ 1, 1 ], [ 2, 2 ], [ 10, 6 ] ]


==> anc/supplementary/u34-cycletypes.py <==
# written by u34-cycletypes.g: [cycle type on 65 points, coset (0: U3(4), 1: G2 minus U3(4), 2: Aut minus G2), order, class size in Aut(U3(4))]
classes = [
 ([ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 0, 1, 1),
 ([ 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 1, 2, 1040),
 ([ 1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3 ], 0, 3, 4160),
 ([ 1, 1, 1, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4 ], 2, 4, 10400),
 ([ 1, 1, 1, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4 ], 2, 4, 10400),
 ([ 1, 1, 3, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6 ], 1, 6, 20800),
 ([ 2, 3, 12, 12, 12, 12, 12 ], 2, 12, 20800),
 ([ 2, 3, 12, 12, 12, 12, 12 ], 2, 12, 20800),
 ([ 13, 13, 13, 13, 13 ], 0, 13, 19200),
 ([ 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 0, 2, 195),
 ([ 1, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4 ], 0, 4, 3900),
 ([ 1, 8, 8, 8, 8, 8, 8, 8, 8 ], 1, 8, 7800),
 ([ 1, 8, 8, 8, 8, 8, 8, 8, 8 ], 1, 8, 7800),
 ([ 1, 16, 16, 16, 16 ], 2, 16, 15600),
 ([ 1, 16, 16, 16, 16 ], 2, 16, 15600),
 ([ 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5 ], 0, 5, 4992),
 ([ 5, 10, 10, 10, 10, 10, 10 ], 1, 10, 24960),
 ([ 1, 16, 16, 16, 16 ], 2, 16, 15600),
 ([ 1, 16, 16, 16, 16 ], 2, 16, 15600),
 ([ 1, 1, 1, 1, 1, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5 ], 0, 5, 832),
 ([ 1, 1, 3, 15, 15, 15, 15 ], 0, 15, 16640),
 ([ 1, 2, 2, 10, 10, 10, 10, 10, 10 ], 0, 10, 12480),
]


==> anc/supplementary/u34-marked.g <==
# U_3(4), classes (2A,2A,3A,3A): the reduced Hurwitz curve H together with the double covers B3 -> H and B2 -> H
# which parametrise a cover with a marked branch point of class 3A, respectively 2A.  One GAP session, so that
# all labels are consistent; the data are exported for the numerical computation.
SizeScreen([100000,40]);
Read("outer-census-functions.g");
G := PSU(3,4);; R := CS_Setup(G);; ordc := List(R.reps, Order);; sz := List(R.cls, Size);; nc := Length(ordc);;
names := List([1..nc], i -> Concatenation(String(ordc[i]), [CHARS_UALPHA[Number([1..i], j -> ordc[j] = ordc[i])]]));;
cl := function(o, s) return Filtered([1..nc], i -> ordc[i] = o and sz[i] = s); end;;
c2 := cl(2,195)[1];; c3 := cl(3,4160)[1];;
O := First(CS_Orbits(R, CS_Seeds(R, [c3, c2, c2, c3])), P -> Size(Group(P.orb[1])) = Size(G));; CS_Reduce(O);; d := O.d;; n := Length(O.orb);;
q := O.q;;
AG := AutomorphismGroup(G);; inn := InnerAutomorphismsAutomorphismGroup(AG);;
phi := First(GeneratorsOfGroup(AG), a -> not a in inn and not a^2 in inn);;
tau := CS_Outer(R, O, [phi], 0)[1];;
nm := function(g) if IsOne(g) then return "1A"; fi; return names[CS_ClassIndex(R, g)]; end;;
Print("d = ", d, ", genus ", O.genus, ", classes ", names, "\n");
Print("power maps of the classes of orders 5, 10, 13, 15 (n: class of g^n): ",
  List(Filtered([1..nc], i -> ordc[i] in [5,10,13,15]), i -> [names[i], List(PrimeResidues(ordc[i]), k -> [k, nm(R.reps[i]^k)])]), "\n");
tolist := function(p, m) return List([1..m], i -> i^p - 1); end;;
Marked := function(ord, fname)
  local pts, idx, k, p, lift, L, e1, e2, Qe, bl, pos, down, g0, g1, ginf, proj, m, cyc, c, x, info, t, side, res, cuspH, cycH, cuspof, w, lifts, j, sw;
  pts := []; idx := List([1..n], k -> []);
  for k in [1..n] do for p in [1..4] do if Order(O.orb[k][p]) = ord then Add(pts, [k, p]); idx[k][p] := Length(pts); fi; od; od;
  lift := function(i) return PermList(List(pts, x -> idx[x[1]^q[i]][x[2]^(i, i+1)])); end;
  L := List([1..3], lift);
  e1 := L[1]*L[3]^-1; e2 := L[2]*L[1]*L[3]^-1*L[2]^-1; Qe := Group(e1, e2);
  bl := List(Orbits(Qe, [1..Length(pts)]), Set); SortParallel(List(bl, Minimum), bl); m := Length(bl);
  pos := []; for k in [1..m] do for x in bl[k] do pos[x] := k; od; od;
  down := function(pp) return PermList(List([1..m], b -> pos[bl[b][1]^pp])); end;
  g0 := down(L[1]*L[2]); g1 := down(L[1]*L[2]*L[1]); ginf := (g0*g1)^-1;
  proj := List([1..m], b -> O.pos[pts[bl[b][1]][1]]);
  Print("marked point of order ", ord, ": |Q_eff| on the lifted set ", Size(Qe), ", blocks of size ", Collected(List(bl, Length)), ", degree ", m,
        ", transitive: ", IsTransitive(Group(g0, g1), [1..m]), ", orbits ", List(Orbits(Group(g0, g1), [1..m]), Length), "\n");
  Print("  cycle types ", List([g0, g1, ginf], pp -> Collected(CycleLengths(pp, [1..m]))), ", projection compatible: ",
        ForAll([1..m], b -> proj[b^g0] = proj[b]^O.g0 and proj[b^g1] = proj[b]^O.g1), "\n");
  sw := PermList(List([1..m], b -> First([1..m], b2 -> b2 <> b and proj[b2] = proj[b])));
  cycH := List(Orbits(Group(O.ginf), [1..d]), Set); SortParallel(List(cycH, Minimum), cycH);
  cyc := List(Orbits(Group(ginf), [1..m]), Set); res := [];
  for j in [1..Length(cycH)] do
    lifts := Filtered(cyc, c -> proj[c[1]] in cycH[j]); info := [];
    for c in lifts do
      side := [];
      for b in c do for x in bl[b] do
        t := O.orb[pts[x][1]]; p := pts[x][2];
        if p in [2,3] then AddSet(side, [List(t{[2,3]}, Order), nm(t[2]*t[3])]); else AddSet(side, [List(t{[4,1]}, Order), nm(t[4]*t[1])]); fi;
      od; od;
      Add(info, [Length(c), side]);
    od;
    Print("  cusp ", j-1, " of H, width ", Length(cycH[j]), ": ", Length(lifts), " cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = ", info, "\n");
    Add(res, [Length(cycH[j]), Length(lifts)]);
  od;
  PrintTo(fname, "m = ", m, "\nG0 = ", tolist(g0, m), "\nG1 = ", tolist(g1, m), "\nproj = ", List(proj, x -> x - 1), "\nsw = ", tolist(sw, m), "\n");
  return rec(g0 := g0, g1 := g1, proj := proj, sw := sw);
end;;
B3 := Marked(3, "B3.py");;
B2 := Marked(2, "B2.py");;
# types of the cusps of H and block system of the three pair partitions
cycH := List(Orbits(Group(O.ginf), [1..d]), Set);; SortParallel(List(cycH, Minimum), cycH);;
Print("blocks of the monodromy group: ", List(AllBlocks(Group(O.g0, O.g1)), Length), "\n");
PrintTo("H.py", "d = ", d, "\ngenus = ", O.genus, "\ng0 = ", tolist(O.g0, d), "\ng1 = ", tolist(O.g1, d), "\ntau = ", tolist(tau, d),
  "\ntypes = ", List([1..d], w -> List(O.orb[O.blocks[w][1]], Order)), "\n");
QUIT;


==> anc/supplementary/u34-marked.log <==
d = 234, genus 3, classes [ "3A", "5A", "5B", "5C", "5D", "15A", "15B", "15C", "15D", "13A", "13B", "13C", "13D", "2A", "10A", "10B", "10C", "10D", "5E", "5F", "4A" ]
power maps of the classes of orders 5, 10, 13, 15 (n: class of g^n): [ [ "5A", [ [ 1, "5A" ], [ 2, "5D" ], [ 3, "5B" ], [ 4, "5C" ] ] ], [ "5B", [ [ 1, "5B" ], [ 2, "5A" ], [ 3, "5C" ], [ 4, "5D" ] ] ], [ "5C", [ [ 1, "5C" ], [ 2, "5B" ], [ 3, "5D" ], [ 4, "5A" ] ] ], [ "5D", [ [ 1, "5D" ], [ 2, "5C" ], [ 3, "5A" ], [ 4, "5B" ] ] ], [ "15A", [ [ 1, "15A" ], [ 2, "15B" ], [ 4, "15C" ], [ 7, "15B" ], [ 8, "15D" ], [ 11, "15A" ], [ 13, "15D" ], [ 14, "15C" ] ] ], [ "15B", [ [ 1, "15B" ], [ 2, "15C" ], [ 4, "15D" ], [ 7, "15C" ], [ 8, "15A" ], [ 11, "15B" ], [ 13, "15A" ], [ 14, "15D" ] ] ], [ "15C", [ [ 1, "15C" ], [ 2, "15D" ], [ 4, "15A" ], [ 7, "15D" ], [ 8, "15B" ], [ 11, "15C" ], [ 13, "15B" ], [ 14, "15A" ] ] ], [ "15D", [ [ 1, "15D" ], [ 2, "15A" ], [ 4, "15B" ], [ 7, "15A" ], [ 8, "15C" ], [ 11, "15D" ], [ 13, "15C" ], [ 14, "15B" ] ] ], [ "13A", [ [ 1, "13A" ], [ 2, "13D" ], [ 3, "13A" ], [ 4, "13C" ], [ 5, "13D" ], [ 6, "13D" ], [ 7, "13B" ], [ 8, "13B" ], [ 9, "13A" ], [ 10, "13C" ], [ 11, "13B" ], [ 12, "13C" ] ] ], [ "13B", [ [ 1, "13B" ], [ 2, "13A" ], [ 3, "13B" ], [ 4, "13D" ], [ 5, "13A" ], [ 6, "13A" ], [ 7, "13C" ], [ 8, "13C" ], [ 9, "13B" ], [ 10, "13D" ], [ 11, "13C" ], [ 12, "13D" ] ] ], [ "13C", [ [ 1, "13C" ], [ 2, "13B" ], [ 3, "13C" ], [ 4, "13A" ], [ 5, "13B" ], [ 6, "13B" ], [ 7, "13D" ], [ 8, "13D" ], [ 9, "13C" ], [ 10, "13A" ], [ 11, "13D" ], [ 12, "13A" ] ] ], [ "13D", [ [ 1, "13D" ], [ 2, "13C" ], [ 3, "13D" ], [ 4, "13B" ], [ 5, "13C" ], [ 6, "13C" ], [ 7, "13A" ], [ 8, "13A" ], [ 9, "13D" ], [ 10, "13B" ], [ 11, "13A" ], [ 12, "13B" ] ] ], [ "10A", [ [ 1, "10A" ], [ 3, "10B" ], [ 7, "10C" ], [ 9, "10D" ] ] ], [ "10B", [ [ 1, "10B" ], [ 3, "10D" ], [ 7, "10A" ], [ 9, "10C" ] ] ], [ "10C", [ [ 1, "10C" ], [ 3, "10A" ], [ 7, "10D" ], [ 9, "10B" ] ] ], [ "10D", [ [ 1, "10D" ], [ 3, "10C" ], [ 7, "10B" ], [ 9, "10A" ] ] ], [ "5E", [ [ 1, "5E" ], [ 2, "5F" ], [ 3, "5F" ], [ 4, "5E" ] ] ], [ "5F", [ [ 1, "5F" ], [ 2, "5E" ], [ 3, "5E" ], [ 4, "5F" ] ] ] ]
Syntax warning: Unbound global variable in u34-marked.g:43
      for b in c do for x in bl[b] do
          ^
marked point of order 3: |Q_eff| on the lifted set 4, blocks of size [ [ 4, 468 ] ], degree 468, transitive: true, orbits [ 468 ]
  cycle types [ [ [ 3, 156 ] ], [ [ 2, 234 ] ], [ [ 1, 8 ], [ 3, 16 ], [ 4, 2 ], [ 5, 20 ], [ 20, 4 ], [ 26, 4 ], [ 30, 4 ] ] ], projection compatible: true
  cusp 0 of H, width 5: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 5, [ [ [ 3, 3 ], "5E" ] ] ], [ 5, [ [ [ 3, 3 ], "5E" ] ] ] ]
  cusp 1 of H, width 20: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 20, [ [ [ 2, 3 ], "10A" ], [ [ 3, 2 ], "10A" ] ] ], [ 20, [ [ [ 2, 3 ], "10D" ], [ [ 3, 2 ], "10D" ] ] ] ]
  cusp 2 of H, width 5: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 5, [ [ [ 3, 3 ], "5F" ] ] ], [ 5, [ [ [ 3, 3 ], "5F" ] ] ] ]
  cusp 3 of H, width 26: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 26, [ [ [ 2, 3 ], "13A" ], [ [ 3, 2 ], "13A" ] ] ], [ 26, [ [ [ 2, 3 ], "13C" ], [ [ 3, 2 ], "13C" ] ] ] ]
  cusp 4 of H, width 30: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 30, [ [ [ 2, 3 ], "15C" ], [ [ 3, 2 ], "15C" ] ] ], [ 30, [ [ [ 2, 3 ], "15A" ], [ [ 3, 2 ], "15A" ] ] ] ]
  cusp 5 of H, width 1: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 1, [ [ [ 3, 3 ], "1A" ] ] ], [ 1, [ [ [ 3, 3 ], "1A" ] ] ] ]
  cusp 6 of H, width 3: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 3, [ [ [ 3, 3 ], "3A" ] ] ], [ 3, [ [ [ 3, 3 ], "3A" ] ] ] ]
  cusp 7 of H, width 5: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 5, [ [ [ 3, 3 ], "5F" ] ] ], [ 5, [ [ [ 3, 3 ], "5F" ] ] ] ]
  cusp 8 of H, width 20: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 20, [ [ [ 2, 3 ], "10B" ], [ [ 3, 2 ], "10B" ] ] ], [ 20, [ [ [ 2, 3 ], "10C" ], [ [ 3, 2 ], "10C" ] ] ] ]
  cusp 9 of H, width 30: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 30, [ [ [ 2, 3 ], "15D" ], [ [ 3, 2 ], "15D" ] ] ], [ 30, [ [ [ 2, 3 ], "15B" ], [ [ 3, 2 ], "15B" ] ] ] ]
  cusp 10 of H, width 5: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 5, [ [ [ 3, 3 ], "5E" ] ] ], [ 5, [ [ [ 3, 3 ], "5E" ] ] ] ]
  cusp 11 of H, width 3: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 3, [ [ [ 3, 3 ], "3A" ] ] ], [ 3, [ [ [ 3, 3 ], "3A" ] ] ] ]
  cusp 12 of H, width 3: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 3, [ [ [ 3, 3 ], "3A" ] ] ], [ 3, [ [ [ 3, 3 ], "3A" ] ] ] ]
  cusp 13 of H, width 26: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 26, [ [ [ 2, 3 ], "13D" ], [ [ 3, 2 ], "13D" ] ] ], [ 26, [ [ [ 2, 3 ], "13B" ], [ [ 3, 2 ], "13B" ] ] ] ]
  cusp 14 of H, width 5: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 5, [ [ [ 3, 3 ], "5F" ] ] ], [ 5, [ [ [ 3, 3 ], "5F" ] ] ] ]
  cusp 15 of H, width 5: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 5, [ [ [ 3, 3 ], "5E" ] ] ], [ 5, [ [ [ 3, 3 ], "5E" ] ] ] ]
  cusp 16 of H, width 3: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 3, [ [ [ 3, 3 ], "3A" ] ] ], [ 3, [ [ [ 3, 3 ], "3A" ] ] ] ]
  cusp 17 of H, width 5: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 5, [ [ [ 3, 3 ], "5F" ] ] ], [ 5, [ [ [ 3, 3 ], "5F" ] ] ] ]
  cusp 18 of H, width 3: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 3, [ [ [ 3, 3 ], "3A" ] ] ], [ 3, [ [ [ 3, 3 ], "3A" ] ] ] ]
  cusp 19 of H, width 3: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 3, [ [ [ 3, 3 ], "3A" ] ] ], [ 3, [ [ [ 3, 3 ], "3A" ] ] ] ]
  cusp 20 of H, width 2: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 4, [ [ [ 2, 3 ], "2A" ], [ [ 3, 2 ], "2A" ] ] ] ]
  cusp 21 of H, width 5: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 5, [ [ [ 3, 3 ], "5E" ] ] ], [ 5, [ [ [ 3, 3 ], "5E" ] ] ] ]
  cusp 22 of H, width 5: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 5, [ [ [ 3, 3 ], "5E" ] ] ], [ 5, [ [ [ 3, 3 ], "5E" ] ] ] ]
  cusp 23 of H, width 3: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 3, [ [ [ 3, 3 ], "3A" ] ] ], [ 3, [ [ [ 3, 3 ], "3A" ] ] ] ]
  cusp 24 of H, width 3: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 3, [ [ [ 3, 3 ], "3A" ] ] ], [ 3, [ [ [ 3, 3 ], "3A" ] ] ] ]
  cusp 25 of H, width 1: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 1, [ [ [ 3, 3 ], "1A" ] ] ], [ 1, [ [ [ 3, 3 ], "1A" ] ] ] ]
  cusp 26 of H, width 1: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 1, [ [ [ 3, 3 ], "1A" ] ] ], [ 1, [ [ [ 3, 3 ], "1A" ] ] ] ]
  cusp 27 of H, width 5: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 5, [ [ [ 3, 3 ], "5F" ] ] ], [ 5, [ [ [ 3, 3 ], "5F" ] ] ] ]
  cusp 28 of H, width 2: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 4, [ [ [ 2, 3 ], "2A" ], [ [ 3, 2 ], "2A" ] ] ] ]
  cusp 29 of H, width 1: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 1, [ [ [ 3, 3 ], "1A" ] ] ], [ 1, [ [ [ 3, 3 ], "1A" ] ] ] ]
marked point of order 2: |Q_eff| on the lifted set 4, blocks of size [ [ 4, 468 ] ], degree 468, transitive: true, orbits [ 468 ]
  cycle types [ [ [ 3, 156 ] ], [ [ 1, 20 ], [ 2, 224 ] ], [ [ 2, 4 ], [ 4, 2 ], [ 6, 8 ], [ 10, 10 ], [ 20, 4 ], [ 26, 4 ], [ 30, 4 ] ] ], projection compatible: true
  cusp 0 of H, width 5: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 10, [ [ [ 2, 2 ], "5E" ] ] ] ]
  cusp 1 of H, width 20: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 20, [ [ [ 2, 3 ], "10D" ], [ [ 3, 2 ], "10D" ] ] ], [ 20, [ [ [ 2, 3 ], "10A" ], [ [ 3, 2 ], "10A" ] ] ] ]
  cusp 2 of H, width 5: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 10, [ [ [ 2, 2 ], "5F" ] ] ] ]
  cusp 3 of H, width 26: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 26, [ [ [ 2, 3 ], "13C" ], [ [ 3, 2 ], "13C" ] ] ], [ 26, [ [ [ 2, 3 ], "13A" ], [ [ 3, 2 ], "13A" ] ] ] ]
  cusp 4 of H, width 30: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 30, [ [ [ 2, 3 ], "15A" ], [ [ 3, 2 ], "15A" ] ] ], [ 30, [ [ [ 2, 3 ], "15C" ], [ [ 3, 2 ], "15C" ] ] ] ]
  cusp 5 of H, width 1: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 2, [ [ [ 2, 2 ], "1A" ] ] ] ]
  cusp 6 of H, width 3: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 6, [ [ [ 2, 2 ], "3A" ] ] ] ]
  cusp 7 of H, width 5: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 10, [ [ [ 2, 2 ], "5F" ] ] ] ]
  cusp 8 of H, width 20: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 20, [ [ [ 2, 3 ], "10C" ], [ [ 3, 2 ], "10C" ] ] ], [ 20, [ [ [ 2, 3 ], "10B" ], [ [ 3, 2 ], "10B" ] ] ] ]
  cusp 9 of H, width 30: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 30, [ [ [ 2, 3 ], "15B" ], [ [ 3, 2 ], "15B" ] ] ], [ 30, [ [ [ 2, 3 ], "15D" ], [ [ 3, 2 ], "15D" ] ] ] ]
  cusp 10 of H, width 5: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 10, [ [ [ 2, 2 ], "5E" ] ] ] ]
  cusp 11 of H, width 3: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 6, [ [ [ 2, 2 ], "3A" ] ] ] ]
  cusp 12 of H, width 3: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 6, [ [ [ 2, 2 ], "3A" ] ] ] ]
  cusp 13 of H, width 26: 2 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 26, [ [ [ 2, 3 ], "13B" ], [ [ 3, 2 ], "13B" ] ] ], [ 26, [ [ [ 2, 3 ], "13D" ], [ [ 3, 2 ], "13D" ] ] ] ]
  cusp 14 of H, width 5: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 10, [ [ [ 2, 2 ], "5F" ] ] ] ]
  cusp 15 of H, width 5: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 10, [ [ [ 2, 2 ], "5E" ] ] ] ]
  cusp 16 of H, width 3: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 6, [ [ [ 2, 2 ], "3A" ] ] ] ]
  cusp 17 of H, width 5: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 10, [ [ [ 2, 2 ], "5F" ] ] ] ]
  cusp 18 of H, width 3: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 6, [ [ [ 2, 2 ], "3A" ] ] ] ]
  cusp 19 of H, width 3: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 6, [ [ [ 2, 2 ], "3A" ] ] ] ]
  cusp 20 of H, width 2: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 4, [ [ [ 2, 3 ], "2A" ], [ [ 3, 2 ], "2A" ] ] ] ]
  cusp 21 of H, width 5: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 10, [ [ [ 2, 2 ], "5E" ] ] ] ]
  cusp 22 of H, width 5: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 10, [ [ [ 2, 2 ], "5E" ] ] ] ]
  cusp 23 of H, width 3: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 6, [ [ [ 2, 2 ], "3A" ] ] ] ]
  cusp 24 of H, width 3: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 6, [ [ [ 2, 2 ], "3A" ] ] ] ]
  cusp 25 of H, width 1: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 2, [ [ [ 2, 2 ], "1A" ] ] ] ]
  cusp 26 of H, width 1: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 2, [ [ [ 2, 2 ], "1A" ] ] ] ]
  cusp 27 of H, width 5: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 10, [ [ [ 2, 2 ], "5F" ] ] ] ]
  cusp 28 of H, width 2: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 4, [ [ [ 2, 3 ], "2A" ], [ [ 3, 2 ], "2A" ] ] ] ]
  cusp 29 of H, width 1: 1 cusp(s) above, [length, [orders on the side of the marked point, class of the product]] = [ [ 2, [ [ [ 2, 2 ], "1A" ] ] ] ]
blocks of the monodromy group: [ 78, 2 ]


==> anc/supplementary/u34-maxes.g <==
# Maximal subgroups of U_3(4) (Lemma 2.1(c) of [T. Shaska, The unitary group U_3(4) as a Galois group over Q]).
G := PSU(3, 4);;
Print("order of U_3(4): ", Size(G), " = ", Collected(Factors(Size(G))), "\n");
M := List(ConjugacyClassesMaximalSubgroups(G), Representative);;
Print("classes of maximal subgroups: orders ", List(M, Size), ", structure ", List(M, StructureDescription), "\n");
Print("orders divisible by 65: ", Filtered(List(M, Size), n -> n mod 65 = 0), "\n");
Print("orders divisible by 5 and by 13: ", Filtered(List(M, Size), n -> n mod 5 = 0), ", ", Filtered(List(M, Size), n -> n mod 13 = 0), "\n");
A := AutomorphismGroup(G);; Print("order of Aut(U_3(4)): ", Size(A), ";  Out is cyclic of order ", Size(A)/Size(G), ": ", IsCyclic(A/InnerAutomorphismsAutomorphismGroup(A)), "\n");
QUIT;


==> anc/supplementary/u34-maxes.log <==
order of U_3(4): 62400 = [ [ 2, 6 ], [ 3, 1 ], [ 5, 2 ], [ 13, 1 ] ]
classes of maximal subgroups: orders [ 960, 300, 150, 39 ], structure 
[ "((C2 x C2) . (C2 x C2 x C2 x C2)) : C15", "C5 x A5", "(C5 x C5) : S3", 
  "C13 : C3" ]
orders divisible by 65: [  ]
orders divisible by 5 and by 13: [ 960, 300, 150 ], [ 39 ]
order of Aut(U_3(4)): 249600;  Out is cyclic of order 4: true


==> anc/supplementary/u34-outer.g <==
SizeScreen([100000,40]);
Read("outer-census-functions.g");
G := PSU(3,4);; R := CS_Setup(G);; ordc := List(R.reps, Order);; sz := List(R.cls, Size);; nc := Length(ordc);;
cl := function(o, s) return Filtered([1..nc], i -> ordc[i] = o and sz[i] = s); end;;
c2 := cl(2,195)[1];; c3 := cl(3,4160)[1];;
perm := [c3, c2, c2, c3];; 
orbs := CS_Orbits(R, CS_Seeds(R, perm));;
Print("orbits: ", List(orbs, P -> [Length(P.orb), Size(Group(P.orb[1])) = Size(G)]), "\n");
O := First(orbs, P -> Size(Group(P.orb[1])) = Size(G));; CS_Reduce(O);; d := O.d;;
AG := AutomorphismGroup(G);; inn := InnerAutomorphismsAutomorphismGroup(AG);;
phi := First(GeneratorsOfGroup(AG), a -> not a in inn and not a^2 in inn);;
Print("|Out| = ", Index(AG, inn), "; order of phi modulo inner automorphisms: ", First([1..8], k -> phi^k in inn), "\n");
p1 := CS_Outer(R, O, [phi], 0)[1];; p2 := CS_Outer(R, O, [phi^2], 0)[1];;
Print("permutation induced by phi: order ", Order(p1), ", fixed points ", d - NrMovedPoints(p1), "; by phi^2: order ", Order(p2), "\n");
Print("d = ", d, ", genus ", O.genus, ", |orbit| = ", Length(O.orb), ", Q_eff free: ", O.free, "\n");
Print("action of phi^2 on the classes: inverts every class: ", ForAll([1..nc], i -> CS_ClassIndex(R, Image(phi^2, R.reps[i])) = CS_ClassIndex(R, R.reps[i]^-1)), "\n");
QUIT;


==> anc/supplementary/u34-outer.log <==
orbits: [ [ 936, true ] ]
|Out| = 4; order of phi modulo inner automorphisms: 4
permutation induced by phi: order 2, fixed points 0; by phi^2: order 1
d = 234, genus 3, |orbit| = 936, Q_eff free: true
action of phi^2 on the classes: inverts every class: true


==> anc/supplementary/u34-poly-Q.gp <==
\\ Corollary 5.2 of [T. Shaska, The unitary group U_3(4) as a Galois group over Q] (PARI/GP).
\\ P(X) = 7^2 F(X, -17371/7) is a polynomial of degree 65 with Galois group U_3(4) over Q.  Writes P to u34-poly-Q.txt.
read("u34-poly.gp");
u0 = -17371/7; v0 = 39366/7;
print("-r(u0) = v0^2 with (u0, v0) = (-17371/7, 39366/7): ", -subst(r, u, u0) == v0^2, ";  u0 is the value of u(t) at t = infinity: ", subst(numerator(ut), t, 1/t)*t^2/(subst(denominator(ut), t, 1/t)*t^2) == u0 + O(t) );
P = 7^2*subst(F, u, u0);
print("P = 17371^2 D c + 2*7*17371 at - 7^2 A^2: ", P == 17371^2*D*c + 2*7*17371*at - 7^2*A^2);
print("integral, content 1: ", denominator(content(P)) == 1 && content(P) == 1, ";  degree ", poldegree(P), ";  leading coefficient ", pollead(P), " = ", factor(pollead(P)), ";  digits of the largest coefficient: ", #Str(vecmax(abs(Vec(P)))));
dP = poldisc(P);
print("irreducible over Q: ", polisirreducible(P), ";  discriminant nonzero: ", dP != 0);
ty(p) = { my(fa = factormod(P, p)); vecsort(vector(matsize(fa)[1], i, [poldegree(fa[i,1]), fa[i,2]])) };
print("5 and 17 do not divide the leading coefficient or the discriminant: ", (pollead(P)*dP) % 5 != 0 && (pollead(P)*dP) % 17 != 0);
print("factorization modulo 5, [degree, multiplicity]: ", ty(5));
print("factorization modulo 17, [degree, multiplicity]: ", ty(17));
print("discriminant of 17371 t^2 + 78732 t + 4854074: ", factor(poldisc(17371*t^2 + 78732*t + 4854074)));
print("degrees of the factors modulo the primes p < 200 which do not divide the leading coefficient or the discriminant:");
forprime(p = 2, 200, if((pollead(P)*dP) % p == 0, print("   ", p, ": divides"), my(fa = factormod(P, p)); print("   ", p, ": ", vecsort(vector(matsize(fa)[1], i, poldegree(fa[i,1]))))));
write("u34-poly-Q.txt", P);
quit


==> anc/supplementary/u34-poly-Q.log <==
-r(u0) = v0^2 with (u0, v0) = (-17371/7, 39366/7): 1;  u0 is the value of u(t) at t = infinity: 1
P = 17371^2 D c + 2*7*17371 at - 7^2 A^2: 1
integral, content 1: 1;  degree 65;  leading coefficient -243194 = [-1, 1; 2, 1; 7, 1; 29, 1; 599, 1];  digits of the largest coefficient: 194
irreducible over Q: 1;  discriminant nonzero: 1
5 and 17 do not divide the leading coefficient or the discriminant: 1
factorization modulo 5, [degree, multiplicity]: [[5, 1], [5, 1], [5, 1], [5, 1], [5, 1], [5, 1], [5, 1], [5, 1], [5, 1], [5, 1], [5, 1], [5, 1], [5, 1]]
factorization modulo 17, [degree, multiplicity]: [[13, 1], [13, 1], [13, 1], [13, 1], [13, 1]]
discriminant of 17371 t^2 + 78732 t + 4854074: [-1, 1; 2, 3; 7, 2; 61, 5]
degrees of the factors modulo the primes p < 200 which do not divide the leading coefficient or the discriminant:
   2: divides
   3: divides
   5: [5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5]
   7: divides
   11: [1, 1, 3, 15, 15, 15, 15]
   13: [1, 1, 3, 15, 15, 15, 15]
   17: [13, 13, 13, 13, 13]
   19: [5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5]
   23: [1, 2, 2, 10, 10, 10, 10, 10, 10]
   29: divides
   31: [13, 13, 13, 13, 13]
   37: [1, 2, 2, 10, 10, 10, 10, 10, 10]
   41: [13, 13, 13, 13, 13]
   43: [1, 1, 3, 15, 15, 15, 15]
   47: [1, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4]
   53: [1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3]
   59: [1, 1, 3, 15, 15, 15, 15]
   61: [1, 1, 3, 15, 15, 15, 15]
   67: divides
   71: [1, 2, 2, 10, 10, 10, 10, 10, 10]
   73: [5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5]
   79: [5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5]
   83: [13, 13, 13, 13, 13]
   89: [1, 1, 3, 15, 15, 15, 15]
   97: [1, 1, 3, 15, 15, 15, 15]
   101: [1, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4]
   103: [13, 13, 13, 13, 13]
   107: [1, 1, 1, 1, 1, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5]
   109: divides
   113: [5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5]
   127: [1, 2, 2, 10, 10, 10, 10, 10, 10]
   131: divides
   137: [1, 2, 2, 10, 10, 10, 10, 10, 10]
   139: [5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5]
   149: [1, 2, 2, 10, 10, 10, 10, 10, 10]
   151: [13, 13, 13, 13, 13]
   157: [13, 13, 13, 13, 13]
   163: [1, 1, 3, 15, 15, 15, 15]
   167: [13, 13, 13, 13, 13]
   173: [1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3]
   179: [5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5]
   181: [1, 1, 3, 15, 15, 15, 15]
   191: [13, 13, 13, 13, 13]
   193: [13, 13, 13, 13, 13]
   197: [1, 2, 2, 10, 10, 10, 10, 10, 10]
   199: [1, 2, 2, 10, 10, 10, 10, 10, 10]


==> anc/supplementary/u34-poly-Q.txt <==
-243194*X^65 - 9196282039*X^64 - 152032462614368*X^63 - 1448193659002267344*X^62 - 8813052978752161291296*X^61 - 35362945664553183353775456*X^60 - 89218962754472903561613293856*X^59 - 98708626098978535953906203854416*X^58 + 203705269282937595027283953090637008*X^57 + 1152841859466947537856538688359813660456*X^56 + 2288501767101981354905840272552582404713504*X^55 + 790396583069306537334443446181592347657796784*X^54 - 9523326250011508533906830830714922925795939549024*X^53 - 36184013542304213956480347820697597044233197709258624*X^52 - 79032791548549121322456596454900637039206342608540940192*X^51 - 110053972698571587986556034375513968973460543449142272959696*X^50 - 51675732684827105177528323646503151765987748302862286475963352*X^49 + 202497266829531974872350619912223396458491933751749313347278344428*X^48 + 661605314926890124780753638233068765258645133537033296348145214922272*X^47 + 995434645175875738333070526844232071934828612758270241432468926358477040*X^46 + 271625590042128843581844644722489128699304790506746511983401745519051544032*X^45 - 3155131721530005324990398475687455336457997033303288408839491093621383834665888*X^44 - 11397386707752310460861752268446208020565710785450780687079161772907316156586976928*X^43 - 26233546491342741204688979174831082718341543773669751848061786780630393239858531469456*X^42 - 47756957293459951538534515013241944242525082055817454666354682168894964556911316825157456*X^41 - 73040370001936963972798650671302770334591956586555506971858516488252599182309854915918777800*X^40 - 95926688332526943781339757377970265112588004093926709519681561034235723510125152784030431900256*X^39 - 108815040889970785932136664294696515586466429065567981705004737361351332165866594644721836749010064*X^38 - 106047410375295040212272344965359692902265174537162671753921986804985517982202030190479986610079493216*X^37 - 87081007004908824684820836899044776903295488314344123337033356910019491218902283444883183282161898688064*X^36 - 57331731512297919580630818456551649507900772911963011867862853847213317145238691459778836656764459015580960*X^35 - 25877680640886022784165826190675355320543542164388412700199215910854248532074854866133686751850409457973950480*X^34 - 1275865097019171639827182715883763492484968592897148771565872766468206247519521364099277802652779804282895758300*X^33 + 12007539152191542619994097326840913679532937262743290365674543210169545609649802773327912512202923050935293709887654*X^32 + 14611899371969438187523948468218178035131120076970029067568106643562212456837377149903164295332447695913000887704044512*X^31 + 10640990905994058592761603133363325399802890156267599264506220607957114546698500654484809282464929580935444470893225597328*X^30 + 4859925490127762089567160994360063303811863197282697205182920371196119327555257640002628788782515995260371899117537057247904*X^29 + 500260197255524823859568549912737875049118273551767000349857055942958234209675218562361706254969209359387206469283949215262560*X^28 - 1425334477161653927794293033124414285093704869974821984656230584624959347857290896862319282172570531688713758856233780656648995168*X^27 - 1506651975038643794455464682371620860459636991443470564975205503543384115223802635276467775549607811145431504328471371055694413995248*X^26 - 841413716311808394189080075521823259994876763614596054604436191775902148610126774083122188962143839000977316782503751653201848786402384*X^25 - 227710446690191726265872830926445150615162990007529737965813022048376189299470637610522508361040341004824086415406924297361507687834121640*X^24 + 64060957753252312150099910399485163323676336446475809333773378582973620240925399008206770849454239005263335294972643601900512233034637181536*X^23 + 108653300874700699769061126061384679153377597717929768064273164143853629831275661290175410523820024793170895835663562160311074885181803451749904*X^22 + 61830777310315974145336541094430887673825100106934971050239085918299062726496653998564132689835567689261878875067738889343639784819973259107474656*X^21 + 18022358938610718389485865273457713141978379150235371287272838686385715359069337627171575608809897991212058163237989048734700754540173294333683510528*X^20 - 483078126878755478152855622503575500668819156713367531442391786950595000214367213528902491645563536043865819895184614838479575556273546458723238033632*X^19 - 3329770700274898555481636487108569626011812442634657222439207636039775244299806565663897593798109162477952615277471066599467910879899581817306022344644208*X^18 - 1780864252259644374943847502283004906709209856170717243792464394041511164348147757794788048698087719381401223862362927565214645212808244550303211373294874328*X^17 - 509014419569787511364721200311860509998675773446948399875547834303063603791967897294534945802129892212062489887084312055882250981502688360587053383590102294836*X^16 - 62199748920872098422569537269727688925203330751550992736028760989279607670292056206170660971811988611051927812355266213661372254748620643296422498324188364364448*X^15 + 12350009660473586931876924350384008633430695990412129044755905840762212646002490956293051172451758884228929951958332128344454690457669192245051819290388705890205776*X^14 + 7102877184407423933235940888091115665102517953809469347390141959774463447551292490735631713123806070072003547505620399282854768865668625190050896981349207375623525280*X^13 + 1173397402131077067284282287059069561728530134052964519378786295029476942998947975772833836847657105521738504827591935171531913146688670827605414310251262871429836922272*X^12 - 55026106602370897174053557906451080694582691392657830821600537157401863304709328301866018146390934300039600742924866381431338494065798455417530144623840199005471098812128*X^11 - 55870383998946874713415919757481512284213755725539604068984978635520328407660054470369549085539009417555109825517700065663274991825646071970984745723206943076359069100271664*X^10 - 7290935636637899456544051695754322672719104262066915198346509437554468682488789685883894691354659396545062384078010806493831158744182751908229692234549586727172874110046549040*X^9 + 632978934864934675261038307622150536548123097944714201124059833317059492011194801199838699261256720123905366473832619787763002625065656317178989596531958923509923755612292574152*X^8 + 262257831656778558502911480792711574387715260351332319292045685413777649005890295829046170712045992645139614118542630071803823731499590180254844001226287245986713253861532497013728*X^7 + 12061790192660033213132977448773614923133352947177539456159553574094579557664371844829558089430335335351573408246149182184842405016625932560217489206370470310568121436577795944420816*X^6 - 3901405379544730400001996614767042773584126451862993110136477181104223674206586556351324983272737863417754343417366837379026396405020745412504279511139595696848761594791990460089749792*X^5 - 440369933177731361605937976809513575033424206462302639236029868779004925458199630740557562542685178488014371191058078410808219554030605958959712928299254586432450987400742359685298555712*X^4 + 26524324639670808731068982309277687460043748009107455840559481113323319448607608056297190148475300604620174217532269425288144127905468366292323807877499263730344029600287033342156701119904*X^3 + 5259872605067359203719598135062962435636808366806476871957982804636388771910573713097918500618690106272446929955827113643754455590928810356819224739434772680383548337826280344604455287523152*X^2 - 55173224499020279379688164314733170320348901153774707893100302045826847880841379845667348927941076973388801694120812633966532884585895066046193512922580969803276265696932412803781459468404858*X - 24967080665908812002668700568864426869247720546717125601254065087705609635507404685015566052543984551002063878455485370660656491494328315915569250930178574680117235937132274931863478644386471719


==> anc/supplementary/u34-poly-check.log <==
1. exact identities
   degrees: f 8  c 62  a 65  b 61  A 32
   a^2 - b^2 f = k0 c A^2: True
   f, A, B squarefree; gcd(c, A) = 1; a(e) = 0 and N(e) = 0: True True True True True True
   prod over the roots rho of r of F(X, rho): degree 130 , factorization [degree, multiplicity]: [[10, 1], [60, 2]]
   F(X, 0) = k0 A^2 (degree 64);  coefficient of u^2: c = (X - 131)^2 B^3 (degree 62);  2a has degree 65
2. factorization types of F(X, u0) modulo p
   3179 specializations (primes 1009..1399), 0 types not in Aut(U_3(4))
   observed types: [type, coset (0: U_3(4), 1: G_2 minus U_3(4), 2: outside G_2), observed frequency, frequency in G_2]
     [(5, 1), (10, 6)]                  coset 1   0.1969   0.2000
     [(1, 2), (3, 1), (6, 10)]          coset 1   0.1604   0.1667
     [(13, 5)]                          coset 0   0.1557   0.1538
     [(1, 2), (3, 1), (15, 4)]          coset 0   0.1412   0.1333
     [(1, 1), (8, 8)]                   coset 1   0.1290   0.1250
     [(1, 1), (2, 2), (10, 6)]          coset 0   0.1013   0.1000
     [(5, 13)]                          coset 0   0.0412   0.0400
     [(1, 2), (3, 21)]                  coset 0   0.0321   0.0333
     [(1, 1), (4, 16)]                  coset 0   0.0289   0.0312
     [(1, 5), (5, 12)]                  coset 0   0.0066   0.0067
     [(1, 5), (2, 30)]                  coset 1   0.0053   0.0083
     [(1, 1), (2, 32)]                  coset 0   0.0013   0.0016
   the type lies in U_3(4) exactly when kappa r(u0) is a square mod p, for the 16 squarefree kappa supported on 2, 3, 131:
      full agreement (3179/3179) for kappa in [-1]; the best of the others agrees in 1824 cases
   field of constants: squarefree d != 1 supported on 2, 3, 131 which are squares modulo all 54 primes used (at each of them a type of G_2 occurs): []
3. F(X, u(t0)), u(t) = u0 - (262 u0 + 1018525 + 2 v0 t)/(t^2 + 131), (u0, v0) = (-17371/7, 39366/7)
   2095 specializations, 2095 with a cycle type of U_3(4)
     [(13, 5)]                          0.3274   frequency in U_3(4): 0.3077
     [(1, 2), (3, 1), (15, 4)]          0.2835   frequency in U_3(4): 0.2667
     [(1, 1), (2, 2), (10, 6)]          0.1838   frequency in U_3(4): 0.2000
     [(5, 13)]                          0.0730   frequency in U_3(4): 0.0800
     [(1, 2), (3, 21)]                  0.0635   frequency in U_3(4): 0.0667
     [(1, 1), (4, 16)]                  0.0573   frequency in U_3(4): 0.0625
     [(1, 5), (5, 12)]                  0.0100   frequency in U_3(4): 0.0133
     [(1, 1), (2, 32)]                  0.0014   frequency in U_3(4): 0.0031


==> anc/supplementary/u34-poly-check.py <==
# Checks for Theorem 4.1 and Proposition 4.5 of [T. Shaska, The unitary group U_3(4) as a Galois group over Q] on the polynomial F(X, u) = c u^2 - 2 a u + k0 A^2 of degree 65 in X (python-flint);
# this is F of u34-poly.gp divided by D: a = at/D, b = N/D, k0 = -1/D.  Reads u34-poly-data.json.
#   1. exact: the hyperelliptic model y^2 = f(X), u = (a + b y)/c, and the fibres of u over 0, infinity and the roots of
#      r(u) = 131 u^2 + 1018525 u + 2*61^5;
#   2. factorization types of F(X, u0) modulo primes: all are cycle types of G_2 = U_3(4).2 on 65 points, and the type
#      lies in U_3(4) exactly when -r(u0) is a square modulo p;
#   3. the same for F(X, u(t0)), u(t) a parametrization of the conic v^2 = -r(u): all types lie in U_3(4).
import json, os, sys, itertools
from flint import fmpq_poly, fmpq, fmpz, nmod_poly
here = os.path.dirname(os.path.abspath(__file__))
dat = json.load(open(os.path.join(here, 'u34-poly-data.json')))
# written by u34-cycletypes.g: [cycle type on 65 points, coset (0: U3(4), 1: G2 minus U3(4), 2: Aut minus G2), order, class size in Aut(U3(4))]
classes = [
 ([ 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1 ], 0, 1, 1),
 ([ 1, 1, 1, 1, 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 1, 2, 1040),
 ([ 1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3 ], 0, 3, 4160),
 ([ 1, 1, 1, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4 ], 2, 4, 10400),
 ([ 1, 1, 1, 2, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4 ], 2, 4, 10400),
 ([ 1, 1, 3, 6, 6, 6, 6, 6, 6, 6, 6, 6, 6 ], 1, 6, 20800),
 ([ 2, 3, 12, 12, 12, 12, 12 ], 2, 12, 20800),
 ([ 2, 3, 12, 12, 12, 12, 12 ], 2, 12, 20800),
 ([ 13, 13, 13, 13, 13 ], 0, 13, 19200),
 ([ 1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2 ], 0, 2, 195),
 ([ 1, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4 ], 0, 4, 3900),
 ([ 1, 8, 8, 8, 8, 8, 8, 8, 8 ], 1, 8, 7800),
 ([ 1, 8, 8, 8, 8, 8, 8, 8, 8 ], 1, 8, 7800),
 ([ 1, 16, 16, 16, 16 ], 2, 16, 15600),
 ([ 1, 16, 16, 16, 16 ], 2, 16, 15600),
 ([ 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5 ], 0, 5, 4992),
 ([ 5, 10, 10, 10, 10, 10, 10 ], 1, 10, 24960),
 ([ 1, 16, 16, 16, 16 ], 2, 16, 15600),
 ([ 1, 16, 16, 16, 16 ], 2, 16, 15600),
 ([ 1, 1, 1, 1, 1, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5 ], 0, 5, 832),
 ([ 1, 1, 3, 15, 15, 15, 15 ], 0, 15, 16640),
 ([ 1, 2, 2, 10, 10, 10, 10, 10, 10 ], 0, 10, 12480),
]
P = lambda c: fmpq_poly([fmpq(int(x)) for x in c])
X = fmpq_poly([0, 1]); D = fmpq(dat['D']); e = fmpq(dat['e'])
f, B, A, N = P(dat['f']), P(dat['B']), P(dat['A']), P(dat['N']); a = P(dat['at'])/D; b61 = 1/D; k0 = -1/D
c = (X - e)**2*B**3; b = b61*N
print('1. exact identities')
print('   degrees: f', f.degree(), ' c', c.degree(), ' a', a.degree(), ' b', b.degree(), ' A', A.degree())
print('   a^2 - b^2 f = k0 c A^2:', a*a - b*b*f == k0*c*A*A)
print('   f, A, B squarefree; gcd(c, A) = 1; a(e) = 0 and N(e) = 0:', f.gcd(f.derivative()).degree() == 0, A.gcd(A.derivative()).degree() == 0, B.gcd(B.derivative()).degree() == 0, c.gcd(A).degree() == 0, a(e) == 0, N(e) == 0)
r2, r1, r0 = fmpq(131), fmpq(1018525), fmpq(2*61**5); s = -r1/r2; p_ = r0/r2; c0 = k0*A*A
Nm = c*c*p_*p_ - 2*a*c*p_*s + c*c0*(s*s - 2*p_) + 4*a*a*p_ - 2*a*c0*s + c0*c0
print('   prod over the roots rho of r of F(X, rho): degree', Nm.degree(), ', factorization [degree, multiplicity]:', sorted([ff.degree(), ee] for ff, ee in Nm.factor()[1]))
print('   F(X, 0) = k0 A^2 (degree 64);  coefficient of u^2: c = (X - %s)^2 B^3 (degree 62);  2a has degree 65' % str(e))
print('2. factorization types of F(X, u0) modulo p')
types = {tuple(t[0]): (t[1], t[2], t[3]) for t in classes}
den = 1
for pol in (a, f, B, A, N):
    for cc in pol.coeffs(): den = den*int(cc.q)//fmpz(den).gcd(cc.q)
den = int(den)*int(k0.q)*int(b61.q)*int(k0.p)
def red(pol, p): return nmod_poly([int(cc.p) % p*pow(int(cc.q), -1, p) % p for cc in pol.coeffs()], p)
def legendre(x, p): return 1 if pow(x % p, (p - 1)//2, p) == 1 else (-1 if x % p else 0)
def ftype(Fp):
    if Fp.gcd(Fp.derivative()).degree() > 0: return None
    return tuple(sorted(d for g, mult in Fp.factor()[1] for d in [g.degree()]))
count = {}; bad = 0; total = 0; CAND = sorted(sg*2**i*3**j*131**l for sg in (1, -1) for i in (0, 1) for j in (0, 1) for l in (0, 1))      # squarefree, supported on 2, 3, 131
kappa_ok = {k: 0 for k in CAND}; kappa_n = 0; primes_seen = set()
primes = [p for p in range(1000, 1400) if all(p % d for d in range(2, 40)) and den % p and p not in (61, 131, 311)]
for p in primes:
    ap, cp, Ap = red(a, p), red(c, p), red(A, p); k0p = int(k0.p) % p*pow(int(k0.q), -1, p) % p
    for u0 in range(1, 60):
        rv = (131*u0*u0 + 1018525*u0 + 2*61**5) % p
        if rv == 0 or u0 % p == 0: continue
        Fp = cp*(u0*u0 % p) - ap*(2*u0 % p) + Ap*Ap*k0p
        if Fp.degree() < 65: continue
        t = ftype(Fp)
        if t is None: continue
        total += 1
        if t not in types: bad += 1; print('   NOT a cycle type of Aut(U_3(4)):', p, u0, t); continue
        count[t] = count.get(t, 0) + 1
        coset = types[t][0]
        if coset == 2: print('   type outside G_2:', p, u0, t)
        kappa_n += 1; primes_seen.add(p)
        for k in kappa_ok:
            if (legendre(k*rv, p) == 1) == (coset == 0): kappa_ok[k] += 1
print('   %d specializations (primes %d..%d), %d types not in Aut(U_3(4))' % (total, primes[0], primes[-1], bad))
print('   observed types: [type, coset (0: U_3(4), 1: G_2 minus U_3(4), 2: outside G_2), observed frequency, frequency in G_2]')
for t, n in sorted(count.items(), key=lambda kv: -kv[1]):
    sz = sum(cl[3] for cl in classes if tuple(cl[0]) == t and cl[1] < 2)
    print('     %-34s coset %d   %.4f   %.4f' % (str([(k, len(list(g))) for k, g in itertools.groupby(t)]), types[t][0], n/total, sz/124800))
print('   the type lies in U_3(4) exactly when kappa r(u0) is a square mod p, for the 16 squarefree kappa supported on 2, 3, 131:')
print('      full agreement (%d/%d) for kappa in %s; the best of the others agrees in %d cases' % (kappa_n, kappa_n, [k for k, v in kappa_ok.items() if v == kappa_n], max(v for k, v in kappa_ok.items() if v != kappa_n)))
print('   field of constants: squarefree d != 1 supported on 2, 3, 131 which are squares modulo all %d primes used (at each of them a type of G_2 occurs): %s' % (len(primes_seen), [dd for dd in CAND if dd != 1 and all(legendre(dd, p) == 1 for p in primes_seen)]))
print('3. F(X, u(t0)), u(t) = u0 - (262 u0 + 1018525 + 2 v0 t)/(t^2 + 131), (u0, v0) = (-17371/7, 39366/7)')
tot3 = 0; inner = 0; cnt3 = {}
for p in primes:
    ap, cp, Ap = red(a, p), red(c, p), red(A, p); k0p = int(k0.p) % p*pow(int(k0.q), -1, p) % p; i7 = pow(7, -1, p)
    u0p = -17371*i7 % p; v0p = 39366*i7 % p
    for t0 in range(1, 40):
        dd = (t0*t0 + 131) % p
        if dd == 0: continue
        uu = (u0p - (262*u0p + 1018525 + 2*v0p*t0)*pow(dd, -1, p)) % p
        if uu == 0 or (131*uu*uu + 1018525*uu + 2*61**5) % p == 0: continue
        Fp = cp*(uu*uu % p) - ap*(2*uu % p) + Ap*Ap*k0p
        if Fp.degree() < 65: continue
        t = ftype(Fp)
        if t is None: continue
        tot3 += 1; cnt3[t] = cnt3.get(t, 0) + 1
        if t in types and types[t][0] == 0: inner += 1
print('   %d specializations, %d with a cycle type of U_3(4)' % (tot3, inner))
for t, n in sorted(cnt3.items(), key=lambda kv: -kv[1]):
    sz = sum(cl[3] for cl in classes if tuple(cl[0]) == t and cl[1] == 0)
    print('     %-34s %.4f   frequency in U_3(4): %.4f' % (str([(k, len(list(g))) for k, g in itertools.groupby(t)]), n/tot3, sz/62400))


==> anc/supplementary/u34-poly-compute/README.txt <==
How the polynomial of Theorem 4.1 of [T. Shaska, The unitary group U_3(4) as a Galois group over Q] was found
(Section 7.2 of the paper).  Nothing in this directory is used in a proof: the proof of Theorem 4.1 is in
../u34-poly-verify.gp, ../u34-poly-monodromy.py, ../u34-poly-group.g and ../u34-poly-check.py, which read only
../u34-poly.gp and ../u34-poly-data.json.  The computations here are numerical and exploratory; they were not rerun
end to end from these files.

The steps, in the order in which they were run (GAP 4.12; Python 3 with numpy, scipy, mpmath, python-flint).
The intermediate files (*.pkl) are not included.

poly1.g           G_2 = U_3(4).2 on 65 points: cycle types 2A 1.2^32, 3A 1^2.3^21, 2B 1^5.2^30, genus 3; the gluing data
                  (L1, L2, L3) of the covers with branch points rho_2 < rho_1 < 0 < infinity, up to Aut(U_3(4)): 39;
                  those invariant under complex conjugation: 5.  Writes tuples.py.  -> poly1.log
                  THE NUMBERING DEPENDS ON THE GAP SESSION.  In the session used for the computation the real data
                  were numbers 8, 23, 32, 33, 39, the two candidates (L2 of cycle type 2^2 10^6, middle product of
                  order 10) were 32 and 33, and the rational cover was number 33.  The files poly1.log and tuples.py
                  included here come from a later session, with another numbering; to repeat the computation, run
                  the steps below for the two real data whose L2 has cycle type 2^2 10^6 and test both.
arcs.py           the five real points of C over real nu > 2 and their limits; the arc through Q ends at the cusp of
                  width 20, as do the two candidates; sign of phi_3 on the arcs (one +, four -, in agreement with the
                  involution c of poly1.log).  Reads nu-AB.gp, the function nu on the quotient C of the Hurwitz curve by tau
                  (from the paper on the Hurwitz curve, T. Shaska, Superellipticity of moduli spaces for covers of the
                  Riemann sphere).  -> arcs.log
colloc.py         the cover as 65 sheets over the u-line; six centres (the four branch points and two regular points) in a
                  coordinate zeta in which the branch points form a rectangle on the unit circle; local series
solve.py          python3 solve.py <number> 32: the linear system (12480 unknowns, 24960 equations) and its null space,
                  of dimension three, by a Cholesky factorization of the normal matrix and inverse iteration (36 s);
                  singular values 1e-10 against 4e-3
init2.py          the forms satisfy one quadratic relation: the curve is hyperelliptic.  Coordinates x (quotient of the
                  echelon forms at the simple zero P0 of u) and y, the fit y^2 = f(x) (relative residual 1e-9), the
                  x-coordinates of the fibres.  The conjugate of P0 is a triple pole of u; the two simple poles are conjugate
nodes.py nodesfar.py fitb.py   the 61 roots of b (pairs of points with the same u and x), by search on the numerical cover
newton2.py        python3 newton2.py <number> 32 1400: Gauss-Newton for the model y^2 = f, u = (a + b y)/c, with the polynomials
                  given by their roots and the identities imposed at 460 points; quadratic convergence to 1400 digits
recog.py recog2.py   rational recognition by continued fractions (one candidate: all coefficients rational; the other: none
                  at 120 digits) and exact verification of the identities
normalize.py      the coordinate X' = 3^3 61^5 x/2, in which f, B, A, N are integral.  The paper uses X = X'/183
                  = 3^2 61^4 x/2, in which they are integral with smaller coefficients (A then has the leading
                  coefficient 3*61^2); the files of ../ are in the coordinate X
newton.py         an earlier version of the refinement with coefficients as unknowns (it does not converge); fitb.py
                  uses its function initial()


==> anc/supplementary/u34-poly-compute/arcs.log <==
T(Q) = 6.81346848350776  nu(Q) = 25.2538739340311
T = 1.0001     5 real roots: ['-227.81407 (V 1.5005e+7, sign phi_3 -)', '-0.59156124 (V -1890.25, sign phi_3 +)', '-0.36364019 (V 1878.29, sign phi_3 -)', '0.65204582 (V 1981.67, sign phi_3 -)', '10.999942 (V -78124.0, sign phi_3 -)']
T = 1.01       5 real roots: ['-2816.4923 (V -2.88377e+11, sign phi_3 -)', '-0.49310395 (V -1884.65, sign phi_3 +)', '-0.36401758 (V 1878.3, sign phi_3 -)', '0.78598836 (V 2023.85, sign phi_3 -)', '10.994237 (V -78020.6, sign phi_3 -)']
T = 1.5        5 real roots: ['-0.39108525 (V -1879.47, sign phi_3 +)', '-0.37998921 (V 1878.98, sign phi_3 -)', '0.99563937 (V 2105.38, sign phi_3 -)', '10.757807 (V -73811.5, sign phi_3 -)', '27.983929 (V 861240.0, sign phi_3 -)']
T = 3.0        5 real roots: ['-0.41181587 (V 1880.44, sign phi_3 -)', '-0.37319756 (V -1878.69, sign phi_3 +)', '1.0919402 (V 2149.45, sign phi_3 -)', '10.314235 (V -66302.0, sign phi_3 -)', '15.351157 (V 183476.0, sign phi_3 -)']
T = 6.81347    5 real roots: ['-0.45551407 (V 1882.63, sign phi_3 -)', '-0.36729255 (V -1878.44, sign phi_3 +)', '1.1719373 (V 2189.38, sign phi_3 -)', '9.7587651 (V -57595.1, sign phi_3 -)', '11.0 (V 78125.0, sign phi_3 -)']
T = 20.0       5 real roots: ['-0.52151161 (V 1886.23, sign phi_3 -)', '-0.36480539 (V -1878.34, sign phi_3 +)', '1.2647819 (V 2239.67, sign phi_3 -)', '8.4010833 (V 39434.5, sign phi_3 -)', '9.019575 (V -47172.2, sign phi_3 -)']
T = 200.0      5 real roots: ['-0.68410601 (V 1895.4, sign phi_3 -)', '-0.36375007 (V -1878.29, sign phi_3 +)', '1.4535061 (V 2355.7, sign phi_3 -)', '5.9532303 (V 16898.0, sign phi_3 -)', '7.5822494 (V -30506.6, sign phi_3 -)']
T = 10000.0    5 real roots: ['-0.97184663 (V 1902.48, sign phi_3 -)', '-0.36363863 (V -1878.29, sign phi_3 +)', '1.7508557 (V 2580.52, sign phi_3 -)', '4.354221 (V 8362.78, sign phi_3 -)', '5.8639604 (V -16301.9, sign phi_3 -)']
T = 1.0e+7     5 real roots: ['-1.3747576 (V 1842.36, sign phi_3 -)', '-0.36363637 (V -1878.29, sign phi_3 +)', '2.1499528 (V 2979.12, sign phi_3 -)', '3.3561816 (V 5135.89, sign phi_3 -)', '4.3279834 (V -8258.65, sign phi_3 -)']
real roots of the quintic: ['-533.148', '-0.6728537', '0.55251704']
cusps: w = 11, -4/11 = -0.363636 , 8/3 = 2.66667 , -56/29 = -1.93103


==> anc/supplementary/u34-poly-compute/arcs.py <==
# Real points of C over real nu > 2: the five real arcs, their ends, the sign of phi_3, and the arc through Q.
import re, sys
import mpmath as mp
from flint import fmpq_poly, fmpz_poly, fmpz, fmpq
mp.mp.dps = 60
txt = open('nu-AB.gp').read()
def readpol(name):
    body = re.search(name + r' = (.*?);', txt, re.S).group(1).replace(' ', '').replace('\n', '')
    w = fmpq_poly([0, 1]); return eval(body.replace('^', '**'), {'w': w})
A, B, Cden = readpol('A'), readpol('B'), readpol('Cden'); w = fmpq_poly([0, 1])
q1 = w**2 + 228*w + 496; q2 = 181*w**2 - 732*w + 1776; q3 = w**2 + 4; Psi6 = q1*q2*q3; D = 3**6*5**5
m0 = 16*(A*A - B*B*Psi6); m1 = 8*A*D*Cden; m2 = D*D*Cden*Cden
Fx = m0.gcd(m1).gcd(m2); R0, R1, R2 = m0/Fx, m1/Fx, m2/Fx
co = lambda P: [mp.mpf(int(c.p))/mp.mpf(int(c.q)) for c in P.coeffs()]
r0, r1, r2, ca, cb, cc = co(R0), co(R1), co(R2), co(A), co(B), co(Cden)
ev = lambda c, x: mp.polyval(c[::-1], x)
def realroots(T):
    c = [r0[k] - (T - 1)*r1[k] + (T - 1)**2*r2[k] for k in range(40)]
    rts = mp.polyroots(c[::-1], maxsteps=500, extraprec=600)
    return sorted([mp.re(z) for z in rts if abs(mp.im(z)) < mp.mpf(10)**-25])
def Vof(wv, T): return ((T - 1)*D*ev(cc, wv) - 4*ev(ca, wv))/(4*ev(cb, wv))
def s0(wv, V): return (29*wv + 56)*(V + (35*wv + 240)*(wv*wv + 4))
TQ = (2 + mp.mpf(2**5*61**5)/3**19 + 2)/4
print('T(Q) =', mp.nstr(TQ, 15), ' nu(Q) =', mp.nstr(4*TQ - 2, 15))
for T in [mp.mpf('1.0001'), mp.mpf('1.01'), mp.mpf('1.5'), mp.mpf(3), TQ, mp.mpf(20), mp.mpf(200), mp.mpf(10)**4, mp.mpf(10)**7]:
    rr = realroots(T)
    print('T = %-10s' % mp.nstr(T, 6), len(rr), 'real roots:', ['%s (V %s, sign phi_3 %s)' % (mp.nstr(x, 8), mp.nstr(Vof(x, T), 6), '-' if s0(x, Vof(x, T)) > 0 else '+') for x in rr])
# quintic of the cusps of width five
print('real roots of the quintic:', [mp.nstr(mp.re(z), 8) for z in mp.polyroots([1807, 963240, -75280, 4902080, 706560, -1964032]) if abs(mp.im(z)) < 1e-30])
print('cusps: w = 11, -4/11 =', mp.nstr(mp.mpf(-4)/11, 6), ', 8/3 =', mp.nstr(mp.mpf(8)/3, 6), ', -56/29 =', mp.nstr(mp.mpf(-56)/29, 6))


==> anc/supplementary/u34-poly-compute/colloc.py <==
# Holomorphic differentials on the degree-65 cover Y' of the u-line (branch points rho_2 < rho_1 < 0 < infinity)
# by collocation of local power series at six centres (the four branch points and two regular points).
import numpy as np, sys, math, pickle, time
from tuples import tuples

r2c, r1c, r0c = 131.0, 1018525.0, 2.0*61**5
disc = math.sqrt(r1c*r1c - 4*r0c*r2c)
RHO1 = (-r1c + disc)/(2*r2c); RHO2 = (-r1c - disc)/(2*r2c)          # rho_2 < rho_1 < 0
S = math.sqrt(RHO1*RHO2)
def arcs(th):
    p = S*np.exp(1j*th); z = lambda x: (x - p)/(x - np.conj(p))
    a = [np.angle(z(RHO2)), np.angle(z(RHO1)), np.angle(z(0.0)), np.angle(1.0 + 0j)]   # zeta of rho2, rho1, 0, infinity
    d = [(a[(k + 1) % 4] - a[k]) % (2*np.pi) for k in range(4)]                   # arcs 1, 2, 3, 0
    return a, d
lo, hi = 0.5*np.pi, np.pi - 1e-9
for _ in range(200):
    mid = 0.5*(lo + hi); a, d = arcs(mid)
    if d[0] > d[2]: hi = mid          # arc (rho2,rho1) vs arc (0,infinity)
    else: lo = mid
TH = 0.5*(lo + hi); PC = S*np.exp(1j*TH); ANG, DARC = arcs(TH)
zeta_of_u = lambda u: (u - PC)/(u - np.conj(PC))
u_of_zeta = lambda z: (PC - np.conj(PC)*z)/(1 - z)
# centres: 0: rho2, 1: rho1, 2: u = 0, 3: u = infinity (on |zeta| = 1), 4: zeta = 0, 5: zeta = infinity
ZC = [np.exp(1j*a) for a in ANG]
AHEAD = [1, 2, 3, 0]; BEHIND = [0, 1, 2, 3]        # arcs: 0 = (-inf,rho2), 1 = (rho2,rho1), 2 = (rho1,0), 3 = (0,inf)

def wloc(c, z):
    if c == 4: return z
    if c == 5: return 1/z
    return (z - ZC[c])/(1 + np.conj(ZC[c])*z)
def dwloc(c, z):
    if c == 4: return 1.0 + 0*z
    if c == 5: return -1/z**2
    return 2.0/(1 + np.conj(ZC[c])*z)**2
RC = [min(abs(wloc(c, ZC[b])) for b in range(4) if b != c) for c in range(4)] + [1.0, 1.0]

class Cover:
    def __init__(self, tup):
        L = [list(range(65)), tup['L1'], tup['L2'], tup['L3']]; self.L = L
        inv = lambda a: [a.index(k) for k in range(65)]
        self.Linv = [inv(a) for a in L]
        self.comp = []      # for the centres 0..3: for each lower label, (component index, k, e)
        self.ncomp = []; self.es = []
        for c in range(4):
            g = [L[BEHIND[c]][self.Linv[AHEAD[c]][s]] for s in range(65)]
            info = [None]*65; es = []
            for s in range(65):
                if info[s] is None:
                    cyc = [s]; t = g[s]
                    while t != s: cyc.append(t); t = g[t]
                    for k, x in enumerate(cyc): info[x] = (len(es), k, len(cyc))
                    es.append(len(cyc))
            self.comp.append(info); self.es.append(es)
        self.es += [[1]*65, [1]*65]
    def local(self, c, z, lab):
        """Point of Y' over zeta = z with label lab (upper label if |z| < 1, lower label otherwise):
        returns (component, e, tau, dtau/dzeta)."""
        w = wloc(c, z)
        if c >= 4: return lab, 1, w, dwloc(c, z)
        psi = (np.angle(w) - ANG[c] + 0.5*np.pi) % (2*np.pi) - 0.5*np.pi           # in (-pi/2, 3pi/2)
        inside = abs(z) < 1
        assert inside == (0.5*np.pi < psi < 1.5*np.pi), (c, z, psi)
        s = self.L[AHEAD[c]][lab] if inside else lab
        comp, k, e = self.comp[c][s]
        tau = abs(w)**(1.0/e)*np.exp(1j*(psi + 2*np.pi*k)/e)
        return comp, e, tau, tau**(1 - e)/e*np.exp(-1j*ANG[c])*dwloc(c, z)       # tau^e = w exp(-i theta_c)

def sph(z):
    d = 1 + abs(z)**2; return np.array([2*z.real/d, 2*z.imag/d, (abs(z)**2 - 1)/d])
def unsph(v): return (v[0] + 1j*v[1])/(1 - v[2])
NC = [sph(z) for z in ZC] + [np.array([0, 0, -1.0]), np.array([0, 0, 1.0])]
def sample_points(narc, tmax=0.62):
    pts = []
    pairs = [(a, b) for a in range(4) for b in (4, 5)] + [(a, (a + 1) % 4) for a in range(4)]
    for (a, b) in pairs:
        m = NC[a] + NC[b]; m /= np.linalg.norm(m); ax = np.cross(NC[a], NC[b]); ax /= np.linalg.norm(ax)
        for t in np.linspace(-tmax, tmax, narc):
            v = math.cos(t)*m + math.sin(t)*ax; z = unsph(v)
            if abs(abs(z) - 1) < 1e-3: z *= 1.004
            pts.append((a, b, z))
    return pts

def build(cov, M, narc):
    off = []; n = 0
    for c in range(6):
        o = []
        for e in cov.es[c]: o.append(n); n += e*M
        off.append(o)
    pts = sample_points(narc)
    rs = [max([abs(wloc(c, z)) for (a, b, z) in pts if c in (a, b)]) for c in range(6)]
    rows = []; cols = []; vals = []; r = 0
    for (a, b, z) in pts:
        for lab in range(65):
            for c, sgn in ((a, 1.0), (b, -1.0)):
                comp, e, tau, dt = cov.local(c, z, lab)
                x = tau/rs[c]**(1.0/e)
                pw = x**np.arange(e*M)*dt*sgn
                rows += [r]*(e*M); cols += list(range(off[c][comp], off[c][comp] + e*M)); vals += list(pw)
            r += 1
    return n, r, np.array(rows), np.array(cols), np.array(vals), off, rs, pts

if __name__ == '__main__':
    ti = int(sys.argv[1]); M = int(sys.argv[2]); narc = int(sys.argv[3])
    print('p =', PC, ' angles of rho2, rho1, 0, inf:', [round(x*180/np.pi, 3) for x in ANG], ' arcs:', [round(x*180/np.pi, 3) for x in DARC], ' radii of convergence:', [round(x, 4) for x in RC])
    cov = Cover(tuples[ti - 1])
    print('tuple', ti, ': ramification at rho2, rho1, 0, inf:', [sorted(e) for e in cov.es[:4]])
    t0 = time.time(); n, r, rows, cols, vals, off, rs, pts = build(cov, M, narc)
    print('unknowns', n, 'equations', r, 'sample radii', [round(x, 3) for x in rs], 'ratios', [round(rs[c]/RC[c], 3) for c in range(6)], 'build %.1f s' % (time.time() - t0))
    import scipy.sparse as sp
    A = sp.csr_matrix((vals, (rows, cols)), shape=(r, n))
    if n <= 4500:
        sv = np.linalg.svd(A.toarray(), compute_uv=False)
        print('smallest singular values:', sv[-8:], ' largest', sv[0])


==> anc/supplementary/u34-poly-compute/fitb.py <==
# Complete the roots of b: 58 nodes are known; the remaining cubic factor is fitted from values of b = (u c - a)/y.
import numpy as np, sys, pickle, mpmath as mp
from colloc import *
sys.argv = [sys.argv[0], sys.argv[1], sys.argv[2]]
import newton as nw
ti, M = int(sys.argv[1]), int(sys.argv[2])
d = pickle.load(open('forms_%d_%d.pkl' % (ti, M), 'rb')); sols, off, rs = d['sols'], d['off'], d['rs']
ini = pickle.load(open('init2_%d_%d.pkl' % (ti, M), 'rb')); alpha, beta, fx = ini['alpha'], ini['beta'], ini['fx']
e0 = np.mean(ini['data'][('inf', 1)])/nw.sig
raw = np.array(pickle.load(open('nodes61_%d_%d.pkl' % (ti, M), 'rb')))/nw.sig
nodes = np.array([z for z in raw if abs(z - e0) > 2e-2*abs(e0)]); print('nodes away from e:', len(nodes), ' e =', e0)
nodes = np.concatenate([nodes, [e0]]); MISS = 61 - len(nodes); print('degree of the missing factor:', MISS)
cov = Cover(tuples[ti - 1]); S3 = np.array(sols)
c0 = cov.es[2].index(1); j0 = off[2][c0]
E3 = np.linalg.inv(S3[:, j0:j0 + 3]) @ S3; eps0, eps1 = E3[2], E3[1]
def series(c, comp, e):
    o = off[c][comp]; sc = rs[c]**(-np.arange(e*M)/e)
    return eps0[o:o + e*M]*sc, eps1[o:o + e*M]*sc
def evalxy(c, z, lab):
    comp, e, tau, dt = cov.local(c, z, lab)
    F0, F1 = series(c, comp, e); n = np.arange(e*M); pw = tau**n; dpw = np.concatenate(([0], n[1:]*tau**(n[1:] - 1)))
    f0, f1, d0, d1 = F0 @ pw, F1 @ pw, F0 @ dpw, F1 @ dpw
    return f1/f0, (d1*f0 - f1*d0)/f0**3
import io, contextlib
with contextlib.redirect_stdout(io.StringIO()): th = nw.initial()
mp.mp.dps = 40
g = lambda nm: th[nw.SL[nm][0]:nw.SL[nm][1]]
pv = lambda c, x: mp.polyval(list(c)[::-1], x)
E = g('E') + [1]; B = g('B') + [1]; a = g('a'); f = g('f') + [0, 1]; a65 = a[65]
rng = np.random.default_rng(7); rowsM = []; rhs = []; ky = None
while len(rhs) < 150:
    v = rng.normal(size=3); v /= np.linalg.norm(v); z = unsph(v)
    if abs(abs(z) - 1) < 0.02: continue
    order = np.argsort([abs(wloc(cc, z))/RC[cc] for cc in range(6)])
    if abs(wloc(order[0], z))/RC[order[0]] > 0.35: continue
    lab = int(rng.integers(65)); xt, yt = evalxy(order[0], z, lab); xi = mp.mpc((xt + beta)/alpha/nw.sig); u = mp.mpc(u_of_zeta(z))
    if abs(xi) > 6 or abs(xi) < 0.9: continue
    if ky is None: ky = mp.sqrt(pv(f, xi))/mp.mpc(yt)                 # y_xi = ky * yt (sign fixed once)
    y = ky*mp.mpc(yt)
    bval = (u*pv(E, xi)*pv(B, xi)**3 - pv(a, xi))/y
    q = bval/(-a65*mp.fprod(xi - mp.mpc(r) for r in nodes))            # = cubic(xi)
    rowsM.append([xi**2, xi, 1]); rhs.append(q - xi**3)
    if len(rhs) < 4: print('check y^2 = f: %.2e' % abs(y*y/pv(f, xi) - 1))
xis = np.array([complex(r[1]) for r in rowsM]); qs = np.array([complex(q3 + r[1]**3) for r, q3 in zip(rowsM, rhs)])
best = None
for sgn in (1, -1):
    V = np.vander(xis, MISS + 1)[:, 1:]; rh = sgn*qs - xis**MISS
    sol = np.linalg.lstsq(V, rh, rcond=None)[0] if MISS > 0 else np.array([])
    res = np.median(np.abs((V @ sol if MISS > 0 else 0) - rh)/np.abs(qs))
    if best is None or res < best[0]: best = (res, sgn, sol)
res, sgn, sol = best
newr = np.roots(np.concatenate([[1], sol])) if MISS > 0 else np.array([])
print('missing factor: sign %d, coefficients %s, median relative residual %.2e, roots %s' % (sgn, sol, res, newr))
allnodes = list(nodes) + [complex(z.real) if abs(z.imag) < 1e-6*abs(z) else complex(z) for z in newr]
pickle.dump([complex(z)*nw.sig for z in allnodes], open('nodes61c_%d_%d.pkl' % (ti, M), 'wb'))


==> anc/supplementary/u34-poly-compute/init2.py <==
# Initial hyperelliptic model from the numerical forms.
#   y^2 = f(x) (f monic of degree 8, no x^7 term),  u = (a + b y)/c,  x = 1/u + O(1) at P0 = infinity_+,
#   c = E B^3 (E: two simple poles, B: 20 triple poles; the 21st triple pole is infinity_-),
#   (a^2 - b^2 f)/c = k0 A^2 (32 double zeros),  c rho^2 - 2 a rho + k0 A^2 = -2 a65 rho S T^2 over rho = rho_1, rho_2.
import numpy as np, sys, pickle, mpmath as mp
from colloc import *
mp.mp.dps = 40
ti = int(sys.argv[1]); M = int(sys.argv[2])
d = pickle.load(open('forms_%d_%d.pkl' % (ti, M), 'rb')); sols, off, rs = d['sols'], d['off'], d['rs']
cov = Cover(tuples[ti - 1]); S3 = np.array(sols)
c0 = cov.es[2].index(1); j0 = off[2][c0]
E3 = np.linalg.inv(S3[:, j0:j0 + 3]) @ S3; eps0, eps1 = E3[2], E3[1]
def series(c, comp, e):
    o = off[c][comp]; sc = rs[c]**(-np.arange(e*M)/e)
    return eps0[o:o + e*M]*sc, eps1[o:o + e*M]*sc
med = np.median([abs(eps0[off[c][comp]]) for c in range(4) for comp in range(len(cov.es[c]))])
fib = {c: [] for c in range(4)}; pbar = None
for c in range(4):
    for comp, e in enumerate(cov.es[c]):
        F0, F1 = series(c, comp, e)
        if abs(F0[0]) < 1e-6*med:
            if not (c == 2 and comp == c0): pbar = (c, comp, e)
            continue
        fib[c].append((e, F1[0]/F0[0]))
print('the conjugate of P0 under the hyperelliptic involution: centre %d (0: rho2, 1: rho1, 2: u = 0, 3: infinity), component %d, e = %d' % pbar)
def evalxy(c, z, lab):
    comp, e, tau, dt = cov.local(c, z, lab)
    F0, F1 = series(c, comp, e); n = np.arange(e*M); pw = tau**n; dpw = np.concatenate(([0], n[1:]*tau**(n[1:] - 1)))
    f0, f1, d0, d1 = F0 @ pw, F1 @ pw, F0 @ dpw, F1 @ dpw
    return f1/f0, (d1*f0 - f1*d0)/f0**3
rng = np.random.default_rng(3); xs = []; ys = []
while len(xs) < 65*40:
    v = rng.normal(size=3); v /= np.linalg.norm(v); z = unsph(v)
    if abs(abs(z) - 1) < 0.02: continue
    order = np.argsort([abs(wloc(cc, z))/RC[cc] for cc in range(6)])
    if abs(wloc(order[0], z))/RC[order[0]] > 0.4: continue
    for lab in range(65):
        x, y = evalxy(order[0], z, lab); xs.append(x); ys.append(y)
xs, ys = np.array(xs), np.array(ys)
keep = np.abs(xs) < 20*np.median(np.abs(xs)); xs, ys = xs[keep], ys[keep]
sc = np.median(np.abs(xs)); V = np.vander(xs/sc, 9); wgt = 1/np.abs(ys**2); cf = np.linalg.lstsq(V*wgt[:, None], ys**2*wgt, rcond=None)[0]
res = np.abs(V @ cf - ys**2)/np.abs(ys**2); ft = cf/sc**np.arange(8, -1, -1)
print('y^2 = f(x), degree 8: median relative residual %.2e, max %.2e' % (np.median(res), np.max(res)))
# gauge: x = (xt + beta)/alpha
beta = ft[1]/(8*ft[0])
zc = ZC[2]; dudz = (PC - np.conj(PC))/(1 - zc)**2; alpha = dudz/(0.5*np.exp(-1j*ANG[2]))*rs[2]          # lim u * xt at P0 (tau = w exp(-i theta))
print('beta =', beta, ' alpha =', alpha)
tr = lambda xt: (xt + beta)/alpha
fx = np.poly(tr(np.roots(ft)))
print('f =', np.array2string(fx, precision=10), '\n   max |Im| of the coefficients relative: %.2e' % (np.max(np.abs(fx.imag))/np.max(np.abs(fx.real))))
data = {}
for c, nm in zip(range(4), ['rho2', 'rho1', 'zero', 'inf']):
    for e in (1, 2, 3):
        r = np.array([tr(t[1]) for t in fib[c] if t[0] == e])
        if len(r): data[(nm, e)] = r; print(nm, 'e =', e, ':', len(r), 'points; max |Im x| = %.2e, real: %d' % (np.max(np.abs(r.imag)), np.sum(np.abs(r.imag) < 1e-6)), ' |x| in [%.3g, %.3g]' % (np.min(np.abs(r)), np.max(np.abs(r))))
pickle.dump(dict(data=data, fx=fx, alpha=alpha, beta=beta, pbar=pbar), open('init2_%d_%d.pkl' % (ti, M), 'wb'))


==> anc/supplementary/u34-poly-compute/newton.py <==
# Gauss-Newton refinement of the hyperelliptic model of the degree-65 cover:
#   y^2 = f(x),  f = x^8 + f6 x^6 + ... + f0;   u = (a + b y)/c,  c = E B^3  (deg E = 2, deg B = 20, monic);
#   (I)   a^2 - b^2 f = k0 c A^2,   k0 = 2 a65 / sigma  (A monic of degree 32);
#   (II)  c rho^2 - 2 a rho + k0 A^2 + 2 a65 rho S T^2 = 0  for rho = rho_1, rho_2  (S, T monic of degrees 5, 30).
# The variable is xi = x/sigma.  Unknowns: f6..f0, E (2), B (20), A (32), a (66), b (62), S_k (5), T_k (30).
import sys, pickle, time
import numpy as np, mpmath as mp
from flint import arb, arb_poly, arb_mat, fmpq, ctx
ti = int(sys.argv[1]); M = int(sys.argv[2]); DIG = int(sys.argv[3]) if len(sys.argv) > 3 else 60
SIG = fmpq(3, 100000)
d = pickle.load(open('init2_%d_%d.pkl' % (ti, M), 'rb')); data, fx = d['data'], d['fx']
def setprec(dig): ctx.dps = dig
setprec(DIG + 60)
def rho():
    r2, r1, r0 = arb(131), arb(1018525), arb(2*61**5); dsc = (r1*r1 - 4*r0*r2).sqrt()
    return (-r1 + dsc)/(2*r2), (-r1 - dsc)/(2*r2)            # rho_1 > rho_2
sig = float(SIG.p)/float(SIG.q)
def monic_from_roots(r):
    c = np.poly(np.array(r)/sig)[::-1]                       # ascending, in xi
    assert np.max(np.abs(c.imag)) < 1e-6*np.max(np.abs(c.real)), np.max(np.abs(c.imag))/np.max(np.abs(c.real))
    return [float(x) for x in c.real]
def initial():
    f = [float(x) for x in (np.poly(np.roots(fx)/sig)[::-1]).real]
    E = monic_from_roots(data[('inf', 1)]); B = monic_from_roots(data[('inf', 3)]); A = monic_from_roots(data[('zero', 2)])
    S1 = monic_from_roots(data[('rho1', 1)]); T1 = monic_from_roots(data[('rho1', 2)]); S2 = monic_from_roots(data[('rho2', 1)]); T2 = monic_from_roots(data[('rho2', 2)])
    mp.mp.dps = 40
    P = lambda c: [mp.mpf(x) for x in c]
    def mul(p, q):
        r = [mp.mpf(0)]*(len(p) + len(q) - 1)
        for i, x in enumerate(p):
            for j, y in enumerate(q): r[i + j] += x*y
        return r
    def add(p, q, s=1):
        n = max(len(p), len(q)); return [(p[i] if i < len(p) else 0) + s*(q[i] if i < len(q) else 0) for i in range(n)]
    Ep, Bp, Ap, S1p, T1p, S2p, T2p = map(P, (E, B, A, S1, T1, S2, T2))
    c = mul(Ep, mul(Bp, mul(Bp, Bp))); A2 = mul(Ap, Ap); G1 = mul(S1p, mul(T1p, T1p)); G2 = mul(S2p, mul(T2p, T2p))
    r1, r2 = [mp.mpf(str(float(x))) for x in rho()]; r1 = (-mp.mpf(1018525) + mp.sqrt(mp.mpf(1018525)**2 - 4*131*2*61**5))/262; r2 = (-mp.mpf(1018525) - mp.sqrt(mp.mpf(1018525)**2 - 4*131*2*61**5))/262
    # c (r1 - r2)/2 + k0 A^2 (1/r1 - 1/r2)/2 + a65 (G1 - G2) = 0   (coefficients 0..64)
    v0 = [x*(r1 - r2)/2 for x in c] + [0]*3; v1 = [x*(1/r1 - 1/r2)/2 for x in A2] + [0]; v2 = add(G1, G2, -1)
    rows = range(65); Mx = mp.matrix([[v1[i], v2[i]] for i in rows]); rhs = mp.matrix([-v0[i] for i in rows])
    w = [1/(abs(v0[i]) + abs(v1[i]) + abs(v2[i])) for i in rows]
    for i in rows:
        Mx[i, 0] *= w[i]; Mx[i, 1] *= w[i]; rhs[i] *= w[i]
    sol = mp.lu_solve(Mx.T*Mx, Mx.T*rhs); k0, a65 = sol[0], sol[1]
    res = max(abs(Mx[i, 0]*k0 + Mx[i, 1]*a65 - rhs[i]) for i in rows)
    print('k0 = %s, a65 = %s, k0 sigma/(2 a65) = %s (gauge: 1), weighted residual %.2e; coefficient 65 of G1 - G2: %s' % (mp.nstr(k0, 12), mp.nstr(a65, 12), mp.nstr(k0*sig/(2*a65), 12), res, mp.nstr(v2[65], 5)))
    a1 = [ (c[i]*r1*r1 if i < len(c) else 0) + (k0*A2[i] if i < len(A2) else 0) + 2*a65*r1*G1[i] for i in range(66)]; a1 = [x/(2*r1) for x in a1]
    a2 = [ (c[i]*r2*r2 if i < len(c) else 0) + (k0*A2[i] if i < len(A2) else 0) + 2*a65*r2*G2[i] for i in range(66)]; a2 = [x/(2*r2) for x in a2]
    print('a from the two fibres: max relative difference %.2e' % max(abs(a1[i] - a2[i])/(abs(a1[i]) + abs(a2[i])) for i in range(66)))
    a = [(a1[i] + a2[i])/2 for i in range(66)]
    # b = -a65 prod (xi - node): the 61 nodes of the plane model, found on the numerical cover (nodes.py, fitb.py)
    nd = np.array(pickle.load(open('nodes61_%d_%d.pkl' % (ti, M), 'rb')))/sig
    bc = np.poly(nd)[::-1]
    b = [-a[65]*mp.mpf(float(x)) for x in bc.real]
    theta = f[:7] + E[:2] + B[:20] + A[:32] + [float(x) for x in a] + [float(x) for x in b] + S1[:5] + T1[:30] + S2[:5] + T2[:30]
    return [mp.mpf(x) for x in f[:7]] + [mp.mpf(x) for x in E[:2] + B[:20] + A[:32]] + a + b + [mp.mpf(x) for x in S1[:5] + T1[:30] + S2[:5] + T2[:30]]
SL = {}; o = 0
for nm, n in (('f', 7), ('E', 2), ('B', 20), ('A', 32), ('a', 66), ('b', 62), ('S1', 5), ('T1', 30), ('S2', 5), ('T2', 30)):
    SL[nm] = (o, o + n); o += n
NU = o
def unpack(th):
    g = lambda nm: list(th[SL[nm][0]:SL[nm][1]])
    f = arb_poly(g('f')[:6] + [g('f')[6], arb(0), arb(1)])
    mon = lambda nm: arb_poly(g(nm) + [arb(1)])
    return f, mon('E'), mon('B'), mon('A'), arb_poly(g('a')), arb_poly(g('b')), mon('S1'), mon('T1'), mon('S2'), mon('T2')
def residual_jac(th, jac=True):
    f, E, B, A, a, b, S1, T1, S2, T2 = unpack(th); r1, r2 = rho(); kap = 2/arb(SIG.p)*arb(SIG.q); a65 = th[SL['a'][0] + 65]
    B2 = B*B; c = E*B2*B; A2 = A*A; G = {1: S1*T1*T1, 2: S2*T2*T2}; rr = {1: r1, 2: r2}; S = {1: S1, 2: S2}; T = {1: T1, 2: T2}
    RI = a*a - b*b*f - kap*a65*c*A2
    R = [RI[i] for i in range(131)]
    for k in (1, 2):
        Rk = c*rr[k]*rr[k] - 2*rr[k]*a + kap*a65*A2 + 2*a65*rr[k]*G[k]
        R += [Rk[i] for i in range(65)]
    if not jac: return R, None
    J = [[arb(0)]*NU for _ in range(261)]
    def put(row0, nrow, nm, P):          # columns of the block nm: P * x^j
        o0, o1 = SL[nm]; deg = P.degree()
        for j in range(o1 - o0):
            jj = j if nm != 'f' else j   # f: unknowns f0..f6 are the coefficients of x^0..x^6
            for i in range(deg + 1):
                if i + jj < nrow: J[row0 + i + jj][o0 + j] += P[i]
    put(0, 131, 'a', 2*a); put(0, 131, 'b', -2*b*f); put(0, 131, 'f', -(b*b)); put(0, 131, 'E', -kap*a65*B2*B*A2); put(0, 131, 'B', -3*kap*a65*E*B2*A2); put(0, 131, 'A', -2*kap*a65*c*A)
    ja = SL['a'][0] + 65; P = -kap*c*A2
    for i in range(P.degree() + 1): J[i][ja] += P[i]
    for k in (1, 2):
        row0 = 131 + 65*(k - 1); r = rr[k]
        put(row0, 65, 'a', arb_poly([-2*r])); put(row0, 65, 'E', r*r*B2*B); put(row0, 65, 'B', 3*r*r*E*B2); put(row0, 65, 'A', 2*kap*a65*A)
        put(row0, 65, 'S%d' % k, 2*a65*r*T[k]*T[k]); put(row0, 65, 'T%d' % k, 4*a65*r*S[k]*T[k])
        P = kap*A2 + 2*r*G[k]
        for i in range(65): J[row0 + i][ja] += P[i]
    return R, J
if __name__ == '__main__':
    th = [arb(str(x)) for x in initial()]
    t0 = time.time(); dig = DIG
    for it in range(40):
        setprec(dig + 500)
        R, J = residual_jac(th)
        rs = [max(abs(x) for x in row).mid() for row in J]; rs = [x if x > 0 else arb(1) for x in rs]
        Rn = max((abs(R[i])/rs[i]).mid() for i in range(261))
        print('iteration %d: scaled residual %s (precision %d digits, %.0f s)' % (it, Rn.str(5, radius=False), dig, time.time() - t0)); sys.stdout.flush()
        if Rn < arb(10)**(-(dig - 15)):
            pickle.dump(dict(theta=[x.mid().str(dig + 20, radius=False) for x in th], dig=dig, sigma=(int(SIG.p), int(SIG.q))), open('newton_%d.pkl' % ti, 'wb'))
            if dig >= int(sys.argv[4]) if len(sys.argv) > 4 else True: break
            dig = min(2*dig, int(sys.argv[4])); continue
        Jm = arb_mat(261, NU, [ (J[i][j]/rs[i]).mid() for i in range(261) for j in range(NU)]); Rm = arb_mat(261, 1, [(R[i]/rs[i]).mid() for i in range(261)])
        cs = [max(abs(Jm[i, j]) for i in range(261)).mid() for j in range(NU)]
        Jm = arb_mat(261, NU, [ (Jm[i, j]/cs[j]).mid() for i in range(261) for j in range(NU)])
        N = Jm.transpose()*Jm; g = Jm.transpose()*Rm
        N = arb_mat(NU, NU, [N[i, j].mid() for i in range(NU) for j in range(NU)]); g = arb_mat(NU, 1, [g[i, 0].mid() for i in range(NU)])
        dl = N.solve(g)
        th = [(th[j] - dl[j, 0].mid()/cs[j]).mid() for j in range(NU)]; th = [arb(x) for x in th]


==> anc/supplementary/u34-poly-compute/newton2.py <==
# Gauss-Newton refinement of the hyperelliptic model, with the polynomials given by their roots and the identities
# imposed at points.   xi = x/sigma.
#   y^2 = f(xi) = xi^8 + f6 xi^6 + ... + f0;   u = (a + b y)/c;   c = E B^3;   k0 = 2 a65/sigma;
#   a = (c rho1^2 + k0 A^2 + 2 a65 rho1 S1 T1^2)/(2 rho1);   b = -a65 N  (N monic, 61 roots: the nodes);
#   (1) a^2 - k0 c A^2 - b^2 f = 0;     (2) c (rho1 - rho2)/2 + k0 A^2 (1/rho1 - 1/rho2)/2 + a65 (S1 T1^2 - S2 T2^2) = 0.
# The two simple poles of u are conjugate under the hyperelliptic involution: E = (xi - e)^2, and e is a root of b.
# Unknowns: f0..f6, a65, e, and the roots of B (20), A (32), S1 (5), T1 (30), S2 (5), T2 (30), N/(xi - e) (60).
import sys, pickle, time
import numpy as np
from flint import acb, arb, acb_mat, fmpq, ctx
ti = int(sys.argv[1]); M = int(sys.argv[2]); TARGET = int(sys.argv[3])
SIG = fmpq(3, 100000); sig = 3e-5
d = pickle.load(open('init2_%d_%d.pkl' % (ti, M), 'rb')); data, fx = d['data'], d['fx']
nodes = np.array(pickle.load(open('nodes61c_%d_%d.pkl' % (ti, M), 'rb')))/sig
e0 = np.mean(data[('inf', 1)])/sig; assert abs(data[('inf', 1)][0] - data[('inf', 1)][1]) < 1e-6*abs(e0)*sig
nodes = sorted(nodes, key=lambda z: abs(z - e0))[1:]; assert len(nodes) == 60, len(nodes)       # drop one copy of e
pairs = []; single = list(nodes)
while True:                                   # pairs of nearly equal nodes -> quadratic factors xi^2 + p xi + q
    best = None
    for i in range(len(single)):
        for j in range(i):
            dd = abs(single[i] - single[j])/abs(single[i])
            if dd < 2e-3 and (best is None or dd < best[0]): best = (dd, i, j)
    if best is None: break
    _, i, j = best; pairs.append((-(single[i] + single[j]), single[i]*single[j])); single = [z for k, z in enumerate(single) if k not in (i, j)]
nodes = np.array(single); QP = np.array([c for pq in pairs for c in pq]); print('nodes: %d single, %d quadratic factors' % (len(nodes), len(pairs)))
BLK = [('E', np.array([e0])), ('B', data[('inf', 3)]/sig), ('A', data[('zero', 2)]/sig), ('S1', data[('rho1', 1)]/sig), ('T1', data[('rho1', 2)]/sig),
       ('S2', data[('rho2', 1)]/sig), ('T2', data[('rho2', 2)]/sig), ('N', nodes), ('Q', QP)]
SL = {'f': (0, 7), 'a65': (7, 8)}; o = 8
for nm, r in BLK: SL[nm] = (o, o + len(r)); o += len(r)
NU = o
def rho():
    r2, r1, r0 = arb(131), arb(1018525), arb(2*61**5); dsc = (r1*r1 - 4*r0*r2).sqrt()
    return (-r1 + dsc)/(2*r2), (-r1 - dsc)/(2*r2)
def initial():
    import mpmath as mp
    f = (np.poly(np.roots(fx)/sig)[::-1]).real
    # a65 from identity (2) by least squares at the points
    th = [complex(x) for x in f[:7]] + [0j] + [complex(z) for nm, r in BLK for z in r]
    P = lambda nm, x: np.prod(x - np.array(th[SL[nm][0]:SL[nm][1]]))**(2 if nm == 'E' else 1)
    r1, r2 = [float(x) for x in rho()]; kap = 2/sig
    pts = eval_points(th, 1.0)[1]
    num = []; den = []
    for x in pts:
        c = P('E', x)*P('B', x)**3; A2 = P('A', x)**2; G1 = P('S1', x)*P('T1', x)**2; G2 = P('S2', x)*P('T2', x)**2
        num.append(-c*(r1 - r2)/2); den.append(kap*A2*(1/r1 - 1/r2)/2 + (G1 - G2))
    num, den = np.array(num), np.array(den); a65 = np.vdot(den, num)/np.vdot(den, den)
    print('a65 = %s (relative spread of the estimates %.2e)' % (a65, np.median(np.abs(num/den - a65))/abs(a65)))
    th[7] = complex(a65.real)
    return th
def eval_points(th, seed):
    """Points near the roots: for identity (1) (degree 130) and (2) (degree 64)."""
    rng = np.random.default_rng(int(seed))
    allr = np.array([complex(z) for z in th[8:SL['Q'][0]]]); out = [[], []]
    for k, (names, n) in enumerate(((('E', 'B', 'A', 'N', 'T1', 'T2', 'S1', 'S2'), 150), (('E', 'B', 'A', 'T1', 'T2', 'S1', 'S2'), 80))):
        base = np.concatenate([np.array(th[SL[nm][0]:SL[nm][1]]) for nm in names]); base = base[base.imag >= -1e-9]
        idx = rng.permutation(len(base))[:n]
        for i in idx:
            r = complex(base[i]); dist = np.sort(np.abs(allr - r)); dmin = dist[dist > 1e-6*abs(r)][0]
            x = r + 0.45*dmin*np.exp(1j*rng.uniform(0, 2*np.pi))
            out[k] += [x, np.conj(x)]
    return out
def system(th, pts):
    r1, r2 = rho(); kap = 2/arb(SIG.p)*arb(SIG.q); a65 = th[7]; f = th[0:7]
    R = []; J = []
    def prod(nm, x):
        p = acb(1)
        for z in th[SL[nm][0]:SL[nm][1]]: p *= (x - z)
        if nm == 'E': p = p*p
        if nm == 'N':
            p = p*(x - th[SL['E'][0]])
            for k in range(SL['Q'][0], SL['Q'][1], 2): p = p*(x*x + th[k]*x + th[k + 1])
        return p
    for which, plist in ((1, pts[0]), (2, pts[1])):
        for xp in plist:
            x = acb(xp.real, xp.imag)
            PE, PB, PA, PS1, PT1, PS2, PT2 = [prod(nm, x) for nm in ('E', 'B', 'A', 'S1', 'T1', 'S2', 'T2')]
            c = PE*PB*PB*PB; A2 = PA*PA; G1 = PS1*PT1*PT1; G2 = PS2*PT2*PT2
            row = [acb(0)]*NU
            def dlog(nm, mult, val, coef):         # adds coef * d(val)/d(root) for the block nm, val containing P_nm^mult
                o0, o1 = SL[nm]
                for j in range(o0, o1): row[j] += coef*(-mult)*val/(x - th[j])
            if which == 2:
                t1 = c*(r1 - r2)/2; t2 = kap*a65*A2*(1/r1 - 1/r2)/2; t3 = a65*(G1 - G2)
                val = t1 + t2 + t3; sc = abs(t1) + abs(t2) + abs(a65*G1) + abs(a65*G2)
                dlog('E', 2, c, (r1 - r2)/2); dlog('B', 3, c, (r1 - r2)/2); dlog('A', 2, A2, kap*a65*(1/r1 - 1/r2)/2)
                dlog('S1', 1, G1, a65); dlog('T1', 2, G1, a65); dlog('S2', 1, G2, -a65); dlog('T2', 2, G2, -a65)
                row[7] += kap*A2*(1/r1 - 1/r2)/2 + (G1 - G2)
            else:
                PN = prod('N', x); fv = x**8
                for i in range(7): fv += f[i]*x**i
                a = (c*r1*r1 + kap*a65*A2 + 2*a65*r1*G1)/(2*r1); b = -a65*PN
                t1 = a*a; t2 = kap*a65*c*A2; t3 = b*b*fv
                val = t1 - t2 - t3; sc = abs(t1) + abs(t2) + abs(t3)
                # da/d(...) = [dc r1^2 + kap (da65 A2 + a65 dA2) + 2 r1 (da65 G1 + a65 dG1)]/(2 r1)
                ca = 2*a/(2*r1)
                dlog('E', 2, c, ca*r1*r1 - kap*a65*A2); dlog('B', 3, c, ca*r1*r1 - kap*a65*A2)
                dlog('A', 2, A2, ca*kap*a65 - kap*a65*c)
                dlog('S1', 1, G1, ca*2*r1*a65); dlog('T1', 2, G1, ca*2*r1*a65)
                dlog('N', 1, PN, -2*b*fv*(-a65)); dlog('E', 1, PN, -2*b*fv*(-a65))
                for k in range(SL['Q'][0], SL['Q'][1], 2):
                    qf = x*x + th[k]*x + th[k + 1]; cq = -2*b*fv*(-a65)*PN/qf
                    row[k] += cq*x; row[k + 1] += cq
                row[7] += ca*(kap*A2 + 2*r1*G1) - kap*c*A2 - 2*b*fv*(-PN)
                for i in range(7): row[i] += -b*b*x**i
            s = 1/sc
            R.append(val*s); J.append([v*s for v in row])
    return R, J
mid = lambda z: acb(z.real.mid(), z.imag.mid())
if __name__ == '__main__':
    th0 = initial(); ctx.dps = 80
    th = [acb(z.real, z.imag) for z in th0]
    t0 = time.time(); dig = 30; pts = eval_points(th0, 1)
    print('unknowns %d, equations %d' % (NU, len(pts[0]) + len(pts[1])))
    for it in range(60):
        ctx.dps = dig + 80
        R, J = system(th, pts); m = len(R)
        Rn = max(abs(x) for x in R)
        print('iteration %d: max relative residual %s (working precision %d digits, %.0f s)' % (it, Rn.str(5, radius=False), ctx.dps, time.time() - t0)); sys.stdout.flush()
        if Rn < arb(10)**(-dig):
            pickle.dump(dict(theta=[(z.real.mid().str(dig + 30, radius=False), z.imag.mid().str(dig + 30, radius=False)) for z in th], dig=dig, SL=SL), open('newton2_%d.pkl' % ti, 'wb'))
            if dig >= TARGET: break
            dig = min(2*dig, TARGET); continue
        Jm = acb_mat(m, NU, [mid(v) for row in J for v in row]); Rm = acb_mat(m, 1, [mid(v) for v in R])
        JH = acb_mat(NU, m, [mid(Jm[i, j].conjugate()) for j in range(NU) for i in range(m)])
        N = JH*Jm; g = JH*Rm
        N = acb_mat(NU, NU, [mid(N[i, j]) for i in range(NU) for j in range(NU)]); g = acb_mat(NU, 1, [mid(g[i, 0]) for i in range(NU)])
        dl = N.solve(g)
        step = max(abs(dl[j, 0]) for j in range(8, NU))
        th = [mid(th[j] - dl[j, 0]) for j in range(NU)]
        print('      largest root correction %s' % step.str(5, radius=False))


==> anc/supplementary/u34-poly-compute/nodes.py <==
# The 61 nodes of the plane model F(x, u) = 0: pairs of points of Y' with the same u and the same x.
import numpy as np, sys, pickle
from colloc import *
ti = int(sys.argv[1]); M = int(sys.argv[2])
d = pickle.load(open('forms_%d_%d.pkl' % (ti, M), 'rb')); sols, off, rs = d['sols'], d['off'], d['rs']
ini = pickle.load(open('init2_%d_%d.pkl' % (ti, M), 'rb')); alpha, beta = ini['alpha'], ini['beta']
cov = Cover(tuples[ti - 1]); S3 = np.array(sols)
c0 = cov.es[2].index(1); j0 = off[2][c0]
E3 = np.linalg.inv(S3[:, j0:j0 + 3]) @ S3; eps0, eps1 = E3[2], E3[1]
SER = {}
for c in range(6):
    for comp, e in enumerate(cov.es[c]):
        o = off[c][comp]; sc = rs[c]**(-np.arange(e*M)/e); SER[(c, comp)] = (eps0[o:o + e*M]*sc, eps1[o:o + e*M]*sc, e)
def xval(c, comp, tau):
    F0, F1, e = SER[(c, comp)]; n = np.arange(e*M); pw = tau**n; dpw = np.concatenate(([0], n[1:]*tau**(n[1:] - 1)))
    f0, f1, d0, d1 = F0 @ pw, F1 @ pw, F0 @ dpw, F1 @ dpw
    return f1/f0, (d1*f0 - f1*d0)/f0**2            # x and dx/dtau
def sheets(c, w):
    """All 65 points over the local coordinate w (w' = w exp(-i theta_c), tau^e = w'): list of (comp, tau, dtau/dw')."""
    out = []
    wp = w*np.exp(-1j*ANG[c]) if c < 4 else w
    for comp, e in enumerate(cov.es[c]):
        t0 = abs(wp)**(1.0/e)*np.exp(1j*np.angle(wp)/e)
        for k in range(e):
            tau = t0*np.exp(2j*np.pi*k/e); out.append((comp, tau, tau**(1 - e)/e))
    return out
found = []
for c in range(6):
    for r in np.linspace(0.03, 0.66, 16)*RC[c]:
        for th in np.linspace(0, 2*np.pi, int(12 + 110*r), endpoint=False):
            w = r*np.exp(1j*th); sh = sheets(c, w)
            X = np.array([xval(c, comp, tau)[0] for comp, tau, _ in sh])
            D = np.abs(X[:, None] - X[None, :]); np.fill_diagonal(D, 1e9)
            thr = 0.2*np.median(np.abs(X))
            for i, j in zip(*np.where(D < thr)):
                if i >= j: continue
                # Newton in w' for x_i(w') - x_j(w') = 0, following the two branches by continuity
                wp = w*np.exp(-1j*ANG[c]) if c < 4 else w; ti_, tj_ = sh[i][1], sh[j][1]; ci, cj = sh[i][0], sh[j][0]; ei, ej = cov.es[c][ci], cov.es[c][cj]; ok = False
                for it in range(40):
                    xi_, dxi = xval(c, ci, ti_); xj_, dxj = xval(c, cj, tj_)
                    g = xi_ - xj_; dg = dxi*ti_**(1 - ei)/ei - dxj*tj_**(1 - ej)/ej
                    step = -g/dg
                    if abs(step) > 0.2*abs(wp): step *= 0.2*abs(wp)/abs(step)
                    wn = wp + step
                    # continue the branches: tau_new = tau (wn/wp)^(1/e) with the principal root of a number near 1
                    ti_ = ti_*(wn/wp)**(1.0/ei); tj_ = tj_*(wn/wp)**(1.0/ej); wp = wn
                    if abs(wp) > 0.8*RC[c] or abs(wp) < 1e-4: break
                    if abs(step) < 1e-13*abs(wp): ok = True; break
                if ok:
                    xi_, _ = xval(c, ci, ti_); found.append(((xi_ + beta)/alpha, c, abs(wp)/RC[c], abs(g)/abs(xi_)))
print('converged searches:', len(found))
found.sort(key=lambda t: t[2])                      # best chart first
uniq = []
for t in found:
    if not any(abs(t[0] - s[0]) < 2e-4*abs(s[0]) for s in uniq): uniq.append(t)
print('distinct nodes:', len(uniq), ' real:', sum(abs(t[0].imag) < 1e-7*abs(t[0]) for t in uniq), ' max residual', max(t[3] for t in uniq), ' chart ratios: max %.2f' % max(t[2] for t in uniq))
dist = sorted(abs(a[0] - b[0])/abs(a[0]) for i, a in enumerate(uniq) for b in uniq[:i]); print('smallest relative distances between nodes:', dist[:4])
pickle.dump([t[0] for t in uniq], open('nodes_%d_%d.pkl' % (ti, M), 'wb'))
print([complex(np.round(t[0]*1e5, 4)) for t in uniq][:12])


==> anc/supplementary/u34-poly-compute/nodesfar.py <==
# The 61 nodes of the plane model F(x, u) = 0: pairs of points of Y' with the same u and the same x.
import numpy as np, sys, pickle
from colloc import *
ti = int(sys.argv[1]); M = int(sys.argv[2])
d = pickle.load(open('forms_%d_%d.pkl' % (ti, M), 'rb')); sols, off, rs = d['sols'], d['off'], d['rs']
ini = pickle.load(open('init2_%d_%d.pkl' % (ti, M), 'rb')); alpha, beta = ini['alpha'], ini['beta']
cov = Cover(tuples[ti - 1]); S3 = np.array(sols)
c0 = cov.es[2].index(1); j0 = off[2][c0]
E3 = np.linalg.inv(S3[:, j0:j0 + 3]) @ S3; eps0, eps1 = E3[2], E3[1]
SER = {}
for c in range(6):
    for comp, e in enumerate(cov.es[c]):
        o = off[c][comp]; sc = rs[c]**(-np.arange(e*M)/e); SER[(c, comp)] = (eps0[o:o + e*M]*sc, eps1[o:o + e*M]*sc, e)
def xval(c, comp, tau):
    F0, F1, e = SER[(c, comp)]; n = np.arange(e*M); pw = tau**n; dpw = np.concatenate(([0], n[1:]*tau**(n[1:] - 1)))
    f0, f1, d0, d1 = F0 @ pw, F1 @ pw, F0 @ dpw, F1 @ dpw
    return f1/f0, (d1*f0 - f1*d0)/f0**2            # x and dx/dtau
def sheets(c, w):
    """All 65 points over the local coordinate w (w' = w exp(-i theta_c), tau^e = w'): list of (comp, tau, dtau/dw')."""
    out = []
    wp = w*np.exp(-1j*ANG[c]) if c < 4 else w
    for comp, e in enumerate(cov.es[c]):
        t0 = abs(wp)**(1.0/e)*np.exp(1j*np.angle(wp)/e)
        for k in range(e):
            tau = t0*np.exp(2j*np.pi*k/e); out.append((comp, tau, tau**(1 - e)/e))
    return out
found = []
for c in range(6):
    for r in np.linspace(0.03, 0.66, 16)*RC[c]:
        for th in np.linspace(0, 2*np.pi, int(12 + 110*r), endpoint=False):
            w = r*np.exp(1j*th); sh = sheets(c, w)
            X = np.array([xval(c, comp, tau)[0] for comp, tau, _ in sh])
            D = np.abs(X[:, None] - X[None, :]); np.fill_diagonal(D, 1e9)
            thr = 0.2*np.median(np.abs(X))
            big = np.abs(X) > 2.5*np.median(np.abs(X))
            cand = np.where((D < 0.35*np.abs(X)[:, None]) & big[:, None] & big[None, :])
            for i, j in zip(*cand):
                if i >= j: continue
                # Newton in w' for x_i(w') - x_j(w') = 0, following the two branches by continuity
                wp = w*np.exp(-1j*ANG[c]) if c < 4 else w; ti_, tj_ = sh[i][1], sh[j][1]; ci, cj = sh[i][0], sh[j][0]; ei, ej = cov.es[c][ci], cov.es[c][cj]; ok = False
                for it in range(40):
                    xi_, dxi = xval(c, ci, ti_); xj_, dxj = xval(c, cj, tj_)
                    g = xi_ - xj_; dg = dxi*ti_**(1 - ei)/ei - dxj*tj_**(1 - ej)/ej
                    step = -g/dg
                    if abs(step) > 0.2*abs(wp): step *= 0.2*abs(wp)/abs(step)
                    wn = wp + step
                    # continue the branches: tau_new = tau (wn/wp)^(1/e) with the principal root of a number near 1
                    ti_ = ti_*(wn/wp)**(1.0/ei); tj_ = tj_*(wn/wp)**(1.0/ej); wp = wn
                    if abs(wp) > 0.8*RC[c] or abs(wp) < 1e-4: break
                    if abs(step) < 1e-13*abs(wp): ok = True; break
                if ok:
                    xi_, _ = xval(c, ci, ti_); found.append(((xi_ + beta)/alpha, c, abs(wp)/RC[c], abs(g)/abs(xi_)))
print('converged searches:', len(found))
found.sort(key=lambda t: t[2])                      # best chart first
uniq = []
for t in found:
    if not any(abs(t[0] - s[0]) < 2e-4*abs(s[0]) for s in uniq): uniq.append(t)
print('distinct nodes:', len(uniq), ' real:', sum(abs(t[0].imag) < 1e-7*abs(t[0]) for t in uniq), ' max residual', max(t[3] for t in uniq), ' chart ratios: max %.2f' % max(t[2] for t in uniq))
dist = sorted(abs(a[0] - b[0])/abs(a[0]) for i, a in enumerate(uniq) for b in uniq[:i]); print('smallest relative distances between nodes:', dist[:4])
pickle.dump([t[0] for t in uniq], open('nodesfar_%d_%d.pkl' % (ti, M), 'wb'))
print([complex(np.round(t[0]*1e5, 4)) for t in uniq][:12])


==> anc/supplementary/u34-poly-compute/normalize.py <==
# A rational change of the coordinate x which makes the model integral with small coefficients.
import pickle, sys
from fractions import Fraction as Fr
from sympy import factorint
m = pickle.load(open('model_33.pkl', 'rb')); e, f, a65, B, A, N, a, SIG = m['e'], m['f'], m['a65'], m['B'], m['A'], m['N'], m['a'], m['sigma']
def val(x, p):
    if x == 0: return None
    v = 0; n, dnm = x.numerator, x.denominator
    while n % p == 0: n //= p; v += 1
    while dnm % p == 0: dnm //= p; v -= 1
    return v
polys = {'f': f, 'B': B, 'A': A, 'N': N}                       # monic, ascending
primes = set()
for nm, c in polys.items():
    for x in c[-4:-1] + c[:2]:
        if x != 0: primes |= set(factorint(x.denominator).keys())
primes |= set(factorint(e.denominator).keys()) | set(factorint(e.numerator).keys())
print('primes in the denominators:', sorted(primes))
mu = Fr(1)
for p in sorted(primes | {2, 3, 5, 13, 61, 131, 311}):
    slopes = []
    for nm, c in polys.items():
        n = len(c) - 1
        for k in range(n):
            v = val(c[k], p)
            if v is not None: slopes.append(Fr(v, n - k))
    v = val(e, p); slopes.append(Fr(v, 1))
    s = min(slopes); t = s.numerator // s.denominator              # floor
    print('  p = %d: minimal slope %s (xi = mu X with v_p(mu) = %d)' % (p, s, t))
    mu *= Fr(p)**t
print('mu =', mu, ' = xi/X;   x = sigma mu X with sigma mu =', SIG*mu, factorint((SIG*mu).numerator), factorint((SIG*mu).denominator))
def scale(c):                                                      # monic polynomial in xi -> monic in X
    n = len(c) - 1; return [c[k]/mu**(n - k) for k in range(n + 1)]
fX, BX, AX, NX = scale(f), scale(B), scale(A), scale(N); eX = e/mu
for nm, c in (('f', fX), ('B', BX), ('A', AX), ('N', NX)):
    assert all(x.denominator == 1 for x in c), nm
    print(nm, ': integral, degree', len(c) - 1, ', largest coefficient has', max(len(str(abs(x.numerator))) for x in c), 'digits')
print('e =', eX, ' f =', ' + '.join('%d X^%d' % (x.numerator, k) for k, x in reversed(list(enumerate(fX))) if x != 0))
# a(xi) of degree 65: a(mu X) = a65 mu^65 (monic-ish); common scaling of (a, b, c): divide by mu^62 so that c is monic in X
aX = [a[k]*mu**k/mu**62 for k in range(66)]; print('a: leading coefficient', aX[65], '; denominators lcm has', len(str(__import__('math').lcm(*[x.denominator for x in aX]))), 'digits; numerators up to', max(len(str(abs(x.numerator))) for x in aX), 'digits')
k0 = 2*a65/SIG                         # in xi: a^2 - b^2 f = k0 c A^2 ; b = -a65 N
# in X: c = (X - e)^2 B^3 (monic, deg 62), A monic deg 32, N monic deg 61, f monic deg 8:
#   a(xi)^2 - a65^2 N(xi)^2 f(xi) = k0 c(xi) A(xi)^2 ; divide by mu^124: aX^2 - (a65 mu^3)^2 NX^2 fX = k0 mu^2 cX AX^2
b61 = -a65*mu**3; k0X = k0*mu**2
print('u = (a + b y)/c with b = b61 N, b61 =', b61, ' k0 =', k0X, ' = 2 a65 mu^3/(sigma mu):', k0X == 2*a65*mu**3/(SIG*mu))
pickle.dump(dict(e=eX, f=fX, B=BX, A=AX, N=NX, a=aX, b61=b61, k0=k0X, xscale=SIG*mu), open('modelX_33.pkl', 'wb'))


==> anc/supplementary/u34-poly-compute/nu-AB.gp <==
A = 5165566909822487560343779748529*w^29 + 1522230202425780705886971947491374*w^28 + 81963816005380451530671070316564904*w^27 - 1749903861011599422961158524200226496*w^26 + 9506032518392777177925561324964078464*w^25 + 4670663767352260313589069291740564480*w^24 + 84596905972221554285500190001976442880*w^23 + 1798769737385276969054449826760615444480*w^22 + 2030498705266387212118244945188785684480*w^21 + 28247482771798446740925043189915869511680*w^20 + 120682068563106125796392344178353152983040*w^19 + 271108629615884471817863410210233898762240*w^18 + 1715270356512298078310146105972065608663040*w^17 + 4772627475772927118164659014970081584087040*w^16 + 12994414368562812383545754944512249707888640*w^15 + 49494861637204795696801065840147382098984960*w^14 + 114333893356029466484755067844259624003829760*w^13 + 290374307120863016793111578196663874837544960*w^12 + 750609278214251177745953146283517191085096960*w^11 + 1464320202455769309664359000581293754139279360*w^10 + 3003697722549392009671820727554752275567083520*w^9 + 5181962251352239252967033903230373084654469120*w^8 + 6957766742697303280251607851077417890763243520*w^7 + 8625923216302793669866162304671211171893739520*w^6 + 7507075627899521499454417710413513954238136320*w^5 + 5095216487034481407782049471899961238902276096*w^4 + 2526894218870058996685220417737817193631973376*w^3 + 810490531854333978939861982740015104284164096*w^2 + 156379394943614326061876280967605901376618496*w + 14503812174813135639873875387702034391105536;
B = 384003762960004215451811588925*w^26 + 70264714755434336771614540081200*w^25 + 815698781007194950239004252110000*w^24 - 4158395341948378620171107704080000*w^23 + 26568165898734965353651341665760000*w^22 - 709372709890410700585530843780224000*w^21 - 1257845331026168825128465558834176000*w^20 - 11469937007292106335537415381104640000*w^19 - 78709727703810409830813923777863680000*w^18 - 168742040620523883912829353103523840000*w^17 - 1070685506849273135972137586415501312000*w^16 - 3764580464195461912484694143698731008000*w^15 - 9148371765021436152738690990593802240000*w^14 - 37207516859854482822998411753008660480000*w^13 - 95118274249741120105877746746434519040000*w^12 - 217023734741422469376026746474440163328000*w^11 - 593184924695955765632309682741530591232000*w^10 - 1175964395965300238508090760780358615040000*w^9 - 2149649611054542995175287138199200071680000*w^8 - 3526689525614889502200852711583713853440000*w^7 - 3989186042949264345293330288756775714816000*w^6 - 3892740602060018157305766150275768254464000*w^5 - 2690961319473158374620204242056972861440000*w^4 - 1294574242422968596515546222259423150080000*w^3 - 432313896318148682576218643938871869440000*w^2 - 85682352797983796038154738404132965580800*w - 7165408438615563906490195206640710451200;
Cden = 1619516878801499454259531653*w^29 - 23536301724525866676950434932*w^28 + 45290685551488133478742542528*w^27 + 895799167782466762938760777728*w^26 - 4270454883943539299346549399552*w^25 - 13255301346134095537659012464640*w^24 + 111974362365353286105906515804160*w^23 + 64293941545286227590547620495360*w^22 - 1664166146455451082641780653424640*w^21 + 801387035777441385665405921525760*w^20 + 16567638012641907204681563929313280*w^19 - 17703489922059311163687597055672320*w^18 - 119223180060157026432274297226526720*w^17 + 169947846095262915741419952175841280*w^16 + 647615879304942404951419562470932480*w^15 - 1049723704902801280265085739367137280*w^14 - 2727338150250309329729944580448583680*w^13 + 4543490282923119530270744178820382720*w^12 + 9032347612509936128616658132239646720*w^11 - 14048472541940831126056603264462356480*w^10 - 23509400771287951101966127556051599360*w^9 + 30487433480719729907166521381974179840*w^8 + 47022469842199046243591765866724720640*w^7 - 43623397947187460596757477767627407360*w^6 - 68306952464564827402796856139065589760*w^5 + 34770569465318284006927654229976809472*w^4 + 64033691636214687296117890445509394432*w^3 - 6444629888839731796286562460686614528*w^2 - 28914778611055413875327247598095433728*w - 7496424084347699893603360488395112448;


==> anc/supplementary/u34-poly-compute/poly1.g <==
# The degree-65 cover Y' -> P^1_u with group G_2 = U_3(4).2: classes on 65 points, genus, and the gluing data
# (L1, L2, L3) over the real branch points rho_2 < rho_1 < 0 < infinity (cuts along [rho_2, +infinity)):
# crossing (rho_2,rho_1), (rho_1,0), (0,infinity) downwards maps the upper sheet s to the lower sheet L_j(s);
# local monodromies L1 (2B), L1^-1 L2 (2B), L2^-1 L3 (2A), L3 (3A).
run := function()
  local G, A, hom, P, S, D, c2B, c2A, c3A, L3, cL3, orb, a, L2, L1, y, st, tuples, t, c, found, seen, key, reps2A, r, x, n, out, i, real, cnt, q, cc, stD, cands;
  G := PSU(3, 4); A := AutomorphismGroup(G); hom := IsomorphismPermGroup(A); P := Image(hom); P := Image(SmallerDegreePermutationRepresentation(P));
  S := DerivedSubgroup(P); D := First(List(ConjugacyClassesSubgroups(P), Representative), U -> Size(U) = 2*Size(S) and IsSubgroup(U, S));
  Print("degree ", NrMovedPoints(P), "; |U3(4)| = ", Size(S), ", |G_2| = ", Size(D), ", |Aut| = ", Size(P), "; normalizer of G_2 in S_65 has order ", Size(Normalizer(SymmetricGroup(65), D)), "\n");
  c2A := ConjugacyClass(P, First(GeneratorsOfGroup(SylowSubgroup(S, 2)), x -> Order(x) = 2));
  c2A := First(ConjugacyClasses(S), c -> Order(Representative(c)) = 2); c3A := First(ConjugacyClasses(S), c -> Order(Representative(c)) = 3);
  c2B := First(ConjugacyClasses(D), c -> Order(Representative(c)) = 2 and not Representative(c) in S);
  Print("classes on 65 points: 2A ", CycleStructurePerm(Representative(c2A)), " fixed ", 65 - NrMovedPoints(Representative(c2A)), "; 3A ", CycleStructurePerm(Representative(c3A)), " fixed ", 65 - NrMovedPoints(Representative(c3A)),
        "; 2B ", CycleStructurePerm(Representative(c2B)), " fixed ", 65 - NrMovedPoints(Representative(c2B)), "; sizes ", Size(c2A), " ", Size(c3A), " ", Size(c2B), "; outer involutions of G_2: ", Number(ConjugacyClasses(D), c -> Order(Representative(c)) = 2 and not Representative(c) in S), " class(es)\n");
  Print("genus of Y': ", (-130 + 32 + 42 + 30 + 30 + 2)/2, "\n");
  # enumeration: L3 fixed in 3A; L2 with L2^-1 L3 in 2A, i.e. L2 = L3 a, a in 2A; L1 in 2B with L1^-1 L2 in 2B
  L3 := Representative(c3A); cL3 := Centralizer(P, L3); tuples := [];
  for r in DoubleCosetRepsAndSizes(P, Centralizer(P, Representative(c2A)), cL3) do
    a := Representative(c2A)^r[1]; L2 := L3*a;          # L2^-1 L3 = a^-1 L3^-1 L3 = a
    st := Intersection(cL3, Centralizer(P, a));
    for orb in Orbits(st, AsList(c2B)) do
      L1 := orb[1]; y := L1^-1*L2;
      if Order(y) = 2 and not y in S and Size(Group(L1, L2, L3)) = Size(D) then Add(tuples, [L1, L2, L3]); fi;
    od;
  od;
  Print("gluing data (L1, L2, L3) generating G_2, up to conjugation in Aut(U_3(4)): ", Length(tuples), "\n");
  out := OutputTextFile("tuples.py", false); SetPrintFormattingStatus(out, false);
  PrintTo(out, "# written by poly1.g: gluing data of the degree-65 covers with group G_2, sheets 0..64\n");
  AppendTo(out, "tuples = [\n"); real := [];
  for i in [1..Length(tuples)] do
    t := tuples[i];
    c := RepresentativeAction(P, t, List(t, x -> x^-1), OnTuples);
    AppendTo(out, " dict(L1=", List([1..65], k -> k^t[1] - 1), ", L2=", List([1..65], k -> k^t[2] - 1), ", L3=", List([1..65], k -> k^t[3] - 1));
    if c = fail then AppendTo(out, ", real=False),\n");
    else
      Add(real, i);
      AppendTo(out, ", real=True, c=", List([1..65], k -> k^c - 1), ", c_in_G2=", String(c in D) = "true", ", c_in_U34=", String(c in S) = "true", ", c_order=", Order(c), "),\n");
      Print("  tuple ", i, " is real: c of order ", Order(c), ", in G_2: ", c in D, ", in U_3(4): ", c in S, ", cycle type ", CycleStructurePerm(c), "; cycle type of L2 = (L1^-1 L2 ... ) ", CycleStructurePerm(t[2]), "\n");
    fi;
  od;
  AppendTo(out, "]\n"); CloseStream(out);
  Print("real gluing data: ", Length(real), " of ", Length(tuples), ": ", real, "\n");
end;;
run();
QUIT;


==> anc/supplementary/u34-poly-compute/poly1.log <==
degree 65; |U3(4)| = 62400, |G_2| = 124800, |Aut| = 
249600; normalizer of G_2 in S_65 has order 249600
classes on 65 points: 2A [ 32 ] fixed 1; 3A [ , 21 ] fixed 2; 2B [ 30 ] fixed 
5; sizes 195 4160 1040; outer involutions of G_2: 1 class(es)
genus of Y': 3
gluing data (L1, L2, L3) generating G_2, up to conjugation in Aut(U_3(4)): 39
  tuple 8 is real: c of order 2, in G_2: true, in U_3(4): false, cycle type 
[ 30 ]; cycle type of L2 = (L1^-1 L2 ... ) [ ,,,,,,,,,,, 5 ]
  tuple 16 is real: c of order 2, in G_2: true, in U_3(4): false, cycle type 
[ 30 ]; cycle type of L2 = (L1^-1 L2 ... ) [ 2,,,,,,,, 6 ]
  tuple 19 is real: c of order 2, in G_2: true, in U_3(4): false, cycle type 
[ 30 ]; cycle type of L2 = (L1^-1 L2 ... ) [ 2,,,,,,,, 6 ]
  tuple 36 is real: c of order 2, in G_2: true, in U_3(4): false, cycle type 
[ 30 ]; cycle type of L2 = (L1^-1 L2 ... ) [ , 1,,,,,,,,,,,, 4 ]
  tuple 39 is real: c of order 2, in G_2: true, in U_3(4): true, cycle type 
[ 32 ]; cycle type of L2 = (L1^-1 L2 ... ) [ 32 ]
real gluing data: 5 of 39: [ 8, 16, 19, 36, 39 ]


==> anc/supplementary/u34-poly-compute/recog.py <==
import pickle, sys, mpmath as mp
ti = int(sys.argv[1])
d = pickle.load(open('newton2_%d.pkl' % ti, 'rb')); dig = d['dig']; mp.mp.dps = dig + 20; SL = d['SL']
th = [mp.mpc(mp.mpf(a), mp.mpf(b)) for a, b in d['theta']]
print('digits', dig, ' max |Im| of f, a65, e:', mp.nstr(max(abs(mp.im(z)) for z in th[:9]), 5))
def cf(x, maxden_digits):
    """Continued fraction convergent with the largest partial quotient; returns (p, q, size of the partial quotient)."""
    x = mp.re(x); a = []; y = x; p0, q0, p1, q1 = 1, 0, int(mp.floor(y)), 1; best = None
    y = y - mp.floor(y)
    for _ in range(4000):
        if abs(y) < mp.mpf(10)**(-(dig - 5)): break
        y = 1/y; ak = int(mp.floor(y)); y -= ak
        if best is None or ak > best[2]: best = (p1, q1, ak)
        p0, q0, p1, q1 = p1, q1, ak*p1 + p0, ak*q1 + q0
        if q1 > mp.mpf(10)**maxden_digits: break
    return best
names = ['f%d' % i for i in range(7)] + ['a65', 'e']
for nm, z in zip(names, th[:9]):
    p, q, big = cf(z, dig)
    print('%-4s = %s...  best convergent: denominator of %d digits, numerator of %d digits, partial quotient of %d digits%s' % (nm, mp.nstr(mp.re(z), 20), len(str(q)), len(str(abs(p))), len(str(big)), '   <-- rational' if len(str(q)) + len(str(big)) > dig - 12 and len(str(big)) > 15 else ''))


==> anc/supplementary/u34-poly-compute/recog2.py <==
# Rational recognition of the hyperelliptic model of the degree-65 cover and exact verification.
import pickle, sys, mpmath as mp
from fractions import Fraction as Fr
from flint import fmpq_poly, fmpq, fmpz
ti = int(sys.argv[1])
d = pickle.load(open('newton2_%d.pkl' % ti, 'rb')); dig = d['dig']; mp.mp.dps = dig + 25; SL = d['SL']
th = [mp.mpc(mp.mpf(a), mp.mpf(b)) for a, b in d['theta']]
SIG = Fr(3, 100000)
def rat(x, name=''):
    """Rational number from its decimal expansion: stop the continued fraction at the first huge partial quotient."""
    x = mp.re(x); p0, q0 = 1, 0; a0 = int(mp.floor(x)); p1, q1 = a0, 1; y = x - a0
    for _ in range(100000):
        if abs(y) < mp.mpf(10)**(-(dig - 2*len(str(q1)) - 10)) or abs(y)*q1*q1 < mp.mpf(10)**(-(dig - 2*len(str(q1)) - 30)): break
        y = 1/y; ak = int(mp.floor(y)); y -= ak
        p0, q0, p1, q1 = p1, q1, ak*p1 + p0, ak*q1 + q0
        if 2*len(str(q1)) > dig - 40: raise ValueError('not recognised: ' + name)
    err = abs(x - mp.mpf(p1)/q1)
    assert err < mp.mpf(10)**(-(dig - 30)), (name, mp.nstr(err, 5))
    return Fr(p1, q1)
def polyfromroots(rts):
    c = [mp.mpc(1)]
    for r in rts:
        c = [mp.mpc(0)] + c
        for i in range(len(c) - 1): c[i] -= r*c[i + 1]
    return c                                        # ascending
g = lambda nm: th[SL[nm][0]:SL[nm][1]]
e = rat(g('E')[0], 'e'); f = [rat(z, 'f%d' % i) for i, z in enumerate(th[:7])] + [Fr(0), Fr(1)]; a65 = rat(th[7], 'a65')
print('e =', e, '\na65 =', a65, '\nf6 =', f[6], '\nf5 =', f[5])
B = [rat(z, 'B') for z in polyfromroots(g('B'))]; A = [rat(z, 'A') for z in polyfromroots(g('A'))]
Nc = polyfromroots(list(g('N')) + [g('E')[0]])
for k in range(SL['Q'][0], SL['Q'][1], 2):
    p, q = th[k], th[k + 1]; new = [mp.mpc(0)]*(len(Nc) + 2)
    for i, c in enumerate(Nc): new[i] += q*c; new[i + 1] += p*c; new[i + 2] += c
    Nc = new
N = [rat(z, 'N') for z in Nc]
print('B, A, N recognised: degrees', len(B) - 1, len(A) - 1, len(N) - 1, '; largest denominators (digits):', max(len(str(x.denominator)) for x in B), max(len(str(x.denominator)) for x in A), max(len(str(x.denominator)) for x in N))
# a from the fibre over rho_1
r2c, r1c, r0c = mp.mpf(131), mp.mpf(1018525), mp.mpf(2*61**5); dsc = mp.sqrt(r1c*r1c - 4*r0c*r2c); rho1 = (-r1c + dsc)/(2*r2c); rho2 = (-r1c - dsc)/(2*r2c)
P = lambda c: fmpq_poly([fmpq(x.numerator, x.denominator) for x in c])
x = fmpq_poly([0, 1]); fe = fmpq(e.numerator, e.denominator); fa65 = fmpq(a65.numerator, a65.denominator); kap = fmpq(2*SIG.denominator, SIG.numerator)
fP, BP, AP, NP = P(f), P(B), P(A), P(N); cP = (x - fe)**2*BP**3; k0 = kap*fa65; bP = -fa65*NP
mpc = lambda pol: [mp.mpf(int(c.p))/mp.mpf(int(c.q)) for c in pol.coeffs()]
G1 = polyfromroots(list(g('S1')) + list(g('T1'))*2)
cm, A2m = mpc(cP), mpc(AP*AP); k0m = mp.mpf(int(k0.p))/int(k0.q); a65m = mp.mpf(int(fa65.p))/int(fa65.q)
am = [((cm[i] if i < len(cm) else 0)*rho1*rho1 + k0m*(A2m[i] if i < len(A2m) else 0) + 2*a65m*rho1*G1[i])/(2*rho1) for i in range(66)]
a = [rat(z, 'a%d' % i) for i, z in enumerate(am)]; aP = P(a)
print('a recognised: degree', aP.degree(), ', leading coefficient equals a65:', a[65] == a65, '; largest denominator (digits):', max(len(str(z.denominator)) for z in a))
# ---- exact verification
I = aP*aP - bP*bP*fP - k0*cP*AP*AP
print('EXACT (I):  a^2 - b^2 f - k0 c A^2 = 0:', I == 0)
r2, r1, r0 = fmpq(131), fmpq(1018525), fmpq(2*61**5); s = -r1/r2; p = r0/r2; c0 = k0*AP*AP
Nm = cP*cP*p*p - 2*aP*cP*p*s + cP*c0*(s*s - 2*p) + 4*aP*aP*p - 2*aP*c0*s + c0*c0        # prod_k F(x, rho_k)
gq = Nm.gcd(Nm.derivative()); sq = Nm/gq
print('EXACT (II): prod_k F(xi, rho_k): degree', Nm.degree(), '; gcd with the derivative: degree', gq.degree(), '; squarefree part: degree', sq.degree(), '; (squarefree part)/gcd of degree', (sq/gq.gcd(sq)).degree() if (sq % gq.gcd(sq)) == 0 else 'n/a')
print('   factor degrees of the squarefree part:', sorted(ff.degree() for ff, ee in sq.factor()[1]), '; multiplicities in the norm:', sorted([ff.degree(), ee] for ff, ee in Nm.factor()[1]))
print('   A squarefree:', AP.gcd(AP.derivative()).degree() == 0, ' B squarefree:', BP.gcd(BP.derivative()).degree() == 0, ' f squarefree:', fP.gcd(fP.derivative()).degree() == 0, ' gcd(c, A):', cP.gcd(AP).degree(), ' N factor degrees:', sorted(ff.degree() for ff, ee in NP.factor()[1]), ' f factor degrees:', sorted(ff.degree() for ff, ee in fP.factor()[1]))
pickle.dump(dict(e=e, f=f, a65=a65, B=B, A=A, N=N, a=a, sigma=SIG), open('model_%d.pkl' % ti, 'wb'))


==> anc/supplementary/u34-poly-compute/solve.py <==
# Null space of the collocation system: normal equations, dense Cholesky with a small shift, inverse iteration.
import numpy as np, sys, time, pickle
import scipy.sparse as sp, scipy.linalg as sl
from colloc import *
ti = int(sys.argv[1]); M = int(sys.argv[2]); narc = int(sys.argv[3]) if len(sys.argv) > 3 else M
cov = Cover(tuples[ti - 1])
t0 = time.time(); n, r, rows, cols, vals, off, rs, pts = build(cov, M, narc)
A = sp.csr_matrix((vals, (rows, cols)), shape=(r, n)); del rows, cols, vals
print('tuple %d, M = %d: unknowns %d, equations %d, nnz %d, build %.1f s' % (ti, M, n, r, A.nnz, time.time() - t0)); sys.stdout.flush()
N = (A.conj().T @ A); print('normal matrix: nnz fraction %.3f (%.1f s)' % (N.nnz/n/n, time.time() - t0)); sys.stdout.flush()
N = N.toarray(order='F'); tr = np.trace(N).real/n
N[np.diag_indices(n)] += 1e-13*tr
cf = sl.cho_factor(N, lower=True, overwrite_a=True, check_finite=False); print('Cholesky done (%.1f s)' % (time.time() - t0)); sys.stdout.flush()
rng = np.random.default_rng(0); X = rng.normal(size=(n, 6)) + 1j*rng.normal(size=(n, 6))
for it in range(4):
    X = sl.cho_solve(cf, X, check_finite=False); X, _ = np.linalg.qr(X)
    AX = A @ X; G = AX.conj().T @ AX; ev, W = np.linalg.eigh(G); X = X @ W
    print('iteration %d: singular values of A on the block: %s' % (it, np.array2string(np.sqrt(np.abs(ev)), precision=3))); sys.stdout.flush()
sols = [X[:, i].copy() for i in range(3)]
pickle.dump(dict(ti=ti, M=M, sols=sols, off=off, rs=rs, sv=np.sqrt(np.abs(ev))), open('forms_%d_%d.pkl' % (ti, M), 'wb'))
print('total %.1f s' % (time.time() - t0))


==> anc/supplementary/u34-poly-compute/tuples.py <==
# written by poly1.g: gluing data of the degree-65 covers with group G_2, sheets 0..64
tuples = [
 dict(L1=[ 0, 8, 45, 30, 10, 36, 40, 7, 1, 25, 4, 11, 55, 31, 48, 56, 50, 41, 35, 46, 62, 63, 28, 27, 24, 9, 37, 23, 22, 51, 3, 13, 53, 57, 39, 18, 5, 26, 38, 34, 6, 17, 43, 42, 64, 2, 19, 61, 14, 54, 16, 29, 59, 32, 49, 12, 15, 33, 60, 52, 58, 47, 20, 21, 44 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 1, 0, 7, 3, 11, 42, 54, 2, 27, 20, 59, 4, 38, 22, 44, 43, 60, 30, 36, 33, 9, 34, 13, 64, 29, 46, 57, 8, 53, 24, 17, 41, 55, 19, 21, 35, 18, 51, 12, 61, 45, 31, 5, 15, 14, 40, 25, 49, 58, 47, 50, 37, 56, 28, 6, 32, 52, 26, 48, 10, 16, 39, 62, 63, 23 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 8, 23, 6, 41, 52, 35, 2, 45, 0, 19, 11, 10, 53, 17, 60, 59, 16, 13, 18, 9, 20, 21, 32, 1, 51, 62, 29, 44, 31, 26, 30, 28, 22, 37, 47, 5, 43, 33, 55, 63, 49, 3, 56, 36, 27, 7, 57, 34, 64, 40, 58, 24, 4, 12, 61, 38, 42, 46, 50, 15, 14, 54, 25, 39, 48 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 14, 64, 54, 22, 56, 10, 21, 47, 58, 46, 5, 43, 28, 38, 0, 35, 23, 31, 52, 24, 26, 6, 3, 16, 19, 51, 20, 27, 12, 57, 53, 17, 32, 62, 61, 15, 42, 37, 13, 45, 40, 55, 36, 11, 50, 39, 9, 7, 60, 63, 44, 25, 18, 30, 2, 41, 4, 29, 8, 59, 48, 34, 33, 49, 1 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 16, 58, 39, 55, 5, 4, 34, 21, 50, 26, 35, 18, 41, 32, 27, 42, 0, 53, 11, 37, 24, 7, 31, 60, 20, 29, 9, 14, 28, 25, 38, 22, 13, 46, 6, 10, 52, 19, 30, 2, 47, 12, 15, 59, 48, 63, 33, 40, 44, 61, 8, 62, 36, 17, 54, 3, 56, 57, 1, 43, 23, 49, 51, 45, 64 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 23, 44, 49, 13, 15, 18, 7, 6, 8, 57, 10, 52, 22, 3, 50, 4, 58, 28, 5, 62, 25, 39, 12, 0, 26, 20, 24, 48, 17, 33, 41, 32, 31, 29, 54, 43, 56, 46, 53, 21, 61, 30, 59, 35, 1, 45, 37, 63, 27, 2, 14, 51, 11, 38, 34, 55, 36, 9, 16, 42, 64, 40, 19, 47, 60 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 27, 1, 2, 17, 4, 15, 47, 40, 64, 62, 56, 59, 12, 53, 23, 5, 48, 3, 42, 26, 46, 61, 41, 14, 37, 33, 19, 0, 55, 29, 31, 30, 38, 25, 63, 36, 35, 24, 32, 49, 7, 22, 18, 52, 58, 54, 20, 6, 16, 39, 60, 57, 43, 13, 45, 28, 10, 51, 44, 11, 50, 21, 9, 34, 8 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 44, 48, 61, 28, 42, 5, 45, 49, 23, 37, 52, 15, 31, 30, 16, 11, 14, 32, 43, 20, 19, 47, 38, 8, 33, 25, 51, 60, 3, 46, 13, 12, 17, 24, 40, 56, 59, 9, 22, 39, 34, 41, 4, 18, 0, 6, 29, 21, 1, 7, 64, 26, 10, 55, 63, 53, 35, 62, 58, 36, 27, 2, 57, 54, 50 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=True, c=[ 44, 48, 61, 28, 42, 5, 45, 49, 23, 37, 52, 15, 31, 30, 16, 11, 14, 32, 43, 20, 19, 47, 38, 8, 33, 25, 51, 60, 3, 46, 13, 12, 17, 24, 40, 56, 59, 9, 22, 39, 34, 41, 4, 18, 0, 6, 29, 21, 1, 7, 64, 26, 10, 55, 63, 53, 35, 62, 58, 36, 27, 2, 57, 54, 50 ], c_in_G2=true, c_in_U34=false, c_order=2),
 dict(L1=[ 48, 60, 34, 32, 36, 43, 6, 61, 44, 29, 15, 42, 17, 41, 58, 10, 64, 12, 56, 25, 57, 54, 55, 23, 46, 19, 26, 50, 30, 9, 28, 38, 3, 51, 2, 59, 4, 62, 31, 47, 63, 13, 11, 5, 8, 49, 24, 39, 0, 45, 27, 33, 52, 53, 21, 22, 18, 20, 14, 35, 1, 7, 37, 40, 16 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 50, 16, 21, 38, 18, 59, 61, 63, 60, 51, 36, 35, 30, 28, 64, 15, 1, 55, 4, 57, 29, 2, 22, 48, 62, 37, 46, 58, 13, 20, 12, 53, 41, 33, 45, 11, 10, 25, 3, 40, 39, 32, 52, 56, 44, 34, 26, 54, 23, 49, 0, 9, 42, 31, 47, 17, 43, 19, 27, 5, 8, 6, 24, 7, 14 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 58, 14, 47, 53, 43, 11, 63, 39, 16, 33, 18, 5, 13, 12, 1, 36, 8, 22, 10, 29, 51, 45, 17, 50, 25, 24, 62, 64, 32, 19, 55, 31, 28, 9, 49, 52, 15, 57, 41, 7, 54, 38, 42, 4, 60, 21, 46, 2, 48, 34, 23, 20, 35, 3, 40, 30, 59, 37, 0, 56, 44, 61, 26, 6, 27 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 60, 50, 63, 12, 35, 56, 49, 34, 48, 24, 42, 36, 3, 13, 14, 52, 27, 38, 59, 19, 37, 40, 53, 44, 9, 57, 33, 16, 41, 62, 32, 55, 30, 26, 7, 4, 11, 20, 17, 54, 21, 28, 10, 43, 23, 61, 51, 47, 8, 6, 1, 46, 15, 22, 39, 31, 5, 25, 64, 18, 0, 45, 29, 2, 58 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 64, 27, 40, 31, 59, 52, 39, 54, 14, 9, 43, 56, 32, 55, 8, 18, 44, 17, 15, 51, 33, 49, 30, 58, 57, 26, 25, 1, 38, 37, 22, 3, 12, 20, 34, 42, 36, 29, 28, 6, 2, 53, 35, 10, 16, 47, 62, 45, 50, 21, 48, 19, 5, 41, 7, 13, 11, 24, 23, 4, 60, 63, 46, 61, 0 ], L2=[ 44, 23, 6, 13, 52, 59, 34, 49, 48, 25, 42, 15, 53, 12, 1, 35, 64, 41, 56, 29, 57, 54, 3, 60, 33, 37, 9, 8, 38, 26, 28, 30, 55, 62, 39, 43, 5, 51, 22, 40, 45, 32, 18, 4, 50, 61, 20, 2, 16, 63, 14, 46, 36, 17, 7, 31, 11, 24, 27, 10, 58, 21, 19, 47, 0 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 6, 36, 24, 9, 62, 41, 0, 20, 27, 3, 12, 60, 10, 45, 38, 15, 32, 17, 18, 56, 7, 52, 29, 54, 2, 25, 26, 8, 31, 22, 47, 28, 16, 35, 59, 33, 1, 42, 14, 58, 49, 5, 37, 63, 57, 13, 51, 30, 53, 40, 61, 46, 21, 48, 23, 64, 19, 44, 39, 34, 11, 50, 4, 43, 55 ], L2=[ 44, 55, 24, 52, 13, 39, 21, 33, 17, 37, 28, 22, 57, 30, 63, 14, 11, 27, 29, 56, 53, 9, 18, 26, 49, 25, 54, 46, 4, 60, 42, 12, 23, 61, 59, 20, 40, 47, 15, 5, 2, 58, 3, 38, 10, 62, 43, 45, 7, 1, 35, 8, 0, 48, 16, 19, 64, 6, 41, 50, 32, 34, 31, 51, 36 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 9, 2, 1, 47, 12, 41, 10, 48, 43, 0, 6, 23, 4, 31, 14, 63, 26, 46, 60, 36, 61, 44, 32, 11, 49, 25, 16, 27, 57, 29, 62, 13, 22, 53, 35, 34, 19, 52, 51, 58, 55, 5, 45, 8, 21, 42, 17, 3, 7, 24, 59, 38, 37, 33, 54, 40, 64, 28, 39, 50, 18, 20, 30, 15, 56 ], L2=[ 44, 55, 24, 52, 13, 39, 21, 33, 17, 37, 28, 22, 57, 30, 63, 14, 11, 27, 29, 56, 53, 9, 18, 26, 49, 25, 54, 46, 4, 60, 42, 12, 23, 61, 59, 20, 40, 47, 15, 5, 2, 58, 3, 38, 10, 62, 43, 45, 7, 1, 35, 8, 0, 48, 16, 19, 64, 6, 41, 50, 32, 34, 31, 51, 36 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 12, 56, 40, 6, 47, 41, 3, 50, 8, 30, 62, 18, 0, 37, 46, 43, 29, 51, 11, 55, 53, 42, 22, 23, 36, 25, 32, 63, 45, 16, 9, 44, 26, 59, 61, 48, 24, 13, 38, 58, 2, 5, 21, 15, 31, 28, 14, 4, 35, 64, 7, 17, 57, 20, 60, 19, 1, 52, 39, 33, 54, 34, 10, 27, 49 ], L2=[ 44, 55, 24, 52, 13, 39, 21, 33, 17, 37, 28, 22, 57, 30, 63, 14, 11, 27, 29, 56, 53, 9, 18, 26, 49, 25, 54, 46, 4, 60, 42, 12, 23, 61, 59, 20, 40, 47, 15, 5, 2, 58, 3, 38, 10, 62, 43, 45, 7, 1, 35, 8, 0, 48, 16, 19, 64, 6, 41, 50, 32, 34, 31, 51, 36 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=True, c=[ 44, 48, 61, 28, 42, 5, 45, 49, 23, 37, 52, 15, 31, 30, 16, 11, 14, 32, 43, 20, 19, 47, 38, 8, 33, 25, 51, 60, 3, 46, 13, 12, 17, 24, 40, 56, 59, 9, 22, 39, 34, 41, 4, 18, 0, 6, 29, 21, 1, 7, 64, 26, 10, 55, 63, 53, 35, 62, 58, 36, 27, 2, 57, 54, 50 ], c_in_G2=true, c_in_U34=false, c_order=2),
 dict(L1=[ 21, 40, 49, 37, 31, 58, 44, 53, 46, 52, 57, 32, 28, 62, 15, 14, 23, 27, 29, 64, 33, 0, 60, 16, 24, 25, 54, 17, 12, 18, 45, 4, 11, 20, 50, 61, 55, 3, 63, 41, 1, 39, 47, 51, 6, 30, 8, 42, 48, 2, 34, 43, 9, 7, 26, 36, 56, 10, 5, 59, 22, 35, 13, 38, 19 ], L2=[ 44, 55, 24, 52, 13, 39, 21, 33, 17, 37, 28, 22, 57, 30, 63, 14, 11, 27, 29, 56, 53, 9, 18, 26, 49, 25, 54, 46, 4, 60, 42, 12, 23, 61, 59, 20, 40, 47, 15, 5, 2, 58, 3, 38, 10, 62, 43, 45, 7, 1, 35, 8, 0, 48, 16, 19, 64, 6, 41, 50, 32, 34, 31, 51, 36 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 31, 19, 36, 57, 37, 58, 42, 59, 51, 13, 45, 22, 52, 9, 27, 46, 18, 63, 16, 1, 20, 30, 11, 32, 64, 25, 60, 14, 47, 54, 21, 0, 23, 34, 33, 53, 2, 4, 43, 41, 40, 39, 6, 38, 62, 10, 15, 28, 50, 56, 48, 8, 12, 35, 29, 55, 49, 3, 5, 7, 26, 61, 44, 17, 24 ], L2=[ 44, 55, 24, 52, 13, 39, 21, 33, 17, 37, 28, 22, 57, 30, 63, 14, 11, 27, 29, 56, 53, 9, 18, 26, 49, 25, 54, 46, 4, 60, 42, 12, 23, 61, 59, 20, 40, 47, 15, 5, 2, 58, 3, 38, 10, 62, 43, 45, 7, 1, 35, 8, 0, 48, 16, 19, 64, 6, 41, 50, 32, 34, 31, 51, 36 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 37, 24, 55, 45, 57, 58, 28, 7, 38, 44, 21, 26, 13, 12, 63, 51, 54, 43, 32, 40, 34, 10, 23, 22, 1, 25, 11, 46, 6, 60, 31, 30, 18, 48, 20, 59, 56, 0, 8, 41, 19, 39, 62, 17, 9, 3, 27, 52, 33, 49, 50, 15, 47, 61, 16, 2, 36, 4, 5, 35, 29, 53, 42, 14, 64 ], L2=[ 44, 55, 24, 52, 13, 39, 21, 33, 17, 37, 28, 22, 57, 30, 63, 14, 11, 27, 29, 56, 53, 9, 18, 26, 49, 25, 54, 46, 4, 60, 42, 12, 23, 61, 59, 20, 40, 47, 15, 5, 2, 58, 3, 38, 10, 62, 43, 45, 7, 1, 35, 8, 0, 48, 16, 19, 64, 6, 41, 50, 32, 34, 31, 51, 36 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=True, c=[ 44, 48, 61, 28, 42, 5, 45, 49, 23, 37, 52, 15, 31, 30, 16, 11, 14, 32, 43, 20, 19, 47, 38, 8, 33, 25, 51, 60, 3, 46, 13, 12, 17, 24, 40, 56, 59, 9, 22, 39, 34, 41, 4, 18, 0, 6, 29, 21, 1, 7, 64, 26, 10, 55, 63, 53, 35, 62, 58, 36, 27, 2, 57, 54, 50 ], c_in_G2=true, c_in_U34=false, c_order=2),
 dict(L1=[ 45, 1, 56, 31, 21, 58, 13, 61, 14, 28, 37, 16, 42, 6, 8, 17, 11, 15, 26, 24, 50, 4, 54, 29, 19, 25, 18, 38, 9, 23, 57, 3, 60, 33, 48, 35, 36, 10, 27, 41, 64, 39, 12, 46, 47, 0, 43, 44, 34, 55, 20, 63, 62, 59, 22, 49, 2, 30, 5, 53, 32, 7, 52, 51, 40 ], L2=[ 44, 55, 24, 52, 13, 39, 21, 33, 17, 37, 28, 22, 57, 30, 63, 14, 11, 27, 29, 56, 53, 9, 18, 26, 49, 25, 54, 46, 4, 60, 42, 12, 23, 61, 59, 20, 40, 47, 15, 5, 2, 58, 3, 38, 10, 62, 43, 45, 7, 1, 35, 8, 0, 48, 16, 19, 64, 6, 41, 50, 32, 34, 31, 51, 36 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 47, 49, 19, 62, 6, 41, 4, 33, 15, 10, 9, 54, 30, 57, 51, 8, 16, 38, 23, 2, 59, 28, 26, 18, 55, 25, 22, 43, 21, 32, 12, 42, 29, 7, 53, 50, 64, 44, 17, 58, 56, 5, 31, 27, 37, 52, 46, 0, 61, 1, 35, 14, 45, 34, 11, 24, 40, 13, 39, 20, 60, 48, 3, 63, 36 ], L2=[ 44, 55, 24, 52, 13, 39, 21, 33, 17, 37, 28, 22, 57, 30, 63, 14, 11, 27, 29, 56, 53, 9, 18, 26, 49, 25, 54, 46, 4, 60, 42, 12, 23, 61, 59, 20, 40, 47, 15, 5, 2, 58, 3, 38, 10, 62, 43, 45, 7, 1, 35, 8, 0, 48, 16, 19, 64, 6, 41, 50, 32, 34, 31, 51, 36 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 57, 64, 2, 21, 45, 58, 52, 35, 17, 42, 31, 29, 44, 47, 43, 38, 60, 8, 22, 19, 48, 3, 18, 26, 40, 25, 23, 51, 62, 11, 37, 10, 54, 50, 34, 7, 49, 30, 15, 41, 24, 39, 9, 14, 12, 4, 63, 13, 20, 36, 33, 27, 6, 53, 32, 56, 55, 0, 5, 61, 16, 59, 28, 46, 1 ], L2=[ 44, 55, 24, 52, 13, 39, 21, 33, 17, 37, 28, 22, 57, 30, 63, 14, 11, 27, 29, 56, 53, 9, 18, 26, 49, 25, 54, 46, 4, 60, 42, 12, 23, 61, 59, 20, 40, 47, 15, 5, 2, 58, 3, 38, 10, 62, 43, 45, 7, 1, 35, 8, 0, 48, 16, 19, 64, 6, 41, 50, 32, 34, 31, 51, 36 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 62, 55, 64, 12, 9, 41, 30, 34, 63, 4, 47, 11, 3, 21, 17, 27, 22, 14, 54, 49, 35, 13, 16, 60, 56, 25, 29, 15, 37, 26, 6, 52, 32, 61, 7, 20, 40, 28, 46, 58, 36, 5, 57, 43, 45, 44, 38, 10, 59, 19, 53, 51, 31, 50, 18, 1, 24, 42, 39, 48, 23, 33, 0, 8, 2 ], L2=[ 44, 55, 24, 52, 13, 39, 21, 33, 17, 37, 28, 22, 57, 30, 63, 14, 11, 27, 29, 56, 53, 9, 18, 26, 49, 25, 54, 46, 4, 60, 42, 12, 23, 61, 59, 20, 40, 47, 15, 5, 2, 58, 3, 38, 10, 62, 43, 45, 7, 1, 35, 8, 0, 48, 16, 19, 64, 6, 41, 50, 32, 34, 31, 51, 36 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 0, 20, 23, 4, 3, 59, 56, 38, 62, 13, 30, 24, 32, 9, 21, 40, 61, 28, 18, 19, 1, 14, 41, 2, 11, 31, 49, 45, 17, 57, 10, 25, 12, 51, 44, 35, 52, 54, 7, 64, 15, 22, 60, 58, 34, 27, 46, 50, 63, 26, 47, 33, 36, 55, 37, 53, 6, 29, 43, 5, 42, 16, 8, 48, 39 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 7, 59, 50, 17, 45, 63, 31, 0, 39, 48, 13, 11, 42, 10, 29, 41, 21, 3, 18, 52, 30, 16, 34, 23, 38, 27, 44, 25, 56, 14, 20, 6, 35, 40, 22, 32, 37, 36, 24, 8, 33, 15, 12, 58, 26, 4, 47, 46, 9, 51, 2, 49, 19, 55, 54, 53, 28, 64, 43, 1, 60, 62, 61, 5, 57 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 11, 9, 47, 31, 6, 10, 4, 24, 14, 1, 5, 0, 12, 59, 8, 26, 64, 25, 18, 54, 48, 39, 51, 46, 7, 17, 15, 28, 27, 62, 63, 3, 42, 34, 33, 60, 36, 52, 38, 21, 44, 49, 32, 58, 40, 56, 23, 2, 20, 41, 50, 22, 37, 55, 19, 53, 45, 61, 43, 13, 35, 57, 29, 30, 16 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 15, 1, 29, 45, 12, 30, 6, 22, 46, 36, 54, 49, 4, 48, 39, 0, 62, 60, 43, 63, 37, 23, 7, 21, 44, 28, 41, 35, 25, 2, 5, 32, 31, 38, 34, 27, 9, 20, 33, 14, 51, 26, 56, 18, 24, 3, 8, 64, 13, 11, 61, 40, 59, 55, 10, 53, 42, 57, 58, 52, 17, 50, 16, 19, 47 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 22, 5, 21, 3, 60, 1, 25, 44, 50, 54, 37, 33, 27, 13, 62, 38, 16, 42, 43, 59, 52, 2, 0, 61, 49, 6, 40, 12, 45, 47, 48, 35, 56, 11, 41, 31, 63, 10, 15, 57, 26, 34, 17, 18, 7, 28, 64, 29, 30, 24, 8, 51, 20, 55, 9, 53, 32, 39, 58, 19, 4, 23, 14, 36, 46 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 24, 63, 46, 56, 25, 9, 27, 7, 57, 5, 48, 38, 60, 20, 64, 34, 29, 45, 18, 37, 13, 62, 26, 50, 0, 4, 22, 6, 31, 16, 59, 28, 32, 41, 15, 42, 54, 19, 11, 61, 49, 33, 35, 58, 51, 17, 2, 47, 10, 40, 23, 44, 52, 55, 36, 53, 3, 8, 43, 30, 12, 39, 21, 1, 14 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 26, 52, 39, 12, 56, 37, 32, 34, 64, 20, 10, 40, 3, 36, 46, 22, 50, 17, 58, 30, 9, 21, 15, 62, 41, 42, 0, 31, 35, 61, 19, 27, 6, 44, 7, 28, 13, 5, 51, 2, 11, 24, 25, 43, 33, 60, 14, 57, 54, 49, 16, 38, 1, 55, 48, 53, 4, 47, 18, 63, 45, 29, 23, 59, 8 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 33, 30, 64, 25, 35, 13, 28, 15, 47, 19, 36, 44, 17, 5, 57, 7, 39, 12, 43, 9, 54, 50, 24, 29, 22, 3, 34, 32, 6, 23, 1, 42, 27, 0, 26, 4, 10, 59, 49, 16, 40, 51, 31, 18, 11, 45, 61, 8, 48, 38, 21, 41, 63, 55, 20, 53, 60, 14, 58, 37, 56, 46, 62, 52, 2 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 34, 19, 62, 60, 17, 52, 35, 41, 29, 10, 9, 51, 28, 54, 50, 44, 23, 4, 58, 1, 63, 61, 22, 16, 40, 32, 38, 56, 12, 8, 36, 31, 25, 49, 0, 6, 30, 48, 26, 47, 24, 7, 45, 43, 15, 42, 57, 39, 37, 33, 14, 11, 5, 55, 13, 53, 27, 46, 18, 59, 3, 21, 2, 20, 64 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 38, 10, 2, 27, 28, 20, 17, 11, 16, 30, 1, 7, 35, 63, 61, 51, 8, 6, 18, 36, 5, 57, 40, 47, 24, 56, 33, 3, 4, 39, 9, 45, 60, 26, 49, 12, 19, 37, 0, 29, 22, 44, 42, 58, 41, 31, 50, 23, 59, 34, 46, 15, 54, 55, 52, 53, 25, 21, 43, 48, 32, 14, 64, 13, 62 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 40, 54, 14, 32, 27, 36, 60, 51, 61, 63, 59, 34, 25, 52, 2, 33, 47, 31, 58, 48, 20, 64, 49, 57, 26, 12, 24, 4, 42, 29, 37, 17, 3, 15, 11, 45, 5, 30, 41, 50, 0, 38, 28, 43, 44, 35, 62, 16, 19, 22, 39, 7, 13, 55, 1, 53, 56, 23, 18, 10, 6, 8, 46, 9, 21 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 41, 36, 16, 42, 4, 19, 12, 40, 21, 9, 63, 26, 6, 37, 23, 49, 2, 27, 58, 5, 59, 8, 44, 14, 51, 35, 11, 17, 60, 64, 54, 56, 45, 33, 38, 25, 1, 13, 34, 46, 7, 0, 3, 43, 22, 32, 39, 62, 52, 15, 57, 24, 48, 55, 30, 53, 31, 50, 18, 20, 28, 61, 47, 10, 29 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 44, 48, 61, 28, 42, 5, 45, 49, 23, 37, 52, 15, 31, 30, 16, 11, 14, 32, 43, 20, 19, 47, 38, 8, 33, 25, 51, 60, 3, 46, 13, 12, 17, 24, 40, 56, 59, 9, 22, 39, 34, 41, 4, 18, 0, 6, 29, 21, 1, 7, 64, 26, 10, 55, 63, 53, 35, 62, 58, 36, 27, 2, 57, 54, 50 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=True, c=[ 44, 48, 61, 28, 42, 5, 45, 49, 23, 37, 52, 15, 31, 30, 16, 11, 14, 32, 43, 20, 19, 47, 38, 8, 33, 25, 51, 60, 3, 46, 13, 12, 17, 24, 40, 56, 59, 9, 22, 39, 34, 41, 4, 18, 0, 6, 29, 21, 1, 7, 64, 26, 10, 55, 63, 53, 35, 62, 58, 36, 27, 2, 57, 54, 50 ], c_in_G2=true, c_in_U34=false, c_order=2),
 dict(L1=[ 49, 13, 8, 6, 32, 48, 3, 33, 2, 52, 19, 22, 56, 1, 14, 24, 57, 35, 43, 10, 36, 46, 11, 64, 15, 45, 26, 42, 28, 50, 30, 60, 4, 7, 51, 17, 20, 63, 44, 62, 41, 40, 27, 18, 38, 25, 21, 61, 5, 0, 29, 34, 9, 55, 59, 53, 12, 16, 58, 54, 31, 47, 39, 37, 23 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 51, 37, 57, 35, 31, 54, 42, 26, 8, 59, 20, 41, 45, 19, 47, 15, 46, 56, 58, 13, 10, 29, 33, 39, 34, 60, 7, 27, 32, 21, 52, 4, 28, 22, 24, 3, 48, 1, 40, 23, 38, 11, 6, 43, 49, 12, 16, 14, 36, 44, 62, 0, 30, 55, 5, 53, 17, 2, 18, 9, 25, 64, 50, 63, 61 ], L2=[ 44, 19, 8, 42, 28, 36, 35, 22, 57, 30, 13, 33, 17, 37, 47, 34, 2, 3, 43, 20, 48, 16, 41, 61, 15, 12, 7, 6, 32, 62, 52, 25, 31, 26, 0, 56, 10, 63, 49, 50, 11, 38, 27, 58, 40, 60, 29, 64, 54, 51, 21, 24, 59, 53, 9, 55, 45, 46, 18, 5, 4, 14, 23, 1, 39 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=False),
 dict(L1=[ 0, 41, 9, 16, 56, 34, 39, 38, 19, 2, 47, 24, 35, 51, 45, 44, 3, 17, 53, 8, 46, 54, 22, 63, 11, 57, 48, 31, 62, 37, 40, 27, 60, 49, 5, 12, 61, 29, 7, 6, 30, 1, 42, 55, 15, 14, 20, 10, 26, 33, 59, 13, 64, 18, 21, 43, 4, 25, 58, 50, 32, 36, 28, 23, 52 ], L2=[ 58, 56, 37, 5, 41, 3, 40, 55, 49, 29, 25, 53, 35, 52, 59, 62, 34, 22, 24, 33, 27, 23, 17, 21, 18, 10, 36, 20, 44, 9, 39, 46, 60, 19, 16, 12, 26, 2, 43, 30, 6, 4, 42, 38, 28, 50, 31, 57, 61, 8, 45, 64, 13, 11, 63, 7, 1, 47, 0, 14, 32, 48, 15, 54, 51 ], L3=[ 44, 31, 46, 28, 42, 0, 14, 15, 53, 12, 52, 49, 48, 25, 51, 21, 45, 18, 20, 43, 17, 7, 27, 62, 22, 30, 16, 24, 58, 61, 13, 37, 19, 60, 36, 29, 50, 1, 33, 10, 64, 4, 41, 32, 5, 26, 56, 11, 9, 47, 34, 6, 39, 57, 54, 23, 2, 8, 3, 40, 38, 35, 55, 63, 59 ], real=True, c=[ 58, 56, 37, 5, 41, 3, 40, 55, 49, 29, 25, 53, 35, 52, 59, 62, 34, 22, 24, 33, 27, 23, 17, 21, 18, 10, 36, 20, 44, 9, 39, 46, 60, 19, 16, 12, 26, 2, 43, 30, 6, 4, 42, 38, 28, 50, 31, 57, 61, 8, 45, 64, 13, 11, 63, 7, 1, 47, 0, 14, 32, 48, 15, 54, 51 ], c_in_G2=true, c_in_U34=true, c_order=2),
]


==> anc/supplementary/u34-poly-data.json <==
{"e": 131, "D": 8786432, "f": ["-1676431507691583902197111", "-6493268814482121098448", "-3574313729978953244", "13795100796422752", "17614872720798", "-1127134480", "-7328140", "0", "1"], "B": ["-6442592536349740074201394927725967280530980939322421682893", "-20122079816293291754344467121063908936053153240594073910", "85489573773197965815619457050520937444676656919088836", "102595354396292031681173517269147326680812243377878", "-3964937775336982959184650242232481431641439523083", "-27769139816733579647225743996972421751333843288", "-109038272726543885476190470804826531016562656", "-302419912524089815826843257173669505391688", "-592366194219045602556426523244173862610", "-730617394230445551043926596572504660", "-330892076521169704229870349282296", "556606366732871006948076731636", "1172475373321523005816485498", "891908353879813420384008", "100171228641931262976", "-372597391590126312", "-320482087018449", "-112512286758", "-9847532", "4454", "1"], "A": ["-1211821968311357034519012248776758112621068955865081574478927807870773667752834960452281946702617", "580306105581928034485831811802249419262951649995267908902097901997048500884966178690997714940", "108992838451389668655253932308060231594884782133840990264413544475068490994740500224105559596", "425818202110377151233485785205227736837402951552360971192693006938429771590154720518633324", "-2329329012015915800794679358504385387982887404794798769950771913833114441952853914174988", "-23784954177304406172394829971489159642777785972965232337193612483561451942154482964164", "-63014237197788695275551403534170957206459000941104494258302815443985544792671204660", "101256412781216421070048036398094417399270891438838842964305645103127706969459116", "1136691914610252857317640399198535999664560208317611936933665310004189917030256", "2710628906090254251208713248598354911382328251221079251789481389357339155308", "-2651134098583692983282526951616028194104377670943574284987338490891649124", "-37111866422043680293014422933943942235975766652470764073560035985720164", "-126262989893296761821296943841788331161396198871444524861527252173228", "-249286087723497792168925759005853060275164778865472056575044770068", "-288946958307692769672537206795888300775033327423338145281001732", "-84600330999958592030009916669279063128536210549941367123428", "388129549955982302844728977599163348121186174733964822854", "897834297541333568473677919165534712588946313172141556", "1109833076488181901015192076504555954864368557468676", "903164415375065604898406567404707900267346247748", "485786789405410102052786774060704783173096444", "165146880287044261751812657941776516384820", "58529981633259189160722697249505170020", "66678003341649633760031534172854148", "65305134733252938686713351496520", "32739617178454255006173708708", "5523046154045005652427060", "-1233668733232246056268", "620643571974027068", "1330135152821412", "635019036884", "134856116", "11163"], "N": ["4991104104773236718210837626611944129202120525262582587587656669760760321083190355592263976087477505884717072677495474138789374937361617301465389881443358374358687027072241835", "-853985816255635533409270032858298979815563732314648150965933692009921889631833690649795019665210673434788516607046899942752995275708891312569134009973248937693479813952812791", "-6265688258015226379304342475194476915459660485662810613321679172974209583505286046658631645613190517918322281460434411225209588527783283584517464129045704472677594687417522", "120063814742017810025939738858794830824867318996201251761454285170992153052808456201449220524956208205084126448227787848694589964715669657206420120176207985819086874318762", "1353156816571914636665027295489010045320959860844537743093591000389284566678346855583491790021105385001829598145902782332304201190697044054165504188382090264368442394921", "-2238928872673753849207914050441871672335578328016490783492617549102232229328583037503108893709811126757268128120199868684206924541106891289101330461031357679958099613", "-92661718933019929865836919205912108173708599918365975111184949971940107412639861698668698113864733337743420022757739610935613732131605590675379253330137421765824996", "-397605352629595402486934621491893066099049679249902240419353627627758013182281056123474347320718018715576125020380863703101630239022959585989514056566641179540972", "1252424530646120226950310881285428370336773785913883445207145864925876162113837429576454129102667836064331745686731039822097958703396876753419703128581951262847", "18608350488773470747639021261862590666581452555082669970726988544840949074400835833928324698167385219606244606778870127892135501549074349646736338751689668037", "72346249660343242931324989299438472541650321929278758539528476249413279960355243978801873342416386869139754157689365273601770223139768001374599220571042522", "38417815297119513277731951803289355680048079891965263132268872727459962665241765742288270674883132980197574188761971104677826522882130985615331217193102", "-1006874838968769684838528734263298072671121115412733276205397814890354937040096749974999357867877576859572039037701307614402553764934004288290362167283", "-7189981346045198320331875624206067483655812106775149955607366523433968042974210300378514801242913729232435823671743067435917358363881619850190978097", "-34600320902725555775165405231557961117859719953216448369145338334434411229942746043389848343343564210413516894169950846887932606011856734729827752", "-122565174185541459742208197300166849193286369664594846356467707931107840368854057778813733752399057354577806835620493175977623379450552331158136", "-218245903022435380879659131643212244708777944917110030271841471514031192642988180430557058680104366597882791703132138244229480791283170961249", "652462331607015281220773492790449936664773815725303143663069598553470378637867038197764648569844553509993928070050683222028458274307003525", "7013724366015809522082650164718824137032172354310053834617550421497420997074967298825659276620977032528930353619064608992644750554015422", "30675302635441684266302087302593874018646111653417566872610901870831916786688686016642462661089911958084328866627574203359440480749690", "87259880877082759982187364784027866590742374204455986957343365411833177354822131102454359068264056093172712725875156095679195770037", "168419221829148355167082391968367077919772208786111747514091607609175183718588364833829566322003401454063657285271789327068093479", "187243709609120756797310597339034366424893881196494716316647006626951657457742348328936395273094289662990276986125703185158180", "-45865428612289907646929373219078374263772095153048685676156593179563950956712340012995698096897431918463745527583198856276", "-710935039301221012881187004594369579714550975969016305226560856801172262913945283998975561254366973660498797402852428013", "-1737493289676217473629401788999469352912471935328403130914848314092620782790656275668307322353624296712099131000767071", "-2745499579953341269540498531611248484502644450946034590701132981812753753644891502140463057194799526668976155828646", "-3576725954556826244087276101376519721083838698858087042971199631761110851390800894272611840749513796931576292210", "-5182392733055362039650975315737367390994839723373739573435213183350522394805387344301314485692191024004313063", "-9599657585086290973330144795539262416414438131978480357587164823164541687210226917564288422558083918696301", "-17915254597772447194425341811095997126122694068211266885419279171130978361055115167555340377750601591344", "-27408012870691634689181480222864500324597772467687900896033525641839711745623566648091763290692433808", "-31346342068579767053519758052407690697333207248795528395237392507733665924908863114638119103395023", "-23472510800514454218571515850013245144893306057094575731946229211788666078412156860565500378709", "-4101722661729277120585458811664754478127716192277293731731124645878878755061092072276360070", "18312154530529752046456456425724273140470157182157199684923308783154678584228839145515950", "32612640743509355345637516948813099747842074499069135526798151756648979503047672474603", "32803005824960739666814902845715448208295456248757552429212742601349550344378060409", "21440468710827514075798511773249210425733875967496419552969362829545695716908708", "6460532390744712401261555109310885960789673662313005120470843911620293021228", "-4748012341152959791036597799484556267391596606699498376252991962246988723", "-9148534450592025532476358569092710557821987400938476678972623393000513", "-8049104160284282302590084521817195003052058482965845202210727381794", "-4703499855730992976282816576016394918455108654707630764136783974", "-1805218842592145271561364202898304886422771188229017896083593", "-350163290163375938896283207482588603054992341998828935843", "3252747066178769900507869216917799917661897653205080", "-44903211610088608261405293589043376887613341426808", "-85789426396651280755799473466869158116002044219", "-55043667448173319948243195497155866821294969", "-12925673067962500117053164923970478541446", "5899180830600966929074403571307169838", "6776083946357436722010540734876919", "3144020750512497917532268659261", "862750340461774183770114716", "128511617080041777222292", "937400488445878497", "-3476900463135461", "-507873376786", "22181706", "12707", "1"], "at": ["243250748987093702234376803969752103662681657257231403333981751090575111837234051094008979714279946501364490732113273498340743519026664791575207368174476220985372569937731137630734496961089", "-805293813679667249195283782139811774540312160754571636792678784097582115002661508649110869442090440208983334566261675708819627178469889435638514583611563270802757237807240667128733114189", "-36297215181855580214239528486484349938130776445707683898734793360801140188997227856919886758803643584443296840464204382330714536018640233932777287485046776463279985948443833591636397196", "-51321886296334946836013450175753201767513169186094191017243662865354501896597051238275456502996042885634070415203631332096805484764693171206679315834713752716926402352334064844130076", "2076665589794845779434570456054293356248942681919216621807625768804690528132834451562804565618367981548984909492360883465448852539545613193435568398994062075939270988437385472291380", "13012153107231326917130762511385724183285044222458035446779161395937493011470298631963505074749193878289254180164261512574768390353600902054042470287990536820753274245959047041188", "-1453477345735301875223178775666587543492769436681373041384599043368586889346469928816363198196671852338364602746374183034794272005367819171526799525336163209439288056714781612", "-429151439054783428022725313862036006200403087096735239749418111309782690064290172981484289409915135818071858739609611195094223720048130548401071955272172759993366237744218364", "-3397517620408772642140952888666632488763505664102060675781477149667027157978071981835913514237659276066322920295440291366952402852178019552158470339367192731777546095727652", "-14321110987574878516683041602501635468420432387958087621092421879057369019706215427506945142890415216556516359182329970847884530988852867181077149684409549959668030433636", "8555053654922846027335298200586883212964174397805776194544885882814604393466712662678458097374787980773392176171919567489127329082422115061651449022326446928973180628", "585692149219532456482060698901686637756723531053976693501669381429028832437727411770366231013719573188702698937606953126468167800608306302352797993152256341395646532", "3975926936980122587981361218080351771804580851189932314481832590850017631345828316311121853651824302640637192473547878677949434886756814198039022120783217718251892", "11773688513248734015565065228499219221785512496507631558621681556964486338907412395010468261180440023025568135665594340409619483167941074807883999896080677504420", "-8255882339101407695826264346795776640259430204369270311070365169382497626763921885633928012396801056791520744267044461534881598325856434940561996450282062796", "-244656700750171642462919753076533758892235491655117177338782576145208059995221971160386971172164570055048007857525214817209209234523499907204674845568663836", "-1246745371610381233834843001218215078768575065225885569045210675233540000314058624744319998235097599665183623329260413173607042102561243447320424330288800", "-3912974065409382000557356897842890369686952587301730837948439934888358015028464950957561826185203646477346926419369916492808166387134709019578533008088", "-8663473173282816924203174125633046865544972974280237455520936400461263536279460235343951691806543457819779369195212389903079131249984763217654566908", "-12228150095220397152186727677632197135201788818885045242336737537968247872862877798855972781227151646735621905344686496674378217798792373048230092", "9143525272584952437585678443612604832990534487166626921647209527442684281047665262938415745605804221137984663227716553769394681966302344041732", "177328140735796257290161310993114838548423729225775705308905960979679441034562410765846089879418652245184808270626585320089974035212406469556", "945381489954210898837452168168535887796543982051122136042620011460011028286119592869358449896677882760642079727120059071546213382359720804", "3487134597653864761853065572793921398957703254572625314506104829589740698389417924389036059236663921564529741982686422375465109629842644", "9745299985952338111180023861954871238644061742671378948009021531145363766907663807954235042295888487698995059281746001432355373716988", "20864991920942491124590467656723384835873368491698091250631878150144183213316507245531545605361323371961211023800362846467833141916", "32974319035821625850432373598342933284644282117320785388586037467428632338456000909976686580832307773434924386617354945972177572", "32366694278651729915634399381060017525876667892217818202635668249943108953026460465950268778288586181893113754963960006691540", "-2800838303944938429961860500367575158849716912223366678425085792304114543659493928123819917505790305885654729932106303228", "-86739701085675401151393468089406935172667131132731289333129052061253418066650390205977552787313653287689456679670274700", "-200383776266206575850180324783649804680408090526886998805313161797065864491840517694489962414717358736914995419335036", "-279316648042778867840108161662188987464887032729592178374468402542240112626756533071169542335089821115574736662284", "-242853844079671010434907634093376904790335321731827754591946891305111081689707094669791944837416564274794516326", "-60845967003455507545289193911568178518725417414959380778784771093105936255196470022347109977791444010837674", "194108508093513373844321649925042518606924176341246394279427837323780388315453526914616520635598252296156", "372676261598658438572298235096516739435963063854492109057118822704485346045793561772607117451772388396", "355316232261945838980634073217691950431714948776128167304445503783854267768914570633521486098607004", "154017197808708103653557268694129985088791565626357628107262153779709792088396698992179165817324", "-90808892786350173489884766674258923615277229332384206876786639575899578560522398158595509124", "-224235361999978467351206796262612756054363644819926425761614984303411137156068759387268980", "-196202241116414641128670997536106364006661569007111751302658588742019578566714939302668", "-77885516739687166954811801985784259638270353926960749373185078257306911752187875596", "23770042712115454552036526651271981107116049163686603335033532036320556775387516", "56204139996359605955804929771699901742014512286277292898109075961457426658252", "37332262653761169016961383479245650592809431035088048135860978755110035676", "9856537708358590207310455952626434610687713890097581554277706861476460", "-2659503181971349924180196269148394908396334773888351473958981402724", "-2156130495766563232605329851650870177114534514015232720131275348", "1160980660391618509940942605333622106719644536045801603710184", "2142913080347486246657851006260452006455858437068828826960", "1325959078910428705247116360779620022860554691001100716", "443076146337767394209009316253033427491014541984956", "85076892538218366221774122042480789446164047404", "31175570060008218467171558712593532860227260", "31456399577488507258859521607341369682124", "19630663450931719110362976203739983004", "7000091490599536338125536565621172", "1381893929340219408020050025300", "112228220366258788988747788", "7357043622055970240540", "10624998645758933932", "4110692235611516", "554996281516", "-18517636", "-12707", "-1"]}


==> anc/supplementary/u34-poly-group.g <==
# The group generated by the certified monodromy permutations of F(X, u) (u34-poly-monodromy.g).
Read("u34-poly-monodromy.g");
H := Group(g0, g1, g2);;
Print("cycle types: g0 ", CycleStructurePerm(g0), ", g1 ", CycleStructurePerm(g1), ", g2 ", CycleStructurePerm(g2), "\n");
Print("order of the group: ", Size(H), ", transitive: ", IsTransitive(H, [1..65]), "\n");
A := AutomorphismGroup(PSU(3, 4));; P := Image(IsomorphismPermGroup(A));; P := Image(SmallerDegreePermutationRepresentation(P));;
S := DerivedSubgroup(P);; D := First(List(ConjugacyClassesSubgroups(P), Representative), U -> Size(U) = 2*Size(S) and IsSubgroup(U, S));;
Print("isomorphic to G_2 = U_3(4).2: ", IsomorphismGroups(H, D) <> fail, ";  conjugate in S_65 to the standard G_2: ", RepresentativeAction(SymmetricGroup(65), H, D) <> fail, "\n");
Print("derived subgroup of order ", Size(DerivedSubgroup(H)), ";  g0 in it: ", g0 in DerivedSubgroup(H), ", g1: ", g1 in DerivedSubgroup(H), ", g2: ", g2 in DerivedSubgroup(H), "\n");
for w in [g0*g1*g2, g0*g2*g1, g1*g0*g2, g1*g2*g0, g2*g0*g1, g2*g1*g0] do Print("   product in some order: cycle type ", CycleStructurePerm(w), "\n"); od;
Print("normalizer of the group in S_65 has order ", Size(Normalizer(SymmetricGroup(65), H)), "\n");
QUIT;


==> anc/supplementary/u34-poly-group.log <==
cycle types: g0 [ 32 ], g1 [ 30 ], g2 [ 30 ]
order of the group: 124800, transitive: true
isomorphic to G_2 = U_3(4).2: true;  conjugate in S_65 to the standard G_2: tr\
ue
derived subgroup of order 62400;  g0 in it: true, g1: false, g2: false
   product in some order: cycle type [ , 21 ]
   product in some order: cycle type [ , 21 ]
   product in some order: cycle type [ , 21 ]
   product in some order: cycle type [ , 21 ]
   product in some order: cycle type [ , 21 ]
   product in some order: cycle type [ , 21 ]
normalizer of the group in S_65 has order 249600

real	0m3.299s
user	0m2.836s
sys	0m0.139s


==> anc/supplementary/u34-poly-monodromy.g <==
# written by u34-poly-monodromy.py: certified monodromy permutations of F(X, u) around 0, rho_1, rho_2
g0 := PermList([3, 27, 1, 26, 18, 8, 17, 6, 21, 20, 28, 19, 36, 15, 14, 29, 7, 5, 12, 10, 9, 44, 41, 31, 32, 4, 2, 11, 16, 48, 24, 25, 37, 43, 57, 13, 33, 46, 49, 55, 23, 64, 34, 22, 47, 38, 45, 30, 39, 63, 61, 60, 62, 59, 40, 58, 35, 56, 54, 52, 51, 53, 50, 42, 65]);
g1 := PermList([7, 2, 12, 8, 6, 5, 1, 4, 24, 10, 32, 3, 41, 14, 36, 43, 31, 25, 28, 22, 26, 20, 44, 9, 18, 21, 42, 19, 55, 35, 17, 11, 45, 34, 30, 15, 37, 39, 38, 47, 13, 27, 16, 23, 33, 53, 40, 54, 61, 51, 50, 58, 46, 48, 29, 57, 56, 52, 63, 62, 49, 60, 59, 65, 64]);
g2 := PermList([1, 2, 25, 17, 5, 12, 8, 7, 39, 22, 21, 6, 56, 15, 14, 18, 4, 16, 24, 38, 11, 10, 49, 19, 3, 37, 29, 34, 27, 32, 33, 30, 31, 28, 36, 35, 26, 20, 9, 42, 59, 40, 54, 60, 46, 45, 61, 48, 23, 58, 52, 51, 53, 43, 57, 13, 55, 50, 41, 44, 47, 65, 64, 63, 62]);


==> anc/supplementary/u34-poly-monodromy.log <==
      loop around rho_1: step 200, s = 0.0970, ds = 4.15e-04 (59 s)
      loop around rho_1: step 400, s = 0.2082, ds = 4.12e-04 (118 s)
      loop around rho_1: step 600, s = 0.3271, ds = 4.10e-04 (177 s)
      loop around rho_1: step 800, s = 0.4345, ds = 4.08e-04 (236 s)
      loop around rho_1: step 1000, s = 0.5272, ds = 4.06e-04 (295 s)
      loop around rho_1: step 1200, s = 0.6035, ds = 4.04e-04 (356 s)
      loop around rho_1: step 1400, s = 0.6660, ds = 2.01e-04 (415 s)
      loop around rho_1: step 1600, s = 0.7192, ds = 2.00e-04 (474 s)
      loop around rho_1: step 1800, s = 0.7686, ds = 1.99e-04 (533 s)
      loop around rho_1: step 2000, s = 0.8203, ds = 1.98e-04 (593 s)
      loop around rho_1: step 2200, s = 0.8796, ds = 3.94e-04 (652 s)
      loop around rho_1: step 2400, s = 0.9533, ds = 3.91e-04 (711 s)
   loop around rho_1: 2510 certified steps (743 s)
      loop around 0: step 200, s = 0.0523, ds = 2.07e-04 (59 s)
      loop around 0: step 400, s = 0.1012, ds = 2.06e-04 (118 s)
      loop around 0: step 600, s = 0.1472, ds = 2.05e-04 (176 s)
      loop around 0: step 800, s = 0.1908, ds = 2.04e-04 (236 s)
      loop around 0: step 1000, s = 0.2322, ds = 2.03e-04 (296 s)
      loop around 0: step 1200, s = 0.2732, ds = 2.02e-04 (355 s)
      loop around 0: step 1400, s = 0.3146, ds = 2.01e-04 (414 s)
      loop around 0: step 1600, s = 0.3581, ds = 2.00e-04 (473 s)
      loop around 0: step 1800, s = 0.4044, ds = 1.99e-04 (532 s)
      loop around 0: step 2000, s = 0.4538, ds = 1.98e-04 (592 s)
      loop around 0: step 2200, s = 0.5061, ds = 1.97e-04 (650 s)
      loop around 0: step 2400, s = 0.5616, ds = 3.91e-04 (709 s)
      loop around 0: step 2600, s = 0.6194, ds = 3.89e-04 (767 s)
      loop around 0: step 2800, s = 0.6790, ds = 3.87e-04 (826 s)
      loop around 0: step 3000, s = 0.7392, ds = 3.85e-04 (885 s)
      loop around 0: step 3200, s = 0.8000, ds = 3.83e-04 (944 s)
      loop around 0: step 3400, s = 0.8601, ds = 3.81e-04 (1003 s)
      loop around 0: step 3600, s = 0.9184, ds = 3.79e-04 (1062 s)
      loop around 0: step 3800, s = 0.9748, ds = 3.77e-04 (1120 s)
   loop around 0: 3893 certified steps (1891 s)
      loop around rho_2: step 200, s = 0.2239, ds = 1.66e-03 (58 s)
      loop around rho_2: step 400, s = 0.4631, ds = 8.25e-04 (116 s)
      loop around rho_2: step 600, s = 0.6275, ds = 8.20e-04 (174 s)
      loop around rho_2: step 800, s = 0.7556, ds = 8.16e-04 (233 s)
      loop around rho_2: step 1000, s = 0.8863, ds = 8.12e-04 (293 s)
   loop around rho_2: 1142 certified steps (2226 s)
      segment p1 -> p0: step 200, s = 0.2190, ds = 8.29e-04 (58 s)
      segment p1 -> p0: step 400, s = 0.4119, ds = 8.25e-04 (116 s)
      segment p1 -> p0: step 600, s = 0.5860, ds = 8.20e-04 (173 s)
      segment p1 -> p0: step 800, s = 0.7411, ds = 8.16e-04 (231 s)
      segment p1 -> p0: step 1000, s = 0.8834, ds = 8.12e-04 (288 s)
   segment p1 -> p0: 1168 certified steps (2563 s)
      segment p1 -> p2: step 200, s = 0.2121, ds = 1.66e-03 (58 s)
      segment p1 -> p2: step 400, s = 0.4975, ds = 1.65e-03 (115 s)
      segment p1 -> p2: step 600, s = 0.8637, ds = 1.64e-03 (173 s)
   segment p1 -> p2: 663 certified steps (2755 s)
monodromy at the base point p1 = rho_1 + 1000 i:  around 0: 1^1 2^32 ;  around rho_1: 1^5 2^30 ;  around rho_2: 1^5 2^30
total 2755 s


==> anc/supplementary/u34-poly-monodromy.py <==
# Certified monodromy of the polynomial F(X, u) = P0(X) + u P1(X) + u^2 P2(X) of degree 65 in X (python-flint);
# Proposition 4.3 of [T. Shaska, The unitary group U_3(4) as a Galois group over Q].
# Branch points of u: 0, rho_1, rho_2 (the roots of 131 u^2 + 1018525 u + 2*61^5) and infinity.
# The 65 roots are followed along three loops based at p1 = rho_1 + i R1, around rho_1, 0 and rho_2.
#
# Certification.  A step goes from u0 to u1 along a chord; K is the closed disc with centre u0 and radius |u1 - u0|.
# For each root, with approximation m_i, the Taylor coefficients p_k(u) of the polynomial at m_i are bounded for u in K
# and a radius r_i is found with |p_1| r_i > |p_0| + sum_{k>=2} |p_k| r_i^k on K; by Rouche's theorem there is exactly
# one root in the disc D_i = {|X - m_i| < r_i} for every u in K.  The discs D_i are disjoint.  All inequalities are
# verified in ball arithmetic.  Reads u34-poly-data.json; P0, P1, P2 are the coefficients of F of u34-poly.gp in the
# variable X/500, divided by their content.  Writes the permutations to u34-poly-monodromy.g.
import sys, os, time, math, pickle
from flint import acb, arb, acb_poly, ctx
here = os.path.dirname(os.path.abspath(__file__))
import json
from math import gcd
dat = json.load(open(os.path.join(here, 'u34-poly-data.json')))
def pmul(p, q):
    r = [0]*(len(p) + len(q) - 1)
    for i, x in enumerate(p):
        for j, y in enumerate(q): r[i + j] += x*y
    return r
I = lambda nm: [int(x) for x in dat[nm]]
Bp, Ap = I('B'), I('A'); cpol = pmul([dat['e']**2, -2*dat['e'], 1], pmul(Bp, pmul(Bp, Bp)))
SC = 500                                                      # X = 500 Xs
sc = lambda p: [x*SC**k for k, x in enumerate(p)]
P0 = sc([-x for x in pmul(Ap, Ap)]); P1 = sc([-2*x for x in I('at')]); P2 = sc([dat['D']*x for x in cpol])
g_ = 0
for x in P0 + P1 + P2: g_ = gcd(g_, x)
P0, P1, P2 = [[x//g_ for x in p] for p in (P0, P1, P2)]
ctx.prec = 600
AC = lambda p: acb_poly([acb(arb(x)) for x in p])
a0, a1, a2 = AC(P0), AC(P1), AC(P2); DEG = 65
midc = lambda x: acb(x.real.mid(), x.imag.mid())
def shift(P, m):
    Q = P(acb_poly([m, acb(1)])); return [Q[k] for k in range(DEG + 1)]
class Node:
    def __init__(self, u):
        self.u = u; Pt = a0 + u*a1 + u*u*a2; assert Pt.degree() == DEG
        self.zs = Pt.roots(tol=1e-40); n = len(self.zs); assert n == DEG
        self.ms = [midc(x) for x in self.zs]; self.rads = [abs(self.zs[i] - self.ms[i]).upper() for i in range(n)]
        self.rmax = []
        for i in range(n):
            rmin = min(abs(self.ms[i] - self.zs[k]).lower() for k in range(n) if k != i)
            self.rmax.append(arb(0.99*float(rmin)/3)); assert 3*self.rmax[i] <= rmin
        self.sh = []
        for m in self.ms:
            s0, s1, s2 = shift(a0, m), shift(a1, m), shift(a2, m)
            self.sh.append(([s0[k] + u*s1[k] + u*u*s2[k] for k in range(DEG + 1)], [s1[k] + 2*u*s2[k] for k in range(DEG + 1)], s2))
def rouche(nd, i, rT):
    P, Q, S = nd.sh[i]; rT2 = rT*rT
    up = [(abs(P[k]) + rT*abs(Q[k]) + rT2*abs(S[k])).upper() for k in range(DEG + 1)]
    lo1 = (abs(P[1]) - rT*abs(Q[1]) - rT2*abs(S[1])).lower()
    if not (lo1 > 0): return None
    r = 5*up[0]/(4*lo1) + 4*nd.rads[i]
    for _ in range(8):
        if not (r <= nd.rmax[i]): return None
        tot = up[0]; rk = r
        for k in range(2, DEG + 1): rk = rk*r; tot = tot + up[k]*rk
        if lo1*r > tot: return arb(r.upper())
        r = 3*r/2
    return None
def follow(path, name, maxchord):
    """Follows the roots along path(s), 0 <= s <= 1; returns the bijection from the roots at path(0) (in the order of
    Node(path(0))) to the roots at path(1), the two end nodes, and the number of steps."""
    nd = Node(path(0.0)); first = nd; s = 0.0; ds = 0.01; cur = list(range(DEG)); steps = 0; rej = 0; t0 = time.time()
    while True:
        s1 = min(s + ds, 1.0); last = s1 >= 1.0
        u1 = path(s1); rT = abs(u1 - nd.u).upper()
        ok = float(rT) <= maxchord; rs = []
        if ok:
            for i in range(DEG):
                r = rouche(nd, i, arb(rT))
                if r is None: ok = False; break
                rs.append(r)
        if not ok:
            ds /= 2; rej += 1; assert ds > 1e-13, 'step too small'; continue
        nx = Node(u1); where = [None]*DEG; used = set()
        for kk in range(DEG):
            hits = [i for i in range(DEG) if abs(nx.zs[kk] - nd.ms[i]) < rs[i]]
            assert len(hits) == 1; assert hits[0] not in used; used.add(hits[0]); where[hits[0]] = kk
        cur = [where[x] for x in cur]; steps += 1
        if steps % 200 == 0: print('      %s: step %d, s = %.4f, ds = %.2e (%.0f s)' % (name, steps, s1, ds, time.time() - t0)); sys.stdout.flush()
        if last: return cur, first, nx, steps
        s = s1; nd = nx; ds = min(1.5*ds, 0.05)
def match(n1, n2):
    """Identification of the roots of two nodes at the same point u."""
    out = []
    for i in range(DEG):
        hits = [k for k in range(DEG) if n1.zs[i].overlaps(n2.zs[k])]; assert len(hits) == 1; out.append(hits[0])
    return out
if __name__ == '__main__':
    r2, r1, r0 = arb(131), arb(1018525), arb(2*61**5); dsc = (r1*r1 - 4*r0*r2).sqrt(); rho1 = midc(acb((-r1 + dsc)/(2*r2))); rho2 = midc(acb((-r1 - dsc)/(2*r2)))
    R0, R1, R2 = 1000.0, 1000.0, 1200.0
    p1 = midc(rho1 + acb(0, R1)); p0 = acb(0, R0); p2 = midc(rho2 + acb(0, R2))
    circ = lambda cen, rad: (lambda s: midc(cen + acb(0, rad)*acb(0, 2*math.pi*s).exp()) if 0 < s < 1 else midc(cen + acb(0, rad)))
    seg = lambda A_, B_: (lambda s: midc(A_ + (B_ - A_)*arb(s)))
    T0 = time.time(); res = {}
    for name, path, mc in (('loop around rho_1', circ(rho1, R1), 0.1*R1), ('loop around 0', circ(acb(0), R0), 0.1*R0), ('loop around rho_2', circ(rho2, R2), 0.1*R2),
                           ('segment p1 -> p0', seg(p1, p0), 1e9), ('segment p1 -> p2', seg(p1, p2), 1e9)):
        perm, first, lastn, steps = follow(path, name, mc)
        if name.startswith('loop'): perm = [match(lastn, first)[x] for x in perm]            # back to the labelling of the first node
        res[name] = (perm, first, lastn); print('   %s: %d certified steps (%.0f s)' % (name, steps, time.time() - T0)); sys.stdout.flush()
    base = res['loop around rho_1'][1]
    def transport(segname, loopname):
        sp, sfirst, slast = res[segname]; lp, lfirst, llast = res[loopname]
        m0 = match(base, sfirst); m1 = match(slast, lfirst)       # base labels -> labels at the far end, in the labelling of the loop
        f = [m1[sp[m0[i]]] for i in range(DEG)]; finv = [0]*DEG
        for i, x in enumerate(f): finv[x] = i
        return [finv[lp[f[i]]] for i in range(DEG)]
    g1 = res['loop around rho_1'][0]; g0 = transport('segment p1 -> p0', 'loop around 0'); g2 = transport('segment p1 -> p2', 'loop around rho_2')
    def ctype(p):
        seen = set(); dd = {}
        for i in range(len(p)):
            if i in seen: continue
            n = 0; j = i
            while j not in seen: seen.add(j); n += 1; j = p[j]
            dd[n] = dd.get(n, 0) + 1
        return ' '.join('%d^%d' % kv for kv in sorted(dd.items()))
    print('monodromy at the base point p1 = rho_1 + 1000 i:  around 0:', ctype(g0), ';  around rho_1:', ctype(g1), ';  around rho_2:', ctype(g2))
    out = open(os.path.join(here, 'u34-poly-monodromy.g'), 'w')
    out.write('# written by u34-poly-monodromy.py: certified monodromy permutations of F(X, u) around 0, rho_1, rho_2\n')
    for nm, g in (('g0', g0), ('g1', g1), ('g2', g2)): out.write('%s := PermList(%s);\n' % (nm, [x + 1 for x in g]))
    out.close(); print('total %.0f s' % (time.time() - T0))


==> anc/supplementary/u34-poly-red-map.txt <==
61699495632817311881654755491209578945790921183734260248297218242116823627579421004690356967986758980719136368976856079934789883755890754611626253703134775886116742075668627547191401405327623472611179021799398916089850559932145784446746651715266919695154833785783739948643390062951734661641138707788131241306500274653202205863185276866145342702015861848524972377741563777361856752433364804455655481987781369656786737739208704524738078430450259896873538411221635978283461253256354534619929985851605689061576239797109933466900996112117344926503038345210367029740208582207962720642964383751387454570648609518576976786260004735154239844945833669392212503009250302202005046255683497029594134371404069541505172830718417849632870792349128065527647426346603450689391896902070365672080433446149723557081530329640919064137816719419514821370948211753356500998195308839322878747675320707520041605960792331119230276620077846507109014574758866777666497518292943331489361217411962475712854006253340917616245750106357132880966324553739637060551402643809261065519202552442371275518368490088840027572765546321220831227195724837468435335247385373409594201096715152198602098051356780340343451708915485044461849106546523293856076086000483637580317572351859576169872976979535433170172781183476463078408126772988408950588760402985589803868947659154263809352878378782725591360882205595491037219410293922840188675095089803399488676013714256630639897187932402680402018057162413840806476087439993250394402755044563892610103584089026954605423167156795680962353302457097942307896010399283375118835903543987924686685943200933838196897777664244158169592201495818529797957765881935805689352221032160099008393922826219318715579251314571590257837114998456449951713073590997320154990814827128072960059811124545685417964891741801233574820145965789579883703485885446375946389688417974367270802857764801242876820158242141204486502748597946164252178645507431374723687805194267117060188189330162963097371419186356517907645786274966303820268797158145764773357530649515871330554246923006132795206226806299758881681468832185879768694288685116670226020168945808613323607104585136341695145027701350779432954020267169131389265340490823249029364305893223903661117473897062998955773843689237121050509477220979209174593336351359292689128673201213744450015812013404171287858750527116455787868566526993621970175018690931825592966397833962124509636846871491028565671053151401932600912630600191289908147104526693047722051103672558876276040815741940787977263091768473720195559470715877728741015915718636812681046654821566443042651786690908562368289362817012600415245776895571137759113537113282237484144831500689202886516704334275947921979200008155940037163256046812450487849907850517756635399232494182821218139886878197575191244666182827830609509168167326522093868333532408219568475670117342114439199929825446919105106598701689392908943484822695574326664261924475403549864314946107950926675361827536803363170575231642851090817112309786487798797121224024435477935324550112670199454925870906416491080337473385044208422496571927464214349360032060522232483391680411608876458359188951568748809706823306273487161397265254125867094688923596037100013438700518036687923484731516643752650756471399648142929918675775936386880719440765075075383699359583922682906964739126756867603423201603522256423299145599453468418315433167810392065769256033061740294347117853168047092745706694369747760713953882116750417404326544399999641212525887273327935981502169975204425097253186730146058900123636056852297925635503914338778528123988955942112419172201339930657614283859787900534268400369674001679779521293674107293078991789291034874246397733865422723283986230058768318847867683335008271307540536901308416439272063011296169833893746921/4902865116161232240492719647256886959002695003093926732966801550161083999574644471071877631929891936249126391723184777658241975529812754848658655659313971620577131417044442206292961366759962156690924230886186786729571675791774576806174392491504271989138162615967935898097213150456841390336758123447665566771656231833550183221396663384022042090000457041603419435289461216788095780344970924020305308306130979031074141009826461712060051132874050420616942529919413872439722613089526719189777862564010576391795470841979102942401722966473249219835736952729954451622303660183182060224742249325047086807221173595651948523612151624540426836385342918272680256304702951358042627236293430019753253784219004192477692322835395886394952220918739287243804261792929496345216982255900441855329075605109386887982569381490735504660126505757383973630456506941507275816056610811997662949632770499749597843347700258117071394590740361162728801648456525187981310414429513474162319331119293961188581039372501023769945512399291631272208205357313484884113167031284553391921465687111654020938756846655534594955039610077069196786905249679805762729410681704903490362852042243948970908326362384577218179159708134520753443026611114584094950964393947787771118591692189667641962920493934532623126293498726136685781335866408628221393573865643533767002062770711774565766194482611490394723365932499665227800611519944216787249405162732477516476582944978618831419773480724318553670164348651761131741384596802806131787228091976265368873194586863287099692266507429419977227838561173995623900084060030451815853263938490625302306961542912673894570477618957402695216200394801289028259523919186425147494435934294143724358580850472086230116815666268282732950984398688893441267111211301968248265637581749423524690743524333697774687878875195967636381809002578911010507267263234381650314120422359596236665056026429061819675160888998471414966665412924569216798715002787812542678743767788486236437261097594232079357361468081265930574872994291786093431949485659450790055680932617414957273289911367885809481647195726348450586895932208106718980448096090469590263501667370915333464303547251468751460663519462696291119698223255776075155124746075247023022220896321629569143297147652864209269548860952725824521480703956731517403679647948052885024886232205799602609029017517630159890374505170388877354065339332283368168001678904956159146699636868589641980482381176757773130877746331351897445632834207713105113376818095099066393567494818603048366235973979913393478484887446308188539970046330260405147109536375790835275209510981984236253449266640862859681760323259136900746226453694112685552751674328940366295960830591612427013836643895032104421321103225179350560419775747833129548916186674063644407333748804282091139611335110637454627075264532555870213828070423577180931607507319783115833190902488119908820897507917598199898222588243482232097044056684973509267132304418762626062006971717469083052940713848577777844889354350417606606449088517092674852375221404606043944041925709732528874084186017708094305729604850868246976749264113668041191812697591734995320357816617843523487495506300532808946152366930426957981422284159002164665793638562294304578284919462712493240278313408370704487974111061989491439366566645693709737916668747189797383528039255725891682867094715727957169270812556882201768066696852169775506921193392637815624076539169368387673708374992448761555377483376731658589622754947567084417583056108782603295830817336728676969481720952463684685079154960354358736526737069583626439951780037268474069459123828770609426056820664140849011281740789998644589210919314060517840851992275981726361847281467378096969829240959766867497416849349129719561178242128013159258291238000396840356887013371767037189066661871842378129605373865679166406556600953299994821279320320240080562177220805046151387985034388706329467722556418122361065462300672*X^64 - 49992459668095035602303208818009701481667793147391696168049163283388376798460258520245929878321857848873062673158760248477642320666763069414506290989478150781003656997490155838234560961780194459859491178034155915612622504967057995359463488294138211791331153703442395502546584827213694756237745411106865087833606698275682635992582513939923351150853909915022008807710657708426712476306250151060578659228084943254221000632063732337144477378651910229318909256920532990744172994317189789101958119491891405983324665608909492284219201213662732084647499466260881013462382167117978143356617654131655676074498301201967000565853732542614032723338012649603230632496434485328805933797550463659317408685755497362544301168179424918765927026897179606157368818479728366230712530826890987220265022565162010158405956188977666552839661016457536657951330541167774727645053461656731957154753010976765086594957450128058368873690958836740767555284614942122637492969134649692858870458178102650026942533798039850812146528518230150401293317252526189117163427766602886464438974236608953448887959104320106605686073288884231417945554524474071997297717741818466416567255162124454274760100547894234795037439661871620745537659745161256589657805158156809304169230914295749862521584692447328844730439763509761191404018321594710007290444204253652007059337154864989370997466864344158158172851003113581093146021225702701463251836996209669474529894724205433849769714791135101400336027762571999741902683785181210133795282800867255419072800360710959334576819833301974989684610272438855396976639610502349527175296209155293446946318245222198168674455503151165520009897759716462185435561610987313162692496279045029178247580272101078071778981990671359480697826035997599840260571015363035188243263400161897149584058629201980438966996749922487678052128343078082723296964907722794281913746381274247725677658160186482748427101993382214047068278146665958529438604352959804751767922423030279160396851796807474130928142565239096879289049566062406536262414221964804562208985052419428640756163193628942648563064733659247049174737234121122801637472571717292191950265899617223617379765454313665478944669079147857774183115318063739888997665745819261894305100197024337797185235302725004123493982572635894423919849193697969262984251626182576017996975159511398479723505983513661996615345108332812454683679303018312016087630912573580958076060508699647494812067530358653937490567933375213824527364756181250813630026148442147046206580556394137996635268210017243275543723200502112930444938665148172881630050677352944726977286149087387168311537782746788218223599163105536551168716746695803752633945546704716724953185905401901655799490416885098465471172342240487750678939948757775273791075853509720817263937156415633133495863547618874194699098608369830080782906522653217445474706179319910740654818209683311970772617947851153609037134822746197888474920322127897617068111885836288227209029922785282898501361132243738542202338385008525892588787784630326452437906024158870202493593038897890855193947101868808480783273227678709831203853096391650523057178928986879353094381205256695315251234506079944564642011269662519340051666845340409145552043010138253579391971186957800370302874466459906832865837444119906869665503314039490687666674454219679319521837832703893603519091381156729854242715865621307946966189260161727882143186653770287702146443324373355623537196668463223330181420399052223337805635386039854362389862651415269550002028119889515372497455951676633466636648536156961223718255539474597797768676834257440997357422483593409060707444786728825403575380672784692370048003658432642199957907968401646785779351738013180269975341760785185205422530603943625757788192957050809050579487505045164859084399891516988576954751398177135/84532157175193659318839993918222188948322327639550460913220716382087655165080077087446166067756757521536661926261806511348999578100219911183769925160585717596157438224904175970568299426895899253291797084244599771199511651582320289761627456750073654985140734758067860312020916387186920523047553852545958047787176410923279021058563161793483484310352707613852059229128641668760272074913291793453539798381568603984036913962525201932069847118518110700292112584817480559305562294647012399823756251103630627444749497275501774868995223559883607238547188840171628476246614830744518279736935333190467013917606441304343940062278476285179773041126602039184142350081085368242114262694714310685400927314120761939270557290265446317154348636529987711100073479188439592158913487170697273367742682846713567034182230715357508701036663892368689200525112188646677169242355358827545912924702939650855135230132763070983989561909316571771186235318215951516919145076370921968315850536539551054975535161594845237412853662056752263313934575126094566967468397091112989515887339432959552085150980114750596464742062242708089599774228442755271771196735891463853282118138659378430532902178661803055485847581174733116438672872605423863706051110240479099502044684348097717964877939550595390053901612047002356651402342524286693472302997683509202879345909839858182168382663493301558529713205732752848755182957240417530814644916598835819249596257672045152265858163460764112994313178425030364340368699944875967789434967103039058084020596325229087925728732886714137538411009675413717653449725172938824411263171353286643143223474877804722320180648602713839572693110255194638418267653779076295646455791970588684902734152594346314312358890797729012637085937908429197263226055367275314625269613478438336632599026281615478873928946124068407523824293147912258801849435573006580177829662454475797183880276317742445166813118775835714051149403671113262358598534530824354184116271858422176490297605130935035850988990828987343630601258522272174024688784235507772242339326424438188918504998471860100163476675788385318113567171244967357223800829242939130866612097713291643680419026676749461232080405507977522260684452125099587502674564587504259017624498212441889123160295649187313952923256223322859043473805240633302024201373240483670431463555727686200044983258922717761377420250089144635816449402402280747727034511705257864812874131670148097275525558296150996088463409419506067197338497141512294915747876174053432179199439565837983592521309896205403335835946335281175664482242178107938019777750627168807504744991568654900625059470114497635511754488332054084495624594029208839406081925419464489074068290182614007362307528343017794903815881090089299147593444409445398785326141149552821455298857738004863640338126467424783700466814905733721900238415007303054843648405298616950272986050042898619117601681170993072412038320486956590208569725115258163952881591455495907345896671926163260052636908859458237549049816454317544941490501526156770256075434851803552481793826305340216015070417000305311970788441462946004258219814898511517951582977544685086126213065803755922818749922522422979464588833912593568241059004899293140770099890320039556975487671025219180917935832989799494904965070880379129162747699424925753616170977047365341334198759297512515373842536115788413054642600216497968996001149945727065094946917127459272683173733433954627373684627155042220026816853161667787217062461292199432489958328553599700056824669264426356499473822775042477322156537154488868254078047190854890111033651379952904725335502134978803610794083114898980155366926565344804217055360677828629617945724004758305626928401404609967189134986913099428749955462919812581371744452450482985504453297206903393799256672644340810986018390721928316864303540928718606317354424154367241290022057246900691044175469324224933644620431627391488439098664765829695880439005184*X^63 - 5280521351503865875658764222107833699455594220171957128291683321698957603890846316539471509308181497546669918935389215312628757518063872529503636917593745127491686454706713070668655245380542010062977698929961988834492693823458561273509387443500725388227889333100984509933451573999696695459570070449278765605829807193969513007482081677540918426460633375346918610869017826412822957248577858784797482447189544508929458553824004222362705180445191420944873695627640385094920843311508445419364862833341980119273281297932122740536369389069590439649113630893519144135401352719681627916733811933380060745971391632083551891224223375048920039754854047235912335675382365743342600290547664725634012197741421290339606328078608157947875732841793904573585001383176464244636260189412786999140562195273025830440190702065998118766630618691149417829763726615306695803702519209166957644031784034447213972889196127640092145812377164021552619710917093913957027616134174327567880007990208823162567852130637040645741062827631945213178974027529990850780980737843673516661603005307697794010969177241664539543711211599027454209982409192902975583377455754210390428039233571714110456576971263289342421619264559103346090380998666603612812820810492710690572197821248144674741107652276109457650708866766941205201177188104439491667615381781006329297255237943645091494298605659061663823354109649065106336771480868450140621934350890882311997191098783953297728043447026237205130543549552671379876578217298142614341695197302951564149509528829668741635797095601457681660005155152042685692971810903287431054638581091368377832377259152089509640408269046329092946374648155463490952548465050844824158564992520602785729425407630421228715378053325719742590555080586124302956466182619969178784649076020292690839872656693429118246531460339465474735368828792065177115424442990240847937650681882954361133433253710929104603073155662993057825550661282979448532321038642890222204667954763263190410606357906583606617545908312503826961826535456442406998382204965517383355947571375052256648312562259310493868195931744431541408412809462536299037708523559369726144086829590462200800738264966335648106288731508763733956548760693788433530339294373963402332854246559292370129656872458336425282772983551760815689328995785793519944622111793521385133991513354072749969781144455863360817452578385217640119078084715935343863167459774245829706503324383887860192031051953224193413116566603132140326438498549733919914117070503213952821935816305803744415817974939780482185044368725035012840022265018115143952126822097670008928306890954015354015908671886287150644555199901069687324104500026619626531922135893919008606423785559085774629070656504880661575236014055572546708174455230938249153324743097349426405397156549334411068810335015899170454961889199279710975625959045494869174399500997686680826973216699299457718592380700142093551082835812031153978817089094653756948668833290942936641516885052688976889489487104005373338118328880230351833275008407884431403581163307779288169814045874782467123033124580615728294141289128340754311308531931184054280180369625537032063848396261208882770637977194759841575039222458096573266410879908454218386426352082156008746982347591946254556733877195874630567264846175178300269045044729961489555024013585586830622118441622812264156971719210528131172226880617801110823797733112892044123663914638415636088979216631855662108076834851052346069296994498727022854471212889880073638666999251687716407853752427801162856190652728925739035206705259749288007786121815976358300545517801713866378872023556495562698440550331420439020020904042714765409387535108215316948513664219938387363810879848877971366008319274266627476607161837907552087011513067956714904524328818925855377125631075928787234374391433463843103/4902865116161232240492719647256886959002695003093926732966801550161083999574644471071877631929891936249126391723184777658241975529812754848658655659313971620577131417044442206292961366759962156690924230886186786729571675791774576806174392491504271989138162615967935898097213150456841390336758123447665566771656231833550183221396663384022042090000457041603419435289461216788095780344970924020305308306130979031074141009826461712060051132874050420616942529919413872439722613089526719189777862564010576391795470841979102942401722966473249219835736952729954451622303660183182060224742249325047086807221173595651948523612151624540426836385342918272680256304702951358042627236293430019753253784219004192477692322835395886394952220918739287243804261792929496345216982255900441855329075605109386887982569381490735504660126505757383973630456506941507275816056610811997662949632770499749597843347700258117071394590740361162728801648456525187981310414429513474162319331119293961188581039372501023769945512399291631272208205357313484884113167031284553391921465687111654020938756846655534594955039610077069196786905249679805762729410681704903490362852042243948970908326362384577218179159708134520753443026611114584094950964393947787771118591692189667641962920493934532623126293498726136685781335866408628221393573865643533767002062770711774565766194482611490394723365932499665227800611519944216787249405162732477516476582944978618831419773480724318553670164348651761131741384596802806131787228091976265368873194586863287099692266507429419977227838561173995623900084060030451815853263938490625302306961542912673894570477618957402695216200394801289028259523919186425147494435934294143724358580850472086230116815666268282732950984398688893441267111211301968248265637581749423524690743524333697774687878875195967636381809002578911010507267263234381650314120422359596236665056026429061819675160888998471414966665412924569216798715002787812542678743767788486236437261097594232079357361468081265930574872994291786093431949485659450790055680932617414957273289911367885809481647195726348450586895932208106718980448096090469590263501667370915333464303547251468751460663519462696291119698223255776075155124746075247023022220896321629569143297147652864209269548860952725824521480703956731517403679647948052885024886232205799602609029017517630159890374505170388877354065339332283368168001678904956159146699636868589641980482381176757773130877746331351897445632834207713105113376818095099066393567494818603048366235973979913393478484887446308188539970046330260405147109536375790835275209510981984236253449266640862859681760323259136900746226453694112685552751674328940366295960830591612427013836643895032104421321103225179350560419775747833129548916186674063644407333748804282091139611335110637454627075264532555870213828070423577180931607507319783115833190902488119908820897507917598199898222588243482232097044056684973509267132304418762626062006971717469083052940713848577777844889354350417606606449088517092674852375221404606043944041925709732528874084186017708094305729604850868246976749264113668041191812697591734995320357816617843523487495506300532808946152366930426957981422284159002164665793638562294304578284919462712493240278313408370704487974111061989491439366566645693709737916668747189797383528039255725891682867094715727957169270812556882201768066696852169775506921193392637815624076539169368387673708374992448761555377483376731658589622754947567084417583056108782603295830817336728676969481720952463684685079154960354358736526737069583626439951780037268474069459123828770609426056820664140849011281740789998644589210919314060517840851992275981726361847281467378096969829240959766867497416849349129719561178242128013159258291238000396840356887013371767037189066661871842378129605373865679166406556600953299994821279320320240080562177220805046151387985034388706329467722556418122361065462300672*X^62 - 17716619550074557311976082460233624917595406368154045261356823436472222944727740129111967463823409183457609793985317799842694263956592588633390854418478026057326716589170749320822351198144383337105239222369255376789123506989711569434359206253063781038672929667656109368446757020096401723043501150964632264160331019412691178421573915287819890021637332960855790938765995349977084286557685940656562143854326622587273558112624143764155180156761311105254224036791543625495963112763706131256612172430134793377398690352149233726769584004940987748389347701464301783577696028932549402152285499327780925550233290979104106504053699945766851788180897172903437315768993904350571314821220950853532705064123220416009492305217447647865123066933790588617064612636844911583424284795533740143924530284708470473959043597033383687898267327290526821267334125866575078845183713016593923143125777351873290820435834057181494650364096045575713972833325117152949496628013330250453958076811455702410253731918919233544812287217395305049650455178537651113668183565401953497507943230932867425870790517021915720848064937892561516254861779159790441873242576193419840990899068038905526775164901303383516631112220740280031268128853791623385911676791368933855933364235043806000793604640289328915334963256596065479941507073749863882081243645633837844484930745318677150411851981325374405329916832915024920475206660124332127000354556864505596019160970377949404972689388718398329635557498119093292067866473901850092600909848584911389314650346304548112261404172827489543090326840185694072788103037076078237498546471551961344064160655231535619866955063439741645040396684035613034316768485917306523333003395047399082951786799819620694698712176993885555749349565480509650918737691619908827723267324346252331169548876419185966542338223406863379943093475128334417492985440744958557075042141006835930986230749371443236867081504703069111695229122217875678185857440971271407679277598605847128336612815795766415877076255426355058042308091032258652258510920848610286337697154179738500686727059941067292650021781203117460213919835192164772862067139995295638417057231057504738272373061793468423791248862290659009756937050152279914379254420611004877953455806935229251186361605169741246206183648259182085718430653702536174554797879605068110203973976512657333594306429704716949872515130579555659036067713504944197986567993985032752670213786869469909906087855695194927926410980750393064782303816567042922428126779589488298101290485604871970822376611887719983106738573861822973663139751094137014435405439868971889913071809300281608569858235112384192691759487792824437072954131671949994370824385154333025770798656874781700514391845338738378951938999669961667340292535051116848546053563654518369925590154504280446844780418669169701727537559965451598869474053976784407106113530620638676521020879501541245985327606490401985341234859229497111359657176582219812631409320008740017545263054519507661908921662809357736404831480606306533183241173005416049569296426218950952849786794826966054249522429362685624788430499169872287658451868456131365892101734385750528743236251866129945814899403265168238943798285040735688815897103340914932620913055641291245245916194466543507448630903333810273026402511648452054821742477176705839689806335355169622444750688828831653800537056764172480549233794462684110338427378466132077370205341409806230839771984460691232610612951613282900914269312662134142932764877012645208413678047676850483684282137250585378770688772465226740405436011876787098973737523023866098158447937602752408407918274681569037013335674889626602094987045641308805692940411621677303525032964760855237192509669496642136845911960777390440156224142646844588513852269333821382762694277411907210196283999293997195473978147145186165775/612858139520154030061589955907110869875336875386740841620850193770135499946830558883984703991236492031140798965398097207280246941226594356082331957414246452572141427130555275786620170844995269586365528860773348341196459473971822100771799061438033998642270326995991987262151643807105173792094765430958195846457028979193772902674582923002755261250057130200427429411182652098511972543121365502538163538266372378884267626228307714007506391609256302577117816239926734054965326636190839898722232820501322048974433855247387867800215370809156152479467119091244306452787957522897757528092781165630885850902646699456493565451518953067553354548167864784085032038087868919755328404536678752469156723027375524059711540354424485799369027614842410905475532724116187043152122781987555231916134450638673360997821172686341938082515813219672996703807063367688409477007076351499707868704096312468699730418462532264633924323842545145341100206057065648497663801803689184270289916389911745148572629921562627971243189049911453909026025669664185610514145878910569173990183210888956752617344605831941824369379951259633649598363156209975720341176335213112936295356505280493621363540795298072152272394963516815094180378326389323011868870549243473471389823961523708455245365061741816577890786687340767085722666983301078527674196733205441720875257846338971820720774310326436299340420741562458153475076439993027098406175645341559689559572868122327353927471685090539819208770543581470141467673074600350766473403511497033171109149323357910887461533313428677497153479820146749452987510507503806476981657992311328162788370192864084236821309702369675336902025049350161128532440489898303143436804491786767965544822606309010778764601958283535341618873049836111680158388901412746031033204697718677940586342940541712221835984859399495954547726125322363876313408407904297706289265052794949529583132003303632727459395111124808926870833176615571152099839375348476567834842970973560779554657637199279009919670183510158241321859124286473261678993685707431348756960116577176869659161238920985726185205899465793556323361991526013339872556012011308698782937708421364416683037943406433593932582939932837036389962277906972009394390593259405877877777612040203696142912143456608026158693607619090728065185087994591439675459955993506610628110779025724950326128627189703769986296813146298609669258167416535421021000209863119519893337454608573705247560297647094721641359718291418987180704104275964138139172102261887383299195936852325381045779496747489174184810610930788523567496255791282550643388692046973854409401188872748029531681158330107857460220040407392112593278306711764085694093959291117545786995103823951553376729580486879013052665137903147418820052471968479141193614523334257955550916718600535261392451416888829681828384408066569483776728508802947147616450938414972889479148862811014988602612188489699774987277823530435279012130507085621688658391538052345328257750871464683635381617589231072222230611169293802200825806136064636584356546902675575755493005240713716566109260523252213511788216200606358530872093658014208505148976587198966874415044727077230440435936938287566601118269045866303369747677785519875270583224204820286788072285614932839061655034789176046338060996763882748686429920820830711713717239583593398724672941004906965736460358386839465994646158851569610275221008337106521221938365149174079726953009567396171048459213546874056095194422185422091457323702844368445885552197882013597825411978852167091084621185215119057960585634894370044294842065842133697953304993972504658559258682390478596326178257102583017606126410217598749830573651364914257564730106499034497715795230910183422262121228655119970858437177106168641214945147280266001644907286404750049605044610876671470879648633332733980297266200671733209895800819575119162499352659915040030010070272152600630768923498129298588291183465319552265295133182787584*X^61 + 238687194832375505649465947493917843557218404114288262530793347471151239733646757106165460600200565061600677725137120349648271660081569069025199347279083083401733274986446424773207016601754477738788475656418012290495060148169205806175661184349158909633968785764138306992112685953621836360680492546540799029537985776638592853038615834462500146916593346838950225106244541443485538021907805151289136121208679752323056817595837945679444028707432078344771015563564668510209346385722924269847708634832973112703620904510543279769274196309525094611051606183292854424917171163312080239605563716824368882375316221892334933841208775767424729416154133134099087023630984643683908991598776222864109235182302098331823843938981492988610920296450077646714708813673890521176618276682044885013729453157017725608246445934011312753935459795925684927258439368014408283973538127715236903448077431794708027051596071927046477128404733443230593267787851696368539468170199786044262389523638781502364559402271282372714165958987103638512427723649344920122843025478568239745132528204356265485509404450347040248206656336945574808918937009055979205083485469133731939107466101427502906423675538326404921088838953342111450214694974483034634226660959587965152685477490078190742535534667491689322431429162497853395617212720421446799518915057162239837149887087271901620156500623472420481870316139124140082896597340113425373623752638670940410271898221518606316249585456770691833780283757634723979689750117258555030547495122716504292211146985136952521254002153405293948762169501853178714407165847046922627769051855416498519043958003519428893939547123273485565502456656713264931642612246560101524037785862301270269499948533504628612293838499969185648419271482881158573757364948031037183455717998001480185930856652239048233097502096647261346957582720647832396231035784440781147023795417244616242942536091999791977224479692291148187975507093179936619984132607359959312005868783038746848474920448813009609230559107258861860700290199935096134747569414392793843687056339676607555394804842768996784034321873557135496124357153447594782350132203038599663266086608150118360317439270284562026382473624991336070183253242379871309472876754679546225505705472070068273537088260295431519425897191849356957720182628890561501982755483686515403508868373309406239777828645917553728778583938071016657750540466973192713293926953204828195975609225848121720987569799776184112646918715548165771747656782504278253696645658766083282200836227450138420129048042014947963645822659918163244570299552350117081726610700147735535948814593205752509317334410630564234339009432908649125041915291589975223314533039764075048047456923817250367629845568144145507332435588201665322205940859998192375962116696521605390093516237838131451861309108353671641496988864308911770908649839278828210732365825707819420144408011246989291893552055292632379460247815548367358208192920715268964169567862697244638328998561730710540532523186128426933333682844369713712767414022245900801936491708883044580696502828856293788081930218997437893960526949016553809378352329148764169392350731301045238996292604702781315621759029403485950747559851308442934778560958740170944166472942834793468344243626689343697263644998094405089062040719016993337310822862970440332801619672042141077783275966072771803566536987652223062434705117508403270314686678070038662543541983130021284984288470988219762111040711781700667732407189100088558278160945423468305256846075343244713720801446143099605852514760970450673653329587466690702772092934293954987813307025724114218293901797207352387601640735966774491939571775812004958809845719345746319114217951622841200791064504707608820835518882918469626444835505927459552527546638798658105367168049975113868981088144694685374416711284817653413003/4787954215001203359856171530524303670901069338958912825162892138829183593334613741281130499931535093993287491917172634431876929228332768406893218417298800410719854899457463092082970084726525543643480694224791783915597339640404860162279680167484640614392736929656187400485559717243009170250740354929360905050445538899951350802145179085959025478516071329690839292274864469519624785493135667988579402642706034210033340829908654015683643684447314863883732939374427609804416614345240936708767443910166578507612764494120217717189182584446532441245836867900346144162405918147638730688224852856491295710176927339503855980089991820840260582407561443625664312797561475935588503160442802753665286898651371281716496409018941295307570528240956335199027599407157711274625959234277775249344800395614635632795477911612046391269654790778695286748492682560065699039117783996091467724250752441161716643894238533317452533780019883947977345359820825378887998451591321752111639971796185508973223671262208031025337414452433233664265825544251450082141764678988821671798306335069974629823004733062045502885780869215887887487212157890435315165440118852444814807472697503856416902662463266188689628085652475117923284205674916586030225551165964636495232999699403972306604414544857942014771770994849742857208335807039675997454661978167513444337951924523217349381049299425283588597037043456704324024034687445524206298247229230935074684163032205682452558372539769842337568519871730235480216195895315240363073464933570571649290229088733678808293229011161542946511561094896480101464925839873488101419203064932251271784142131750658100166482049763088569547070698048133816659691327330493308100035092084124730818926611789146709098452799090119856397445701844622501237413292287078367446911700927171410830804222982126733093631714058562144904110354080967783698503186752325830384883224960543199868218775809630683276524305662569741178384192309149625779995119909973186209710710730943590270762790619367264997423308673111260327024408488072356867138169589307412163750910759194294212197179070200985821921089576512158776265558796979217754343843838349209241700847041909505336233932862762452598304218225289346796580296148218823393676509839108420920137594064091376116501120754750204364793809524146313009258499957745622464530906199270395532115461138476174422879899919560703017943852705457888041079432941682976726564139555621249166698864129482072246564825367927512823122799151710837349250814655969829212282048920995182024968256658792039420152318339759173318832897896785340371064498369394926901474156616983237573446788068343980716259049453967636407969065682750879634986771185656919485109056961855826460899248624621510755699847553742289473946389868339209531659937253743290575113463548890277741536864066681729628526694443981889284253188020074092005691475023024590753522956366975699055850490711054598457907722575779492088107996331525617282269586606419442643683891033947877013678683317840901418887415867751736176649760107829693951610438004973315285522677152935589789103443075910672728597837907918060845439067237176022438231703236003946476379587491928706367536930290862815905757330371614071236476920830495076153732699374025551431439100158490531814731366662805169179959290437862016101537217833974112733756412739935263415934246823427536507351600835669816096549897183328083173116027887580275164127633644697046393477727922497866820387245282586316087605834953563243706423323610089510341428471628483480876545953231233011031084782555399098603009493117640317075272612265971053453639391669515260195265410192644994208456175614033798267633613929825047862579824990233051356651288392637224453957023707013404650241485807986422822098868124772331540446141942509491758963127078137850838175037109762539411022473995866247254947911984221072392192747915702310943902930618457026192655586250234453674001192192427882214829135145221024870822809002072618227990528*X^60 - 16619408477318708703119290784137718354297587713650788047085135293146102682415347232499015337745969398535262788781320805296967936035542312476270915907307793675851470484977481915581376036624281826905572811239547904839849292695567782514443745939907563399776902810757578252211655663452160333048756060568612287895492985336001123369163855015300018024751237215887603238845894048961843589246406328691012513054194842210430888487877027799605171967880135589485318776852871859074588533490269641740282099986238572976504202313291994308923635323859213287767234339602921033688574889105661711457054304755827867488726704858746025702429865906240209261211019627141132362185446627948142320230332258797657482213123489199073017626426670978644245567959598880174941676399367912749539272623905370506349671742666399255360005588910890298752661196927330841895621148107127913416646618503154586214785853774921244144532487710805419127758821000771239829562059306249339529559314665568948225817745909719055398369864829285867611262134222102847126097495681846731505679045986549900834465732294018534328490575633739271086798759853925841293490470068017154495859144551487641298144615083360799066156037567411921811403038105682613286576780038884271737425357653917406724570949191074126306757827603902740875622119287664261494035030060716591449167048052133513891451621005503578134283423163743295041880747987806630602425600427589453164433926964286141684192150932133740163875873582989391135159397667399784594830267683746095879570630794372904921866249558947907020728320019574983703242918303022989130312235083403840901921294823304639716790061245258602056278386226629309024594031396580574166991276531572601056266546563164499311503453272257933479701537471129871668723105447708802545453530287531370100873098021263179393044386108202071894346538744446214953128301870274427459739928505276542935286724722806362269473505481168807040977011226118429522909363360156445471846621426759170432444678736297301943987287480817325135363591072499054976651933087944600877915505603311443822972848331274533544671835441199968869384123958701280984940343129404746411425920019694957581536849281536213143033610816629243297625985618502770678922843568661522477985415321193674689658540153768277310271854712096417841962832872568979507251312651280906948076266504580691430630757831597060601545142914912839343388928423933190988718567120893883128588136509974881440170609819663560192568112863537472672330192128704132349731593501298115239498869474006002493207928965953611497080689135493440986414641129822766429099879305686076917921891168384271684599418630323856498879385431721006815422226629999783679811531764198168303252384722341908419485304317957700127285770104038444173174101413698189502041311726015778935213212346520548265245166336328298793719514005933398030725081191969200498458135894277641933872479149463164645768420850992037883940562255503280216734674248683388087174483425034563998407190181152583923046841107088003196880114458493006336200807522242568779252267357159423544222457413668615617724306391097807800521712414130725210949343688344016737154505333976497430189346210953447076307368545450564870712021129588091397968561327866109026772518526129971465433578341281360719957629611351307973463597244517780696684312062959945992709814652918846782646099056750778162786884835749108588300730038947679955202086357243672904420075550620666934433619478936929641832844160138393142320862701775787803696568522734845782986410397547978979033797064502835390089505965910567064083585019831995418412445530469578933901797784417841815729291035478936029438295660096571991905081733021575138197975109049592231979236431107834641232690420431364115552906519491514540244214847398348634540840429681285278070610357921910050493250715644637151564366216275408829385950287977462424975/19151816860004813439424686122097214683604277355835651300651568555316734373338454965124521999726140375973149967668690537727507716913331073627572873669195201642879419597829852368331880338906102174573922776899167135662389358561619440649118720669938562457570947718624749601942238868972036681002961419717443620201782155599805403208580716343836101914064285318763357169099457878078499141972542671954317610570824136840133363319634616062734574737789259455534931757497710439217666457380963746835069775640666314030451057976480870868756730337786129764983347471601384576649623672590554922752899411425965182840707709358015423920359967283361042329630245774502657251190245903742354012641771211014661147594605485126865985636075765181230282112963825340796110397628630845098503836937111100997379201582458542531181911646448185565078619163114781146993970730240262796156471135984365870897003009764646866575576954133269810135120079535791909381439283301515551993806365287008446559887184742035892894685048832124101349657809732934657063302177005800328567058715955286687193225340279898519292018932248182011543123476863551549948848631561741260661760475409779259229890790015425667610649853064754758512342609900471693136822699666344120902204663858545980931998797615889226417658179431768059087083979398971428833343228158703989818647912670053777351807698092869397524197197701134354388148173826817296096138749782096825192988916923740298736652128822729810233490159079369350274079486920941920864783581260961452293859734282286597160916354934715233172916044646171786046244379585920405859703359493952405676812259729005087136568527002632400665928199052354278188282792192535266638765309321973232400140368336498923275706447156586836393811196360479425589782807378490004949653169148313469787646803708685643323216891928506932374526856234248579616441416323871134794012747009303321539532899842172799472875103238522733106097222650278964713536769236598503119980479639892744838842842923774361083051162477469059989693234692445041308097633952289427468552678357229648655003643036777176848788716280803943287684358306048635105062235187916871017375375353396836966803388167638021344935731451049810393216872901157387186321184592875293574706039356433683680550376256365504466004483019000817459175238096585252037033999830982489858123624797081582128461844553904697691519599678242812071775410821831552164317731766731906906256558222484996666795456517928288986259301471710051292491196606843349397003258623879316849128195683980728099873026635168157680609273359036693275331591587141361484257993477579707605896626467932950293787152273375922865036197815870545631876262731003518539947084742627677940436227847423305843596994498486043022799390214969157895785559473356838126639749014973162300453854195561110966147456266726918514106777775927557137012752080296368022765900092098363014091825467902796223401962844218393831630890303117968352431985326102469129078346425677770574735564135791508054714733271363605675549663471006944706599040431318775806441752019893261142090708611742359156413772303642690914391351631672243381756268948704089752926812944015785905518349967714825470147721163451263623029321486456284945907683321980304614930797496102205725756400633962127258925466651220676719837161751448064406148871335896450935025650959741053663736987293710146029406403342679264386199588733312332692464111550321100656510534578788185573910911689991467281548981130345264350423339814252974825693294440358041365713886513933923506183812924932044124339130221596394412037972470561268301090449063884213814557566678061040781061640770579976833824702456135193070534455719300191450319299960932205426605153570548897815828094828053618600965943231945691288395472499089326161784567770037967035852508312551403352700148439050157644089895983464989019791647936884289568770991662809243775611722473828104770622345000937814696004768769711528859316540580884099483291236008290472911962112*X^59 - 562447392526986213181939789294753338728664383544102207987454939565342072064300275950141344114596760636502471534373511647232571665087715078840000801729706636344772565808697141643328589042348045541920437545561597542276522221165893218102269059645845971258226814945315044888140318009314443212439312498818620792484197115929233867680648073377817324876143775754423661576366715012058667982985727854405454253579372437093935446945074157851557446100432863415825526692630243887685597835307346497728467958237674836042109339551451893768423730611468874846388653447728767611271498214903712540312637128908567821130096304593135041073757409616820067766611348982279683842328139815949263921061846980239657931560405729777259225286352700387738592184904990792824168733460284228975198211903213916438358135455154068241612891527277227978054176791369595652002982248643842573221446814234808233850046110940235717544249956397647531609856795380738788849739753383881467001312838948025002957272888422236708076025577951190624130578660836323782762635085224209831979255266707594148989932433521812317745571198849384623069375775859720658337958769070872749140293119599303821360083937271954931954239307000194782439327433131164217322785576820261689373572588146424228896092392900717425109589528301840464380542399177465813211098277823244364662535308406791862604697460847943295267262113251949484008754490286663640520842357662509181154288453984284248020263657556313895365303387325941322308018100794092709904700385272595602782009178162526670913380992766309037545979245741168459403524980902486358539178898764179069609402612930041639670014185632409429830178913760208638547272325956361420077059001833114817218211956109231023216137346111127012906936207579594956415190793666989655684651782922053483519510106808683231384417696995302622948122316685083381190603431765285595968279848298177887388493256308417107785971595939419084335657875485538024569386116323131809406890363040849961537762890554128728587603639920650687617637935911014208475344604358708683471550032633069960459288458426791089047446238053498365735338069731151540942602828350594138606593926897898919144957593030049985787898490882515574624013939289439465984136809404517454258720624814524379310086439770499987398628679543543866797878256199788801442957018670419282000546245158803032002680384732666657501328248943753554098691063855003863108696484112660062273504110432120831751471281978691642158265582794175572429609232994663864979690550607042578372523017806498600566914653046833076276406137383326701637741201231704825165930544063012279866553417025268937463888929225526229279533702694219252697114673687122809903266851997346781963242742480251297852510222380436611787876702144613859368785488654875176133621980931237444914553695783141239633214682052358711374404951767262942893821941364035663836015144873711586890558988376076385083861528618882857355295041365756288001082981634257249155151284728267278563607926486003715802136702456364645821743901516599529078627774025369234479668701032913409658805489313505225041261014843899805260713769968578251729415500096227937211000650450511015323177590645578700047669000397579640657879018422806470513760997125831060411828213279494521234987076224702823408146044581192449713730066549255572832460398406601634076115602972236876644528986496804490035259091786082442551779684508000418108685273255784300293738751640467950730682736620235082967998779777009794933882581371408656024519314427404633999957113583951008915437014334563602395885717152521046038745530107920162425743699868138151903488632504947326717625444955740951454318612978511355976616213043049734875297440179223583864753550921539798046268111977061357273108607422357115218616468041477105495493731784456629983595900139489161092869181970214890796001838555958953758315949692698697744871721/1225716279040308060123179911814221739750673750773481683241700387540270999893661117767969407982472984062281597930796194414560493882453188712164663914828492905144282854261110551573240341689990539172731057721546696682392918947943644201543598122876067997284540653991983974524303287614210347584189530861916391692914057958387545805349165846005510522500114260400854858822365304197023945086242731005076327076532744757768535252456615428015012783218512605154235632479853468109930653272381679797444465641002644097948867710494775735600430741618312304958934238182488612905575915045795515056185562331261771701805293398912987130903037906135106709096335729568170064076175737839510656809073357504938313446054751048119423080708848971598738055229684821810951065448232374086304245563975110463832268901277346721995642345372683876165031626439345993407614126735376818954014152702999415737408192624937399460836925064529267848647685090290682200412114131296995327603607378368540579832779823490297145259843125255942486378099822907818052051339328371221028291757821138347980366421777913505234689211663883648738759902519267299196726312419951440682352670426225872590713010560987242727081590596144304544789927033630188360756652778646023737741098486946942779647923047416910490730123483633155781573374681534171445333966602157055348393466410883441750515692677943641441548620652872598680841483124916306950152879986054196812351290683119379119145736244654707854943370181079638417541087162940282935346149200701532946807022994066342218298646715821774923066626857354994306959640293498905975021015007612953963315984622656325576740385728168473642619404739350673804050098700322257064880979796606286873608983573535931089645212618021557529203916567070683237746099672223360316777802825492062066409395437355881172685881083424443671969718798991909095452250644727752626816815808595412578530105589899059166264006607265454918790222249617853741666353231142304199678750696953135669685941947121559109315274398558019839340367020316482643718248572946523357987371414862697513920233154353739318322477841971452370411798931587112646723983052026679745112024022617397565875416842728833366075886812867187865165879865674072779924555813944018788781186518811755755555224080407392285824286913216052317387215238181456130370175989182879350919911987013221256221558051449900652257254379407539972593626292597219338516334833070842042000419726239039786674909217147410495120595294189443282719436582837974361408208551928276278344204523774766598391873704650762091558993494978348369621221861577047134992511582565101286777384093947708818802377745496059063362316660215714920440080814784225186556613423528171388187918582235091573990207647903106753459160973758026105330275806294837640104943936958282387229046668515911101833437201070522784902833777659363656768816133138967553457017605894295232901876829945778958297725622029977205224376979399549974555647060870558024261014171243377316783076104690656515501742929367270763235178462144444461222338587604401651612272129273168713093805351151510986010481427433132218521046504427023576432401212717061744187316028417010297953174397933748830089454154460880871873876575133202236538091732606739495355571039750541166448409640573576144571229865678123310069578352092676121993527765497372859841641661423427434479167186797449345882009813931472920716773678931989292317703139220550442016674213042443876730298348159453906019134792342096918427093748112190388844370844182914647405688736891771104395764027195650823957704334182169242370430238115921171269788740088589684131684267395906609987945009317118517364780957192652356514205166035212252820435197499661147302729828515129460212998068995431590461820366844524242457310239941716874354212337282429890294560532003289814572809500099210089221753342941759297266665467960594532401343466419791601639150238324998705319830080060020140544305201261537846996258597176582366930639104530590266365575168*X^58 + 4453931840281503400525767068836216353847676658362438995417172945580511945768329460242329913928014923792544641543101941422961160583240958747784658999210329458826736854096921129091137224249136935764276063812070554142009948629508277450957049326683764086185051629085361419673852417953493106438218378702806895337123301652214319353461004532859313364835187008295967451983426621918627510940264402707325161562480539880981983612114805876900215145626793997653688015576716206410284715613733515496184490612152481005779791018053734690601580942743709471114423419568674052471234989896153736284023431411741052131503105746398907757678533235438229057657086217032785822640209246686035137582599491621581884305272603490782134879149008927886688803700617658928822026019566158437092909805099124955388879946048010105309131840108723189420145582084814277450191068534995233776416231522529691708465560169679943392823643784520790276600371527169496249829503482985211089801294717545957751912903860234101530449782278591680840528652438354208997183146756885107824281485128218578143247957750607801401909079454327006644503283896812465418996646033766939712836246344862727944152318411571381854415856494239926100099450281636497005667252634437389427585281116070921222368117190226202208178118351690159299576982826879240582857695017347134451531499605420637505003857459590731452252757387114874240899833247798914650572834892834187744074458294096426609046456431556123297242791391765719625881910988871748114702445642011894703040152041869919887930899652621951937296022328373331072914216608964036709838170240842163400057132407391431787182855998507075324602928301692029693464852455010044086742769218755234789002803574424288220829731618714881777377661382734821367065491065627588547564591910339353111546318329721189047930578761123598533081054467583721814405942696824274344849110180678175121449686036155440689016226806019571445018297407428509731216644268204642874087125165146009550350148521276087378232063156920458091832118529246114977321737152633341008574057281653200576608701734653027385386878886029162448011393193860934078549726484125134668826046677377506340861664626058542164564459118233568556293270442162487748357475632191176384597081342757990272087189568218211629274082836510288503622847080267446777817558056110942238591346786861616753797716064057603863636245606483713656107567488201693781604904616346906768653178477477101789515363821738977112718565896801474589991398003875193221149510677920727752909646762644913725878033373724109407468896010094590231082866471923954661685780731649075967506620882635892091737593052886003281619237032105705592372006563017860965552544432765918407019581100933359431097670993852423357602921358677711299519455768281342159514676548019048392183144431340483926244042613775981784861538099528057519487313215778974821049950029096687622223828120946917057171022763849195602987418818455341323963116608149900051191927089383463788646881484561911221920283519594815988419391319203497724763063934037710156408561584832420551252102420508707827549001122213379643821931637035346961212841336145470636150074907279882624686435276137252296956223477028414310887812959302107609102314579276699230169084573462192164130514146812604283785564210487386030695674630311020810286035698372756613942584242093637028700541343882648569459258032980553710319653674422251467902763571242335840940928088240237423813701700547262389548169780740053941436639422320189839905453641088024952143219631294809834118353799936814201013604852949233490003719826909557814214294878339078006080235157205627893226993458369350261480943283163075670452399501489072567506312393362580300891088625253182294463108023020416147586813480278379726644678940125519195431933835908649919199093501059424895634632119555543870650649439628851012522822468948785405853396317/153214534880038507515397488976777717468834218846685210405212548442533874986707639720996175997809123007785199741349524301820061735306648589020582989353561613143035356782638818946655042711248817396591382215193337085299114868492955525192949765359508499660567581748997996815537910951776293448023691357739548961614257244798443225668645730750688815312514282550106857352795663024627993135780341375634540884566593094721066906557076928501876597902314075644279454059981683513741331659047709974680558205125330512243608463811846966950053842702289038119866779772811076613196989380724439382023195291407721462725661674864123391362879738266888338637041966196021258009521967229938832101134169688117289180756843881014927885088606121449842256903710602726368883181029046760788030695496888807979033612659668340249455293171585484520628953304918249175951765841922102369251769087874926967176024078117174932604615633066158481080960636286335275051514266412124415950450922296067572479097477936287143157480390656992810797262477863477256506417416046402628536469727642293497545802722239188154336151457985456092344987814908412399590789052493930085294083803278234073839126320123405340885198824518038068098740879203773545094581597330752967217637310868367847455990380927113811341265435454144472696671835191771430666745825269631918549183301360430218814461584742955180193577581609074835105185390614538368769109998256774601543911335389922389893217030581838481867921272634954802192635895367535366918268650087691618350877874258292777287330839477721865383328357169374288369955036687363246877626875951619245414498077832040697092548216021059205327425592418834225506262337540282133110122474575785859201122946691991386205651577252694691150489570883835404718262459027920039597225353186507758301174429669485146585735135428055458996214849873988636931531330590969078352101976074426572316263198737382395783000825908181864848777781202231717708294153892788024959843837119141958710742743390194888664409299819752479917545877539560330464781071618315419748421426857837189240029144294217414790309730246431546301474866448389080840497881503334968139003002827174695734427105341104170759485851608398483145734983209259097490569476743002348597648314851469469444403010050924035728035864152006539673401904772682016296271998647859918864988998376652657027694756431237581532156797425942496574203286574652417314541854133855255250052465779879973334363652143426311890074411773680410339929572854746795176026068991034534793025565471845824798984213081345261444874186872293546202652732697130891874063947820637660847173011743463602350297218187007382920289582526964365055010101848028148319576677941021423523489822779386446748775955987888344182395121719753263166284475786854705013117992119785298403630833564488887729179650133815348112854222207420457096102016642370944182127200736786904112734603743222369787215702753747150653047122424943746819455882608819753032626771405422164597884513086332064437717866170908845404397307768055557652792323450550206451534016159146089136725668893938873251310178429141527315130813053377947054050151589632718023414503552126287244146799741718603761181769307610108984234571891650279567261466575842436919446379968817645806051205071697018071403733209765413758697294011584515249190970687171607480205207677928429309895898349681168235251226741434115089596709866498661539712892402568805252084276630305484591287293519931738252391849042762114803386718514023798605546355522864330925711092111471388049470503399456352994713041772771155296303779764490146408723592511073710516460533424488326248493126164639814670597619649081544564275645754401531602554399687457643412841228564391182526624758624428948807727545855565530307163779992714609294276542160303736286820066500411226821601187512401261152719167867719912158333183495074316550167933302473950204893779790624838164978760007502517568038150157692230874532324647072795866329888066323783295696896*X^57 + 3568889491935703359951134359791742318482244212383162623254908044310615663544671562932213506491507066206829202615019811552115194300980153124092005200911937165624290108646432865113110796868671840334821627899518905536946236529036290272488202764527984387832135618542698068334487432113298977215227204277188187184313958840754488700534763897233045139471940241823946624454618341967461859486922533169673930232729063809088183323313326586372051632644575244437762602144712645836414605615322461590768574161461066985915562790828860120486522341023716591960494464562562787853273143322545913480422872920546303072909286415283236145406296582003382958876315889645261069806578115063116160749356892999475828574661441654275669903590643463173677967295569298803044095378675563722457056258998845077561426758102569494246907487529521474815380126281542548384651527663802359453463957103420898921257229355140600712214895295185760953023941650986305458143110318695878641100601192595200127172958866458113163214652619930827406008436872280010022208025022957483200075389721873633683429640523346204617180636444898347974544052838219708623198229812573383946525932203547059457730462422265476277118430211030664304924482733179431680860628895977700449288621473999996389449230518404281437382176827395989635286143007450505098969739393845995398656748987378684363558712923081087298865669049955356155789095524453708875858989647336053807938255926258481908145278834043320016725166875911207697104602261866749201745391399659979187002176666617328590477405516147168462381325925966436182514577020307024113269238045901549099593073996877868394513213996406473686298441082816358589960473437558044227725526708660844180438696826533054347767160328821480080901610050545339598363521204281046328179589528341395814733269765892756387656133593986545653478040700121784628502131726577371413233368748821936718270341164293940341932110919612331616090844900594176010578336282883909830425986224888394121322727581597158013318140592463960562647223671454261042660922570277382054913849414999475536389227346407372643828152558635733188894987956598311113040276328025002134451523674352657333014792516707529250086144326473651995159504337977276967457802132208109941607403851393387793202374643370931113563796244506017169290816889918078579351283848107216881844014392300790324916433835566272254160286329680264246953143321750506228671338393231755343999473904577092851521457957378141963763393990785649921043255144189228380000511814397142224800955807893183000411212674534767537471045453799498911125841622991852709864180139358379096196810032805066583167347968841708016413299728589006751891827320858634268568141525592689223798760261946098091291444986186734283194191903181016919205066637900136870714997130343972416715512292211823276965234949178990308899644466204245475709173701713370723198026517796221637740197940213604992527882209892238536726949954497266903504840272038221699373492269243631450820251849674006053597780348102167893667951791451872132904518143854406382672638316332284684261305320644379017745110121140466993852404318246235035284939015394562183249255547001112131936589025967282738928235166545287502396199648378630449131348043818003938423850631636078222618946996257442727032695960135603699307789016824149313993471509309543586725485972139346378363088949818551399126145096287592863443527096204478253060190184261589290100750273768717136166262863695764889829990494368840199951656632181949383982719953421563676542020266241525252391248624234194602359585526158888913835078319289908736019488201855712011621433587143211558450095209159939772066654893876209842508885170254892308530018755717718903639926107294933061830353749285507478428302939197101091349068900171585856604592464569885246162290515124331230241285384640235925394863862237048186279688983464796159944446463821/612858139520154030061589955907110869875336875386740841620850193770135499946830558883984703991236492031140798965398097207280246941226594356082331957414246452572141427130555275786620170844995269586365528860773348341196459473971822100771799061438033998642270326995991987262151643807105173792094765430958195846457028979193772902674582923002755261250057130200427429411182652098511972543121365502538163538266372378884267626228307714007506391609256302577117816239926734054965326636190839898722232820501322048974433855247387867800215370809156152479467119091244306452787957522897757528092781165630885850902646699456493565451518953067553354548167864784085032038087868919755328404536678752469156723027375524059711540354424485799369027614842410905475532724116187043152122781987555231916134450638673360997821172686341938082515813219672996703807063367688409477007076351499707868704096312468699730418462532264633924323842545145341100206057065648497663801803689184270289916389911745148572629921562627971243189049911453909026025669664185610514145878910569173990183210888956752617344605831941824369379951259633649598363156209975720341176335213112936295356505280493621363540795298072152272394963516815094180378326389323011868870549243473471389823961523708455245365061741816577890786687340767085722666983301078527674196733205441720875257846338971820720774310326436299340420741562458153475076439993027098406175645341559689559572868122327353927471685090539819208770543581470141467673074600350766473403511497033171109149323357910887461533313428677497153479820146749452987510507503806476981657992311328162788370192864084236821309702369675336902025049350161128532440489898303143436804491786767965544822606309010778764601958283535341618873049836111680158388901412746031033204697718677940586342940541712221835984859399495954547726125322363876313408407904297706289265052794949529583132003303632727459395111124808926870833176615571152099839375348476567834842970973560779554657637199279009919670183510158241321859124286473261678993685707431348756960116577176869659161238920985726185205899465793556323361991526013339872556012011308698782937708421364416683037943406433593932582939932837036389962277906972009394390593259405877877777612040203696142912143456608026158693607619090728065185087994591439675459955993506610628110779025724950326128627189703769986296813146298609669258167416535421021000209863119519893337454608573705247560297647094721641359718291418987180704104275964138139172102261887383299195936852325381045779496747489174184810610930788523567496255791282550643388692046973854409401188872748029531681158330107857460220040407392112593278306711764085694093959291117545786995103823951553376729580486879013052665137903147418820052471968479141193614523334257955550916718600535261392451416888829681828384408066569483776728508802947147616450938414972889479148862811014988602612188489699774987277823530435279012130507085621688658391538052345328257750871464683635381617589231072222230611169293802200825806136064636584356546902675575755493005240713716566109260523252213511788216200606358530872093658014208505148976587198966874415044727077230440435936938287566601118269045866303369747677785519875270583224204820286788072285614932839061655034789176046338060996763882748686429920820830711713717239583593398724672941004906965736460358386839465994646158851569610275221008337106521221938365149174079726953009567396171048459213546874056095194422185422091457323702844368445885552197882013597825411978852167091084621185215119057960585634894370044294842065842133697953304993972504658559258682390478596326178257102583017606126410217598749830573651364914257564730106499034497715795230910183422262121228655119970858437177106168641214945147280266001644907286404750049605044610876671470879648633332733980297266200671733209895800819575119162499352659915040030010070272152600630768923498129298588291183465319552265295133182787584*X^56 - 2155933983335490861022585287844135032972067889354578732127484378461221961990347125672437596897607873961916713521525037852843647579849993393664883125347643790871872481020914759554786162197836647965988067651432568460534941904224937939376072569086279834537294779281582225406078799233558888907774610768884965310044999854377931865700566027817132057348519515359605279348865830920605528590417383079917458870343873007504138138655148327256928232787627997490332502177764725317688266948185794678053894836383337272997947389108278906451216767220704271430669520707115243072928170885237458818542889806525397639204010051035071796718313458158157717003648336663277632709178706985290422305299983041774207503579163814365180999063778862648586134162939850204058155793787847974192316029207986170792708826754992324505405312729043226135978504454846341425467143571392025108260999670507373764234582370799709400931478568709110483293753856404105597023036028174751373231175579511169769322249150266274536099133977423735530394042094408908328848556490239042017830386433856056446685496773386009966281215202832644422820528146761416799242730782376093429732139440528766021264426932107893288927017268542348212014244158489477981280794279892173585449204266666059097299312139126361714549631131213062981749519490665685948327224152262202842757887760403284578189757784666810826366336514831469509971295609752702675882293037062763440247442799930671448511424359428426526869468109522534432710339224883230740948279958740137532821885846942770065600553419057519867719235916172277845901657497893313018368649138315223448327484177261021867945312626703459276898909682734959664644863740895289993693082685068425643012265127417159493893604486059626921629945017702863232190468618454774704261374822240019510944913385529895658022127478664488467495212624294147440813640283041042350020511376210353295229935608995961518294365263676777026834815760585458739745349466112230938755403188009888727700559279238613167220868717840772329615534763321670978673530545816656401110009475327594978166385122279569806801666750135619672269343054010571800607862284964490513341760513661231007384664176529232999638312723535043017552223779277725488328319301773091052839619881818194576798752870222721061441332551600209584530653399981486317605034249669872069008493816813215158411413307883434718736471986522916324648569381728175779408021291328536076646625974808856061614772666586189539170142473085428171015882300434919728244777607536689552728959231796263606114618571506085871369414023498106218947659996739411999870471550505032367878161474917340781808260166313962677859533064479656607735913423276484459115094785517082186912862720961905057118017110480097667576465913149535516131036029781994769746825763958959198957979749337906783727179887891342434672441449210347171321291533246969864604756264614263739550092057651472909923917595479594171240494338800613106151050090353361636538148365946822904243387474652252265815773504696768968757636274713961067872330125661915704512810163805050206559139439446286679461418087614068115606614418261376608605829050738934121852196460244291217096500566972160627273038969921828968170190326908261196730970496166195679388601063365512552671810184178095800763752467042047314079553976959955156576047845577755341751440712620013017610529986631859508686175011215559571120870678662728074351509912761096510911814234355317294878024446607413650580818341360865909982537360750340381067317559063755186566613583760464074628753022986790719665244133139334777776958335225341186229689490879778900429022980557314670784868084813767763049205682358785591512931933827000954870425521771715274369076510673625505742858870221592191030609531778138817808889388691957854278406263128286802391910099662639161121681058757973335116896746563400847197419334204838445176644645490635/306429069760077015030794977953555434937668437693370420810425096885067749973415279441992351995618246015570399482699048603640123470613297178041165978707123226286070713565277637893310085422497634793182764430386674170598229736985911050385899530719016999321135163497995993631075821903552586896047382715479097923228514489596886451337291461501377630625028565100213714705591326049255986271560682751269081769133186189442133813114153857003753195804628151288558908119963367027482663318095419949361116410250661024487216927623693933900107685404578076239733559545622153226393978761448878764046390582815442925451323349728246782725759476533776677274083932392042516019043934459877664202268339376234578361513687762029855770177212242899684513807421205452737766362058093521576061390993777615958067225319336680498910586343170969041257906609836498351903531683844204738503538175749853934352048156234349865209231266132316962161921272572670550103028532824248831900901844592135144958194955872574286314960781313985621594524955726954513012834832092805257072939455284586995091605444478376308672302915970912184689975629816824799181578104987860170588167606556468147678252640246810681770397649036076136197481758407547090189163194661505934435274621736735694911980761854227622682530870908288945393343670383542861333491650539263837098366602720860437628923169485910360387155163218149670210370781229076737538219996513549203087822670779844779786434061163676963735842545269909604385271790735070733836537300175383236701755748516585554574661678955443730766656714338748576739910073374726493755253751903238490828996155664081394185096432042118410654851184837668451012524675080564266220244949151571718402245893383982772411303154505389382300979141767670809436524918055840079194450706373015516602348859338970293171470270856110917992429699747977273863062661181938156704203952148853144632526397474764791566001651816363729697555562404463435416588307785576049919687674238283917421485486780389777328818599639504959835091755079120660929562143236630839496842853715674378480058288588434829580619460492863092602949732896778161680995763006669936278006005654349391468854210682208341518971703216796966291469966418518194981138953486004697195296629702938938888806020101848071456071728304013079346803809545364032592543997295719837729977996753305314055389512862475163064313594851884993148406573149304834629083708267710510500104931559759946668727304286852623780148823547360820679859145709493590352052137982069069586051130943691649597968426162690522889748373744587092405305465394261783748127895641275321694346023486927204700594436374014765840579165053928730110020203696056296639153355882042847046979645558772893497551911975776688364790243439506526332568951573709410026235984239570596807261667128977775458359300267630696225708444414840914192204033284741888364254401473573808225469207486444739574431405507494301306094244849887493638911765217639506065253542810844329195769026172664128875435732341817690808794615536111115305584646901100412903068032318292178273451337787877746502620356858283054630261626106755894108100303179265436046829007104252574488293599483437207522363538615220217968469143783300559134522933151684873838892759937635291612102410143394036142807466419530827517394588023169030498381941374343214960410415355856858619791796699362336470502453482868230179193419732997323079425784805137610504168553260610969182574587039863476504783698085524229606773437028047597211092711045728661851422184222942776098941006798912705989426083545542310592607559528980292817447185022147421032921066848976652496986252329279629341195239298163089128551291508803063205108799374915286825682457128782365053249517248857897615455091711131060614327559985429218588553084320607472573640133000822453643202375024802522305438335735439824316666366990148633100335866604947900409787559581249676329957520015005035136076300315384461749064649294145591732659776132647566591393792*X^55 + 1470323538897374913282206461755125548118526225417255429316384951342466883734202089863553641448770096638622310399382166233715154359912174429208473592585108477570117349140735868319279250270196355353217426348924872148125159679333947408338877845427998707184266953455798115420249022803558791863526070253239154821603265210942619967901559859315918519298899752448338793901176015629823950746829551731111243309963169977918057333147514234238418556600385676884215456821751621468892756363491547344577044747146810673855194244696402429531995521962668081413868458078686967309675227484009990060089214640384865129901283751116180024378393580460203410969336344988241325764678953594168587037588296732461451489918533634519587574721225195406330658070358279509330650723785233042460876545218201105396810191519264799976439749690333789650021263543283586107745669899115509085279863528351124374018060788017733637901425677943885797191491947242013229140531655308818559895618489012672012348577207516746929773826549180186067372641402394827054002006141961992785698436516433585384116039249574208597869975839478125258611113481337695601776294900186803084465416495521900886277635668112826334736882928794360292909305848297352077922562327355977926456651826614459640913852775713009257807071939888172846443237260668277324270429631810420972082778911536104829861823248642224832857716753534947757550509195503448120413834201718898609391974844136550894276331867237082979295690187134398063751797449324911587382570231359969384207467460540550968528014210039493550449351695963459814359200387514991796894217656862370657494444174605747305053088904083895871715744802127228540218738134698797696677796283121631650912590735930777432752641924865218292822180435818653736251029980218019899719296990635616296587854573612410514735013584515263693350492765497360213725268880216263666343227922797314157455862066291515356713282222364658582969997011748234450384244377467419046315082535366523472293212676495736555177073579192205341027104739030819131901274528545041875752951900954168621028977325236680360032815246483088662180579281416634359667894572415368081846950453411703653838677307774854814843573071051420641018113084015288918031599965588276722347754046885440173259962478825229197353684003489803810679719443076076421241531690041036402035420094706377103056981472447207606362005418957380272354596643308177271037561863626021917483413303209907472459456404859442137183596150793478007588549750815717203484508976762747686250389539688248488499338816021687352470175387784906378063227925553512681081383488742049310798046620932052600102137437081892768044124898030324553852102906360013689822734695051618336736921541147726454495999818336698507557040228044201556814213239452992536609848604835020354981843378075797965247029368867166990242154824608999104243318807714735138585460211527754201227463296826235736610381493585174121586017196235869039609883912525849287184567183379960821867045271142384024679709470564285322098460717718086804352278549200990955804352090317120025395939311912994171063678192764459708327173049958313552143189659079640878727970314379784310711747016668250212630227463675642921972789236339491772677371040958014609564926412128376231824744049100390090444038685276717059011765985477583263518558991305641291977284376200030425000901729133853776670466697690107594483609269345221098604299707581180893996736443319783648003808645132925074708358842677837988221143273358672263041916022510297257914370394284693256483086027370313036962688179421827421637923168870181676469258623792251637768686731901709097493783382198209501754448975044203431115229382245551636894803472434700118603081029231628051466584193243478151134036234224853853608412394978896779501557278145625808795880326778994552609341211472888101107183993708656156713594690418547455577929713431001/1509502806699886773550714177111110516934327279277686802021798506822993842233572805132967251209942098598868962968960830559803563894646784128281605806439030671359954254016145999474433918337426772380210662218653567342848422349684290888600490299108458124734655977822640362714659221199766437911563461652606393710485293052201411090331485032026490791256298350247358200520154315513576287052023067740241782113956582214000659177902235748786961555687823405362359153300312152844742183832982364282567075912564832632941955308491103122660628992140778700688342657860207651361546693406152112138159559521258339534242972166148998929683544219378210232877260750699716827680019381575752040405262755547953587987752156463201259951611882969949184797080892637698215597842650707002837740842333879881566833622262742268467539834202812655375654712363726592866519860511547806593613488550491891302226838208050984557680942197696142670748380653067342611344968141991373556162078052178005640188152491983124563127885622236382372386822442004702034545984394545838704792805198446241355131061302849144377696073477689222584679682905501599995968365049201281628513140918997380037823904631757688087538904675054562247278235263091364976301296525426137608055540008555348250797934787459249372820349117774822391100215125042083060756116505119526291124958634092908559748389997467538721118990951813545173450102370586584913981379293170193118659224979211058028504601286520576176038633227930589184163900446970791792298213301356567668481555411411751500367791521947998673727372977038170328768029918102100954459378088193293058270917022975770414704908532227184288940153619889992369519825985618543183350960340648136543853428046226516120252724899041327006408764245160939947963176936235665414750988701344904022671669257827439867839755028847837034445466501221562925433806212718907175882778089403217461243972401353521140719219959686520835948549568494893770525065555593970689259545193292039002076283186110294469600091623839925910517693374773993403593902183431679012299718491210218613202257579253373544732115568930360062083496221166394885128057945845664710729093623913051189501744880207922864625476370526093430007241213884326083650930805349776833474367634004625314723182365033734342148136592630606302201003987908197204889379297023250432167379294351257704706352280110715088986766477102881739647323020439925293739328612156209411330566165319014515609494109787451348670683859839215865418025348322628523901734669862409209783503108097003199989992247106849866451962432239345282784755987163851151468610323356036067459832628014419727589135154551796876061966330314919852758720215251508850439179093014989394320096776151590608362324689535845755491577553889194710997876608737484778454364454382121166538234813443240273193888178658279291752258346871137508335980459530748218543125130411693636578666046731254874750893623189627100030020910590578786398580124224825153030805629610070587171275990998345462440570110058215225659086776039956233032436684241873955187527252799468858489908067920580032032612595361000269114589291166285192650740409750076039639551759134249135410313297947966539519032209927193191962902186124633296229177010599432876053658915948942323212327143563517419422696878913944963139874817848123302947694292484449334780346873674171717338875845809666682120701741294917390045287781935947404332146723178017785734820459411876695480662990344155056673811320618345958654056340039643336015235029781914590401094503561294463541581314280358157583379721899223204889692411472809324223877758729790251393699836694466268458060356301870095276823838907207335608627051767502774409402952585789590274297818368386034745071513541171909435739368035128377410480591061227677776123568081810209722365187196169722380307266132032129583440077514481893185548605862801148277516584260827095614717042272165893251022266083768645990523646873815082507707631990864983904727961244569293553664*X^54 + 4619746960405380618691292950183682221168852753207648854666604515376044167210815562893627142558707425658760432366501477739952159173338397769528998276533417123514298627515741798512485478352432989273927067922583992622251096927417438242845377471463579509991200592447036831110172708084096974344361129115155252827965158026972754794449894122457489098703258663078591453313689116936170262254436786253487238914735703437051427523703909497710524224503511821364655756706527592980221512079665971980738069772451901466271361113270831049495285442848339071712587916561171810838977768328765084578767859844527184613264941843064180866424720567400492642005653925224560577948467078519778780713262630151002239117718628145028696864338363200243330628278248567173735214726482997907355905034420470576078472364856249698888073826360713110115843764370050757218566920757575187746832365204487126489133903018451444933490322883607389602655344790696918455802810536880299322209117326874962024635118678473315803522061863808045865000469814530477158377644977261669948041236457769920984917572666418566722291940380948598714075308128566094124809374455698217079877509035470369923863163972070439824412721459093231790026420268417470766933020098352871209604905389851939038892446161862387773454162242268381824508915159637191215825787616540714084105864024851557830156893074384132228231831319792229822414370958215710471614252969836161261687385329120048643057256412451247220057270489507754569482949832277396789621060466521210806107584058836058025822186087694628290328375673094389317208324855285699903765030425762824916181546679266433453926500316598709920061623270119824340375799899964565018715733971749368944018926131930529054808404829273283007131715488524560770346776798466886205898445843909947893805396543560920351724249107089233571843377607366147604588386030877203111835745706645258893845481520421839002980299861234434444399357593448417593065303680490063041818930319878842667699273624950847228370269569426441974763393901260321383288834724654818007254649849942949257866216640742692098894667413517141562556271358805863410185301290152120976590063903749487985020125894140016360133646502997600453309348587168228840469876313985600848787138439988839109353780208087657201562653164449352346175200403627576457032755361677950168364632444869149169500314965039351246543271312519646193727944227219002782187543524960536423739664868857965844809041346834546966639498053016273074425782141202084697207871538705133652034116669343832040158851455545264050772790723764769446383962370921436508237260365133865970768184965590226302433681563031433837726568968487575747943028553433853571947375714320072640534259806432003603749544830392667926142519748334198537956940486575238376887451405128511446568783193685045594113031074846436980995267480301003843416220564365823782771526855984759256261264956839539776025816841474858039316011535644141843999871519408156874482865623866611715766676638201314996521798144416655649461893072486115690207133461113358703656398524073202219072892928901829871080057809135805781155232758943768152903525855895867365273742760359818089426297842025446503404636656144943103834184135767839623852964614265047633048215997626183819171347198116702779089033435684220534596009410007139529327030459026534993337337072388689803406441710746255456585710838205146656552320238185457139184350382074823532212679537000440914725251108183344343162476357294782027878240937858902325952404801694947218654577399209333683990976701210146669018231356160157538824867379069617412703069964398399619424862645402362156146384677945833473320077589194097753409458740958343445332980346069303691234837756849134808012856944115565938156136143628919265550711607633249245429967695938210969309533942209695795864444342909254012344589343202968731399941595336938394745159637387354349/153214534880038507515397488976777717468834218846685210405212548442533874986707639720996175997809123007785199741349524301820061735306648589020582989353561613143035356782638818946655042711248817396591382215193337085299114868492955525192949765359508499660567581748997996815537910951776293448023691357739548961614257244798443225668645730750688815312514282550106857352795663024627993135780341375634540884566593094721066906557076928501876597902314075644279454059981683513741331659047709974680558205125330512243608463811846966950053842702289038119866779772811076613196989380724439382023195291407721462725661674864123391362879738266888338637041966196021258009521967229938832101134169688117289180756843881014927885088606121449842256903710602726368883181029046760788030695496888807979033612659668340249455293171585484520628953304918249175951765841922102369251769087874926967176024078117174932604615633066158481080960636286335275051514266412124415950450922296067572479097477936287143157480390656992810797262477863477256506417416046402628536469727642293497545802722239188154336151457985456092344987814908412399590789052493930085294083803278234073839126320123405340885198824518038068098740879203773545094581597330752967217637310868367847455990380927113811341265435454144472696671835191771430666745825269631918549183301360430218814461584742955180193577581609074835105185390614538368769109998256774601543911335389922389893217030581838481867921272634954802192635895367535366918268650087691618350877874258292777287330839477721865383328357169374288369955036687363246877626875951619245414498077832040697092548216021059205327425592418834225506262337540282133110122474575785859201122946691991386205651577252694691150489570883835404718262459027920039597225353186507758301174429669485146585735135428055458996214849873988636931531330590969078352101976074426572316263198737382395783000825908181864848777781202231717708294153892788024959843837119141958710742743390194888664409299819752479917545877539560330464781071618315419748421426857837189240029144294217414790309730246431546301474866448389080840497881503334968139003002827174695734427105341104170759485851608398483145734983209259097490569476743002348597648314851469469444403010050924035728035864152006539673401904772682016296271998647859918864988998376652657027694756431237581532156797425942496574203286574652417314541854133855255250052465779879973334363652143426311890074411773680410339929572854746795176026068991034534793025565471845824798984213081345261444874186872293546202652732697130891874063947820637660847173011743463602350297218187007382920289582526964365055010101848028148319576677941021423523489822779386446748775955987888344182395121719753263166284475786854705013117992119785298403630833564488887729179650133815348112854222207420457096102016642370944182127200736786904112734603743222369787215702753747150653047122424943746819455882608819753032626771405422164597884513086332064437717866170908845404397307768055557652792323450550206451534016159146089136725668893938873251310178429141527315130813053377947054050151589632718023414503552126287244146799741718603761181769307610108984234571891650279567261466575842436919446379968817645806051205071697018071403733209765413758697294011584515249190970687171607480205207677928429309895898349681168235251226741434115089596709866498661539712892402568805252084276630305484591287293519931738252391849042762114803386718514023798605546355522864330925711092111471388049470503399456352994713041772771155296303779764490146408723592511073710516460533424488326248493126164639814670597619649081544564275645754401531602554399687457643412841228564391182526624758624428948807727545855565530307163779992714609294276542160303736286820066500411226821601187512401261152719167867719912158333183495074316550167933302473950204893779790624838164978760007502517568038150157692230874532324647072795866329888066323783295696896*X^53 - 9025154184013910004324801233702054076095975426587062291336730806184800975231377538233455761707649453399033221095453594479356211974308359525402703318680349700626532513023313407091023343938380957896816907490401059829210781766192588197897982374258242067941597832868655185780421201783015427522537278461755817447653585553967510672535590322808904036513030231116727753203992554874943836058333752302371313937135511324551875745773516106053570479568926316859713656873613305887661962024452164745714688107274110464297498828910136931393282553404078008507029566399905749667567517671215253021351951257114740240434565660008180052244719562085489032964201559048180311641600098295696165506733274931266023291593496821984852594615394121053162817207720468928245737849089280361134142548383034680625654268115860206323651957345606398686199209528951344878468663849037619450888010091941651686149683768673370642125231561498412122141121574578867413063972848691242521109108452114304820761152003563862572630806013158392797556004849383750117820005235166883525454865472988614284959772546377627786151937598101136932444702809362391115463584542980346817270100328348800705519916549785307302911844073264753373602575366815591616838434479301552712043095764485948384814146800898632589178075868110670428118828368256970984532123152846359453898590757455495749871029348105938066415776211414479072892594811032625254411687164880384186521563311455429984154896060801122840949797686610328622107297997728526747637823139681324949675642810487865647231335663504492517972209731982143727663116115654660607161228875528695254636257059031996127398003299544024106503923086742281494791304263920728210229808468027501005677025542496024705704606432152424048525049113768932858695392824189080746795472669711012759339556191874183397404032896536481814989880410713057349901906216972446393602522186732096826929749836021563222801437508215185560318783683501468684288670519051827932387318550911721702377705159290917783810474264758920314847645894210235333628513334372143762792460479011504561025600975124762614731410180079656330453349062876388013440423652138157453987600403924175706185913829660080350550388241618875278269300500339309036482537604093772876278778736310223282552449277990607568502296262901241223658813199631846986717573223956782684935208091067888956535983838000271822424966142923748858345971431816123823582337033909370977447844896659672024309384156552819111248834357493707813342884431805107579390765142046448714299459701617360292177439703269195891351547331230996797589050931989275480896687737948597682431020610540333457216246301778798794912075700929151847290515745114518833610697671212453733204858537638184779150162547808214255168034964408094489751296474425922581187047810990120205700855875404967522514623596842720617272088725776593636548391046106851869395672139952277188612935134372864609899043215438160339627677959918841991012161323126962057710653789662835499551783831010685002658074933865270829330229087339272762074375850073582662684378662430916238310570106631734365245967062574262838061101800699628146615441394622298896710725048810846996713168277024911635461156650187898168907204880586098492084528520622844785603833709730130805873840750876586768558279242304760098422129035285292054724992772451190853927062928084183337534424631891755672193959313864066963297113605277995446522860241890591091637777203367187762607559084505464165457361347202092898952810289986438583039370814821691142256472011230697223514069169547731572792613753186456080409056789257279221817182744731359892756680498208303951483410454220478979808284714352798322665576313511041269039823916751038909880290941678114065214607024452262342947678014749682984728564331223406188459421675493109408785582683685537913387917351399236647421045960037732963217562645291206916865088466111430285731/1225716279040308060123179911814221739750673750773481683241700387540270999893661117767969407982472984062281597930796194414560493882453188712164663914828492905144282854261110551573240341689990539172731057721546696682392918947943644201543598122876067997284540653991983974524303287614210347584189530861916391692914057958387545805349165846005510522500114260400854858822365304197023945086242731005076327076532744757768535252456615428015012783218512605154235632479853468109930653272381679797444465641002644097948867710494775735600430741618312304958934238182488612905575915045795515056185562331261771701805293398912987130903037906135106709096335729568170064076175737839510656809073357504938313446054751048119423080708848971598738055229684821810951065448232374086304245563975110463832268901277346721995642345372683876165031626439345993407614126735376818954014152702999415737408192624937399460836925064529267848647685090290682200412114131296995327603607378368540579832779823490297145259843125255942486378099822907818052051339328371221028291757821138347980366421777913505234689211663883648738759902519267299196726312419951440682352670426225872590713010560987242727081590596144304544789927033630188360756652778646023737741098486946942779647923047416910490730123483633155781573374681534171445333966602157055348393466410883441750515692677943641441548620652872598680841483124916306950152879986054196812351290683119379119145736244654707854943370181079638417541087162940282935346149200701532946807022994066342218298646715821774923066626857354994306959640293498905975021015007612953963315984622656325576740385728168473642619404739350673804050098700322257064880979796606286873608983573535931089645212618021557529203916567070683237746099672223360316777802825492062066409395437355881172685881083424443671969718798991909095452250644727752626816815808595412578530105589899059166264006607265454918790222249617853741666353231142304199678750696953135669685941947121559109315274398558019839340367020316482643718248572946523357987371414862697513920233154353739318322477841971452370411798931587112646723983052026679745112024022617397565875416842728833366075886812867187865165879865674072779924555813944018788781186518811755755555224080407392285824286913216052317387215238181456130370175989182879350919911987013221256221558051449900652257254379407539972593626292597219338516334833070842042000419726239039786674909217147410495120595294189443282719436582837974361408208551928276278344204523774766598391873704650762091558993494978348369621221861577047134992511582565101286777384093947708818802377745496059063362316660215714920440080814784225186556613423528171388187918582235091573990207647903106753459160973758026105330275806294837640104943936958282387229046668515911101833437201070522784902833777659363656768816133138967553457017605894295232901876829945778958297725622029977205224376979399549974555647060870558024261014171243377316783076104690656515501742929367270763235178462144444461222338587604401651612272129273168713093805351151510986010481427433132218521046504427023576432401212717061744187316028417010297953174397933748830089454154460880871873876575133202236538091732606739495355571039750541166448409640573576144571229865678123310069578352092676121993527765497372859841641661423427434479167186797449345882009813931472920716773678931989292317703139220550442016674213042443876730298348159453906019134792342096918427093748112190388844370844182914647405688736891771104395764027195650823957704334182169242370430238115921171269788740088589684131684267395906609987945009317118517364780957192652356514205166035212252820435197499661147302729828515129460212998068995431590461820366844524242457310239941716874354212337282429890294560532003289814572809500099210089221753342941759297266665467960594532401343466419791601639150238324998705319830080060020140544305201261537846996258597176582366930639104530590266365575168*X^52 - 1803931098380443553312311165840758977088365109549137804908923219145916771096846777045351723941805601218700654771320146801758007871818736057305771416777099868371646313981001633507624431025823628968978716585010806999091482932488698014534029086158064302995205106345244108801860233526147367984876729409271091074618286769132407814908877381125610992172318207634344213551994854460765852909955342960641425928827298863112640533722581881489804254415842349902509611719525584259170403373874310046103378027195238489042205717321561097101341715927387008305324437073177341659796910291711862662686039096733363407988215257538748341106798779968307885859488537304544803022283611157676719678852053437373973599343464833567111471202385908208210710844686604080337028661801838477956802435775082912822807167752554768290145394648526919165691868644100327917610105814106584252246203662912957570313935909758005203155944232586661702398377062492551426538442594141317439577861105840452212030397854804533992601409747618257614405197967715759852689322826868436629263690813663500191521367221454764761057569835257367040960287182540013215748054770274116917149080315942149196967514887964981506451741902890348414650542908926749467785076836673671669141507851475285066353346773973483292401961941665116358227686008268529230406605216199168425940303754726308330374947544410003168521317110008231248311116860583590820450518288728333754689074627433410839993523276948171622218878204604648672979661865430479987297719316326640085557722229806706183161339212342173362581451172129214505211181998414430800185224001109840560313977897315139434146314136013511125858398740793862865051604231421032233483714969596847587537274966489766495905453975437651192807845680712579822362503619444481809367267420136678250868227758230800943866041256902835978662637510299736158772875355319799117399216253543932874883030920685226435140242512826913216350127456220313542610153174993235205869768057912054773171619456427080453787676883762297388851145077059672417069584850338361997989998814882151395503045065498427202257602704226838011238113974720835385859392296949714131048842699682789632041336920378275338350611476106422827043188861138266731785669696235618852748363569088138710914713375148278254606311489849388968432077081228709773601703444499977952851518526414834779106467740798615095909945722694802508244529644661184019465204444603998462267361970497936741481273747055672719706291385510713702438062078617519277807482417038176426161627458890854617532875121574702667498518302952097855888731417444289060983965901620515385473258814021203170017088443265284054845580817068626195733777688470862528260023560639582933017848154244257044594777126669349449105142811659278525664812888445177960989704885850917273190681439914721105872666028935379659504286579358159322218439682142747834892099980642983450888030055039955661049009867779516756067133279175061249801311161512729057226436879558541865018142736413296487828130466192764090385824736509858042548912766684910193932123159980504921365204949328709970323037022900744397327751699790113284051682191802719735151010940474988387231379333631144567445108609572384446458419590881056363601016300562676275593847665219766158468257281934631602867576620734751789877077253647434463823023389235703825468080346500691869214382976266190159227126697857702142510680019430659946753277559829454534913217085545842090740704300333309495368216342727848877017016721416800683930699076372737748463354242051267043572514056395383974001062745975225733538769985373511191615243271310185630275856723130454474415127309560385953736914442003469648530420967040131855748742891595384438900212207622340884849624238637695074321207164010527522559122684663881152606587394217371114510680895479550292223688172344876299582924348837723310438782973331738961003020243207997809871069/612858139520154030061589955907110869875336875386740841620850193770135499946830558883984703991236492031140798965398097207280246941226594356082331957414246452572141427130555275786620170844995269586365528860773348341196459473971822100771799061438033998642270326995991987262151643807105173792094765430958195846457028979193772902674582923002755261250057130200427429411182652098511972543121365502538163538266372378884267626228307714007506391609256302577117816239926734054965326636190839898722232820501322048974433855247387867800215370809156152479467119091244306452787957522897757528092781165630885850902646699456493565451518953067553354548167864784085032038087868919755328404536678752469156723027375524059711540354424485799369027614842410905475532724116187043152122781987555231916134450638673360997821172686341938082515813219672996703807063367688409477007076351499707868704096312468699730418462532264633924323842545145341100206057065648497663801803689184270289916389911745148572629921562627971243189049911453909026025669664185610514145878910569173990183210888956752617344605831941824369379951259633649598363156209975720341176335213112936295356505280493621363540795298072152272394963516815094180378326389323011868870549243473471389823961523708455245365061741816577890786687340767085722666983301078527674196733205441720875257846338971820720774310326436299340420741562458153475076439993027098406175645341559689559572868122327353927471685090539819208770543581470141467673074600350766473403511497033171109149323357910887461533313428677497153479820146749452987510507503806476981657992311328162788370192864084236821309702369675336902025049350161128532440489898303143436804491786767965544822606309010778764601958283535341618873049836111680158388901412746031033204697718677940586342940541712221835984859399495954547726125322363876313408407904297706289265052794949529583132003303632727459395111124808926870833176615571152099839375348476567834842970973560779554657637199279009919670183510158241321859124286473261678993685707431348756960116577176869659161238920985726185205899465793556323361991526013339872556012011308698782937708421364416683037943406433593932582939932837036389962277906972009394390593259405877877777612040203696142912143456608026158693607619090728065185087994591439675459955993506610628110779025724950326128627189703769986296813146298609669258167416535421021000209863119519893337454608573705247560297647094721641359718291418987180704104275964138139172102261887383299195936852325381045779496747489174184810610930788523567496255791282550643388692046973854409401188872748029531681158330107857460220040407392112593278306711764085694093959291117545786995103823951553376729580486879013052665137903147418820052471968479141193614523334257955550916718600535261392451416888829681828384408066569483776728508802947147616450938414972889479148862811014988602612188489699774987277823530435279012130507085621688658391538052345328257750871464683635381617589231072222230611169293802200825806136064636584356546902675575755493005240713716566109260523252213511788216200606358530872093658014208505148976587198966874415044727077230440435936938287566601118269045866303369747677785519875270583224204820286788072285614932839061655034789176046338060996763882748686429920820830711713717239583593398724672941004906965736460358386839465994646158851569610275221008337106521221938365149174079726953009567396171048459213546874056095194422185422091457323702844368445885552197882013597825411978852167091084621185215119057960585634894370044294842065842133697953304993972504658559258682390478596326178257102583017606126410217598749830573651364914257564730106499034497715795230910183422262121228655119970858437177106168641214945147280266001644907286404750049605044610876671470879648633332733980297266200671733209895800819575119162499352659915040030010070272152600630768923498129298588291183465319552265295133182787584*X^51 + 1255060816564354532292319322272026911365247901191031153709404147652134388208051006298297453082786296279330203130543051994791228765819703422682278226097383933833343569161681914042540411698013395295262137885891639573490715904037564297743070028026898815512995438267019647431993876965851233124655301522276670666720496514614378694859706730860888985516948694922281103010062739538494634861176242465825890915798029837487639343570437590896797280652304839910925389029990614512480319148834556712546352991124073713908491359351150755786884869230463417031823158977005424414363027647702673769129760756937275222505809388260466020947703439580610610484680329804847593298062276330268391487478632664748185210592887115351948894529086295454011622632640814446296335087226368354989816979359509251070572567571798805951163541210855938619064843035440116838201790734338154473391933622648193431585503068560662384728904977453102199769528699789102389143884004324625779809919741529911705840023246490833334746674524702554050865670703030985595350047166554467989537424671821339768799519724976505894761427545439145137421181834597539423534622673044212391651073462349107367264479124449321574205083588412729377019608596898529209185429835081498525079401988849813975129884779487936265973028859215086968024903976288632910543632642982623581380976161256800839806292038600440300806564493039296466614295237950109766106316136584572038755852141338909798239773172984045787970973288748610550930693338540536533826345874040279563652075968116096724350203804004469355352716802663388223120939882221817100935455407496093004172752173469794158778718503249743203094843481084962194572087083741377685826663307434225202852806918696344639269280268372689595265056555524376359058361844275583356739575066757646053218562597908329993702854021786826215385724300183363859970369817675413784520300922229188599240168127788408758228653857418116202940378996632810179904252026466006850011073708863478442883823050144234923814120546734423314253255203862269629134594669017431523453957578965971529919383955702543988256830530590167343731335468461344461255957220710506925480712875930360934434945469110033576464915804519727433187086813913901213200836078620226016532834858889705619288675390152994190230777830609322134005306026937879702602989708119211288426981915016968874902215220276183951616169743146027208297710617504435135609089035455684683165404156024757186468643962141658723583228753836795284637390232676066751913549167591969743860760823289972995729557068305570809644202784382235319531007438418977179294145655245457862962545914194843121770911311650376371295241206420874952045887140849369091097918154590702540430030696676423254833614323644784613490268891212993992995783165303613150217279350628937462262270587445929264281972485484235695893978652115374789866258462580738971335176445635296544240416649004402523431779693859096747710858077310957136235585396010617295924031888747468028696121994122370339673271871344880566008688628660901535791043498972570319705762880134196050549215495963382727152063774853786196039768321743750863409036073773521153287715705576225400229061708547353594444143869534179084228469482011592152602887489479742779723279330943488976599356977222680269287680649853954278037255585911414233249647311259985668414126332133728378014471058444604528788310417610880027455372190864029527185860156481171258984236779924376981972086970440843931129014698659160668907078012946987746461446857029090406662263828812228309435775464374633095262348401901275887925945095309467810998924416933265468702127963678246158077887976818950997791352303955653614201140460928260635167151494669962884726615497833939430451313412113965386389856785433660480968481866206574175619170810896274438897614693603644871542834972321223283825820110774408934142765645545700782405139353756611744407076211/1225716279040308060123179911814221739750673750773481683241700387540270999893661117767969407982472984062281597930796194414560493882453188712164663914828492905144282854261110551573240341689990539172731057721546696682392918947943644201543598122876067997284540653991983974524303287614210347584189530861916391692914057958387545805349165846005510522500114260400854858822365304197023945086242731005076327076532744757768535252456615428015012783218512605154235632479853468109930653272381679797444465641002644097948867710494775735600430741618312304958934238182488612905575915045795515056185562331261771701805293398912987130903037906135106709096335729568170064076175737839510656809073357504938313446054751048119423080708848971598738055229684821810951065448232374086304245563975110463832268901277346721995642345372683876165031626439345993407614126735376818954014152702999415737408192624937399460836925064529267848647685090290682200412114131296995327603607378368540579832779823490297145259843125255942486378099822907818052051339328371221028291757821138347980366421777913505234689211663883648738759902519267299196726312419951440682352670426225872590713010560987242727081590596144304544789927033630188360756652778646023737741098486946942779647923047416910490730123483633155781573374681534171445333966602157055348393466410883441750515692677943641441548620652872598680841483124916306950152879986054196812351290683119379119145736244654707854943370181079638417541087162940282935346149200701532946807022994066342218298646715821774923066626857354994306959640293498905975021015007612953963315984622656325576740385728168473642619404739350673804050098700322257064880979796606286873608983573535931089645212618021557529203916567070683237746099672223360316777802825492062066409395437355881172685881083424443671969718798991909095452250644727752626816815808595412578530105589899059166264006607265454918790222249617853741666353231142304199678750696953135669685941947121559109315274398558019839340367020316482643718248572946523357987371414862697513920233154353739318322477841971452370411798931587112646723983052026679745112024022617397565875416842728833366075886812867187865165879865674072779924555813944018788781186518811755755555224080407392285824286913216052317387215238181456130370175989182879350919911987013221256221558051449900652257254379407539972593626292597219338516334833070842042000419726239039786674909217147410495120595294189443282719436582837974361408208551928276278344204523774766598391873704650762091558993494978348369621221861577047134992511582565101286777384093947708818802377745496059063362316660215714920440080814784225186556613423528171388187918582235091573990207647903106753459160973758026105330275806294837640104943936958282387229046668515911101833437201070522784902833777659363656768816133138967553457017605894295232901876829945778958297725622029977205224376979399549974555647060870558024261014171243377316783076104690656515501742929367270763235178462144444461222338587604401651612272129273168713093805351151510986010481427433132218521046504427023576432401212717061744187316028417010297953174397933748830089454154460880871873876575133202236538091732606739495355571039750541166448409640573576144571229865678123310069578352092676121993527765497372859841641661423427434479167186797449345882009813931472920716773678931989292317703139220550442016674213042443876730298348159453906019134792342096918427093748112190388844370844182914647405688736891771104395764027195650823957704334182169242370430238115921171269788740088589684131684267395906609987945009317118517364780957192652356514205166035212252820435197499661147302729828515129460212998068995431590461820366844524242457310239941716874354212337282429890294560532003289814572809500099210089221753342941759297266665467960594532401343466419791601639150238324998705319830080060020140544305201261537846996258597176582366930639104530590266365575168*X^50 - 36866125528043363970544450193129408701763227627740446236904471694486668294738880945360147828743527520650410942711595213332390053580577749356622025530411498314669381066241842856414359375434715681483827567222133859722651185097657854636693856726430387372239890204822479218923311988649499721716769034130014294038531344649808806939632068921906691472378180628315321433981763665211146849216890679126533039736017513054256379014533272431698734303884528549878111278395075343649006775895562491221327373202817059942529273047498340313973164688429864022095761118834111419907721750330715701105224958444856364218523259584407557850315440462691576462597530794918115003947721575731563056432764263092668713229061179817514459198447804112333794841981841428601802221419989381136316691355247932474235426676296184367613032721802124622559514705858515515003756140175122951790282692937265066474141884707696280457446405941821991978332819371740102952472650484641680394367434815995137615692841052435169521010235794596796022909035033689537922533889401674418336408660968634067729008062391880380886835522479674059441693818866585237506375934242147725634460323503275663786247476306231454177731049049465483994769539126917615180012710606257361946036073013952848959384134847900039236068546376814652012209314023244084733788893432473567339768404073929148701871894326236570420025193861641109973856884458139089913422757598454972591543735234918930504433563058994623178611641734899904916843572452457522907030685218681638968304811144562208903817334188832231005274168756719050815728311656600972748644858900008285782551256467742176621479748089446741168773014032120931531471270385165911310979543675966756343328410942882500313900339497193708565285300423443383717712884767300350898466156434843733221228475879457825456364216800773856137712634359056387238600225425193524514790568176258914445699437221806238659904767483512579134414274340861502205236765136374226296295052403646506039119961730907525487862997989035973408056246552427068601601835404655685811753394671373683705645169504641269810770545044137539876059220368254678019632185896089897685596249665135919966978269975672615581903926216475376129409611901011300117256566779111205874666499575777500228832524593846182891353041038559526813126534646626197966188652328337843617172212790346314925988038490645377018355310904978649305290616171956399407848117445154669322018432155949889460101921901254386279053336717401525172672031416634700118794648906313416636331648310543777753884618733202241398572639113128507226549694031086775213167104875528869049871571598701156485480906718400963828008126887815395399444994510006591784220097481704451062099167164558728382702090032251559589238775917188988543409969374809557196085029497684653760992705850705703719512071797010713442204665190377416094110171897574679638232869382935054667570450849447314705120778816483222336855068302321568395285172740456100058818489278660279996670640647869118497932461990999354291981150460204956157426859552804552784634756767577315599234034875697933255092747854638930444462905187009399182718346718835010565253548187964406476327448585238474754145323578770335155754759393056402794382876166548953663284668609520949278121548475211303509831444627308256650560863787042280457850829949921490886459112472541435279593366897691711715599109852773204081506056126511124571223013025383921859117668511871972852160456901058395915325432640304559527594686372617916183879426618495437335486384658625004362731176148962087500830887668417085305731086171510170509603983444831451249835212804061007621636568250882829395868363956554859768686038524317067242519785722830930087763182840850344652406401761431689903821062068874168362761879287781267721736357739998367938724931362442768140244058889727306147776258746092889288004810389817842236574716710239224605895831583/306429069760077015030794977953555434937668437693370420810425096885067749973415279441992351995618246015570399482699048603640123470613297178041165978707123226286070713565277637893310085422497634793182764430386674170598229736985911050385899530719016999321135163497995993631075821903552586896047382715479097923228514489596886451337291461501377630625028565100213714705591326049255986271560682751269081769133186189442133813114153857003753195804628151288558908119963367027482663318095419949361116410250661024487216927623693933900107685404578076239733559545622153226393978761448878764046390582815442925451323349728246782725759476533776677274083932392042516019043934459877664202268339376234578361513687762029855770177212242899684513807421205452737766362058093521576061390993777615958067225319336680498910586343170969041257906609836498351903531683844204738503538175749853934352048156234349865209231266132316962161921272572670550103028532824248831900901844592135144958194955872574286314960781313985621594524955726954513012834832092805257072939455284586995091605444478376308672302915970912184689975629816824799181578104987860170588167606556468147678252640246810681770397649036076136197481758407547090189163194661505934435274621736735694911980761854227622682530870908288945393343670383542861333491650539263837098366602720860437628923169485910360387155163218149670210370781229076737538219996513549203087822670779844779786434061163676963735842545269909604385271790735070733836537300175383236701755748516585554574661678955443730766656714338748576739910073374726493755253751903238490828996155664081394185096432042118410654851184837668451012524675080564266220244949151571718402245893383982772411303154505389382300979141767670809436524918055840079194450706373015516602348859338970293171470270856110917992429699747977273863062661181938156704203952148853144632526397474764791566001651816363729697555562404463435416588307785576049919687674238283917421485486780389777328818599639504959835091755079120660929562143236630839496842853715674378480058288588434829580619460492863092602949732896778161680995763006669936278006005654349391468854210682208341518971703216796966291469966418518194981138953486004697195296629702938938888806020101848071456071728304013079346803809545364032592543997295719837729977996753305314055389512862475163064313594851884993148406573149304834629083708267710510500104931559759946668727304286852623780148823547360820679859145709493590352052137982069069586051130943691649597968426162690522889748373744587092405305465394261783748127895641275321694346023486927204700594436374014765840579165053928730110020203696056296639153355882042847046979645558772893497551911975776688364790243439506526332568951573709410026235984239570596807261667128977775458359300267630696225708444414840914192204033284741888364254401473573808225469207486444739574431405507494301306094244849887493638911765217639506065253542810844329195769026172664128875435732341817690808794615536111115305584646901100412903068032318292178273451337787877746502620356858283054630261626106755894108100303179265436046829007104252574488293599483437207522363538615220217968469143783300559134522933151684873838892759937635291612102410143394036142807466419530827517394588023169030498381941374343214960410415355856858619791796699362336470502453482868230179193419732997323079425784805137610504168553260610969182574587039863476504783698085524229606773437028047597211092711045728661851422184222942776098941006798912705989426083545542310592607559528980292817447185022147421032921066848976652496986252329279629341195239298163089128551291508803063205108799374915286825682457128782365053249517248857897615455091711131060614327559985429218588553084320607472573640133000822453643202375024802522305438335735439824316666366990148633100335866604947900409787559581249676329957520015005035136076300315384461749064649294145591732659776132647566591393792*X^49 + 16338127133519198444687357082826354348774052422969188975786248247779252990304409330318243086193517887105303112240290292559306839318323042041749658794363531296015925348192950248825327583028988881859138540356586697153459907483767794351839605814642909178386978404871869846279613857451890971810892788933220911384934868536179665885041276341313402168078152743628270012645542178681025632700912641651731286143530182901825675165885974381258436975645569214867409052922967490435649502841250814253756166145727070253975149612264166245556338453151618961342460650860749535897442786679291631956232899383483607396244157421933089663672466969689036886776811763009050791684858997168438678048296249212196328904422734081016104412451398301760368030828716743957640083479943790933104772486059996051167792966097293413598782412862031413578511115494526418493568779136756559995248939046177004736207395065800066135561011192520983021478820005103369617708759895636317078294734673794224073362797144531247655146226769890308022889592045954506986145279357595126657040506692508564361345009578337195617353002837990878245371199174499792393657937483918746301336393562141632597720711016887596592407595412032072659731928311276976898381783158435486961236018629195727903189316220993910077722865584907947917848228324530364546574952616859632602103155408932469737522492742623418766195936026552030838810165218386517634398182738451366513386054860785161501807579999060532795548555489499703125996399137199511663655443828149985738547852928674391711741479579044253263261676012925724743545814324296722260922568188088234806967519693234973365173415298589552441554411866058830162877182301410004422796819905557986340259876018762587178820829314451761270348169072135091899692358029475026057833510410073971373705453106486736892446020000724469032362398110316881326529080721180566579384443579294096421808116037797694049209484417320927642946769215995158918624787848917709094311421162804527152102647068744597933386798449719082930121969093974982641463973397971022019602513961798693433465708664530572198940794169784150573703510992448821921163954005746041281615586351611314463351002308415091280487628055733926222504534072443034962506765432502330639663054680009437493716948854564625970155245376992774131376907731392581495800436809435349567809265301415991354878909592826243778311975101648961298333043269108258792304610137718627786564521411822704023693955513325341233022254940460130496369948474454069125976554120022222584475134999009083879104192845592041086916904132191386787896391310980673414719334679561034131209290658033296274654720456726623906559741295780158572641120007126512832333388055512077799531596380940260069729530377087211625554768220068068340963386983178816833776138266936966233212436835972890158079603851987556858873880030177563475383537238440588677594833238750726043242518413484373615036072734835527635579962543208935794420656119739904151448934334734416325215722026995350570342472688599427288838176126483257994666925616484061861402076092993471942880730204416435445036305374190523787842792137177654685350826482516665790847755393893723999815705634106713091895326322983908587171045585738184151629514782411813032933550361463565125476546487037344893735112562281329813430349692988257249537424263438587294941350395851758883165062960415013912105182776411364461121370257044942323857479078421814869974610584035581841939552618009434128930829323008744456537522034525131561897424203358085061383534178909618218578523270619475491974094967312974581241979855792692178701958637733983393518696927685536508103599275696063961405195103884799910002627144051959090239536207649114142051217309017978670518195533878310029816622334782244594604776657364942778827293707839016731202883307187740767374201223203569392035071856876157069431752043832733977585026833885443812323751822457/2451432558080616120246359823628443479501347501546963366483400775080541999787322235535938815964945968124563195861592388829120987764906377424329327829656985810288565708522221103146480683379981078345462115443093393364785837895887288403087196245752135994569081307983967949048606575228420695168379061723832783385828115916775091610698331692011021045000228520801709717644730608394047890172485462010152654153065489515537070504913230856030025566437025210308471264959706936219861306544763359594888931282005288195897735420989551471200861483236624609917868476364977225811151830091591030112371124662523543403610586797825974261806075812270213418192671459136340128152351475679021313618146715009876626892109502096238846161417697943197476110459369643621902130896464748172608491127950220927664537802554693443991284690745367752330063252878691986815228253470753637908028305405998831474816385249874798921673850129058535697295370180581364400824228262593990655207214756737081159665559646980594290519686250511884972756199645815636104102678656742442056583515642276695960732843555827010469378423327767297477519805038534598393452624839902881364705340852451745181426021121974485454163181192288609089579854067260376721513305557292047475482196973893885559295846094833820981460246967266311563146749363068342890667933204314110696786932821766883501031385355887282883097241305745197361682966249832613900305759972108393624702581366238758238291472489309415709886740362159276835082174325880565870692298401403065893614045988132684436597293431643549846133253714709988613919280586997811950042030015225907926631969245312651153480771456336947285238809478701347608100197400644514129761959593212573747217967147071862179290425236043115058407833134141366475492199344446720633555605650984124132818790874711762345371762166848887343939437597983818190904501289455505253633631617190825157060211179798118332528013214530909837580444499235707483332706462284608399357501393906271339371883894243118218630548797116039678680734040632965287436497145893046715974742829725395027840466308707478636644955683942904740823597863174225293447966104053359490224048045234795131750833685457666732151773625734375730331759731348145559849111627888037577562373037623511511110448160814784571648573826432104634774430476362912260740351978365758701839823974026442512443116102899801304514508758815079945187252585194438677032669666141684084000839452478079573349818434294820990241190588378886565438873165675948722816417103856552556688409047549533196783747409301524183117986989956696739242443723154094269985023165130202573554768187895417637604755490992118126724633320431429840880161629568450373113226847056342776375837164470183147980415295806213506918321947516052210660551612589675280209887873916564774458093337031822203666874402141045569805667555318727313537632266277935106914035211788590465803753659891557916595451244059954410448753958799099949111294121741116048522028342486754633566152209381313031003485858734541526470356924288888922444677175208803303224544258546337426187610702303021972020962854866264437042093008854047152864802425434123488374632056834020595906348795867497660178908308921761743747753150266404473076183465213478990711142079501082332896819281147152289142459731356246620139156704185352243987055530994745719683283322846854868958334373594898691764019627862945841433547357863978584635406278441100884033348426084887753460596696318907812038269584684193836854187496224380777688741688365829294811377473783542208791528054391301647915408668364338484740860476231842342539577480177179368263368534791813219975890018634237034729561914385304713028410332070424505640870394999322294605459657030258920425996137990863180923640733689048484914620479883433748708424674564859780589121064006579629145619000198420178443506685883518594533330935921189064802686932839583203278300476649997410639660160120040281088610402523075693992517194353164733861278209061180532731150336*X^48 - 946385640843940930875005812508450820686921690454464969757429765754907401601752946199596321508617514006665217528686209961654397066602796342850881955406406389754888319894876956058173374825547815322724330815189539490440201287769826130058019595007391963150381433814618218555949125233014553405505009122393831357125752760846505579206228379782223291153376244109968905887429816706782909482045075741090510095699571392769622839888395315625361749919300503894598750406245991367271741338870632977986646867541948544661282742234163002754336824247972578161903532658532223398846165075707269121548786614355105829056902050394078052904908772453441326134233439221173044103358884186962502862888865813654577502332685792221523743911400485299130910542583016160351952937909421264502726772271010877277164160966562629312834869726117499938571762958585804357530401306455356059427017462779010045492363956484206804778562460408598600173207670164016371945206939670004226048285647313018825345150298614579370811343944103453682897535847409593775835925700879402811609358176082150267532162130251812285443353121729779544458235169260825354311969604517802398119531695784659303852881040323576004869317198942832786901229477942535111415359472120584313276413735847990124332824692072352867048350873049855481573082361204733102834160111166395108552434231039393596512956596261294365015477633117195675631300159951168577354858372240286978438564691678762387657746674420774246850357858059269798602845362519703505521644141042876162646724569997058655998753773816704764291862918945729464014973107784569709634544681112103056283256013503887113298421958224816100946905844741766941028072596477543083684453761640246088490263452016779368565037804111929153830059076259154265345767528606790523631641314489999211494199983424079087757410150036453023641220675746322783859678073492425320215768391940567935016203969679842484517154676169654109001361572796237827946228752713518627246869649095436275482556908571701414345915671558392836631884510536803367482828106784794282086991777890661308707419512345550822062280522573292721728099491473653827894984789736532469030484751548263774629002743009004608949820130828713223502382208823899749889623423288175641916722748238991149939110928494062345522735586610101117057656961803199352664761221436239623973547095832935960967929372454315894671187516181473465939608925884023412196701915889132892110374304663324256026254228851772260806191659665523406585909780478392037269388761048482102431553028278168857513973267507803551434697749614270899000970863684386790677437987478949746109235114326209822289843206826233110203861550148763566085743766535270184606831743978610135368557560776562146773668795281022419665100665421752666945096477881315122918696405626192852952259255071717802735234534833849942467887143951392119607993604497178074264244401996375611901209089700944429317384975282646379256706881648876629277871532091368432407428358147884249426988460845125288578134861026657035796123728220622124562732768720748683322775117122606205255364064773060745075532621757348411621123659695624555342693578086687296232601803657041716975900072596515136572194388714503915425744505955164156142977305931043617270607832113727842143821412037222655142260703689066371678744112020075921922032894562403541223369404172775868922476889443600918913052059881483281005102656534738407680016965136386005871700191282580855563626784176094199874405429483789771410042241202676416437688043468393624307208775454056449100330540396603527104625308972179896446797777703355805229698887401226072447909637088540584266779326428789109434986665840072187063228414772202087654196682120530105766841039154860666110577074642340874974543019821342800355172786807644346530504935235142895016373892828646080048802539271404752571526086025630687881022055392534161168490913110002378385242174568979/1225716279040308060123179911814221739750673750773481683241700387540270999893661117767969407982472984062281597930796194414560493882453188712164663914828492905144282854261110551573240341689990539172731057721546696682392918947943644201543598122876067997284540653991983974524303287614210347584189530861916391692914057958387545805349165846005510522500114260400854858822365304197023945086242731005076327076532744757768535252456615428015012783218512605154235632479853468109930653272381679797444465641002644097948867710494775735600430741618312304958934238182488612905575915045795515056185562331261771701805293398912987130903037906135106709096335729568170064076175737839510656809073357504938313446054751048119423080708848971598738055229684821810951065448232374086304245563975110463832268901277346721995642345372683876165031626439345993407614126735376818954014152702999415737408192624937399460836925064529267848647685090290682200412114131296995327603607378368540579832779823490297145259843125255942486378099822907818052051339328371221028291757821138347980366421777913505234689211663883648738759902519267299196726312419951440682352670426225872590713010560987242727081590596144304544789927033630188360756652778646023737741098486946942779647923047416910490730123483633155781573374681534171445333966602157055348393466410883441750515692677943641441548620652872598680841483124916306950152879986054196812351290683119379119145736244654707854943370181079638417541087162940282935346149200701532946807022994066342218298646715821774923066626857354994306959640293498905975021015007612953963315984622656325576740385728168473642619404739350673804050098700322257064880979796606286873608983573535931089645212618021557529203916567070683237746099672223360316777802825492062066409395437355881172685881083424443671969718798991909095452250644727752626816815808595412578530105589899059166264006607265454918790222249617853741666353231142304199678750696953135669685941947121559109315274398558019839340367020316482643718248572946523357987371414862697513920233154353739318322477841971452370411798931587112646723983052026679745112024022617397565875416842728833366075886812867187865165879865674072779924555813944018788781186518811755755555224080407392285824286913216052317387215238181456130370175989182879350919911987013221256221558051449900652257254379407539972593626292597219338516334833070842042000419726239039786674909217147410495120595294189443282719436582837974361408208551928276278344204523774766598391873704650762091558993494978348369621221861577047134992511582565101286777384093947708818802377745496059063362316660215714920440080814784225186556613423528171388187918582235091573990207647903106753459160973758026105330275806294837640104943936958282387229046668515911101833437201070522784902833777659363656768816133138967553457017605894295232901876829945778958297725622029977205224376979399549974555647060870558024261014171243377316783076104690656515501742929367270763235178462144444461222338587604401651612272129273168713093805351151510986010481427433132218521046504427023576432401212717061744187316028417010297953174397933748830089454154460880871873876575133202236538091732606739495355571039750541166448409640573576144571229865678123310069578352092676121993527765497372859841641661423427434479167186797449345882009813931472920716773678931989292317703139220550442016674213042443876730298348159453906019134792342096918427093748112190388844370844182914647405688736891771104395764027195650823957704334182169242370430238115921171269788740088589684131684267395906609987945009317118517364780957192652356514205166035212252820435197499661147302729828515129460212998068995431590461820366844524242457310239941716874354212337282429890294560532003289814572809500099210089221753342941759297266665467960594532401343466419791601639150238324998705319830080060020140544305201261537846996258597176582366930639104530590266365575168*X^47 + 282330666120893779009465758889943728766708393375417113317857529419829414949756154276652346791634166143894704580646780543883692690981635421300611891890293198033016765011043346554910943643571954462994995247592395623033578931090040707875130864188358002358442754814200328488543950116895677010619985823891038853341148943553327614876421494525809484735755572020236711161768162521923332343996310063990756074238582650484612497817512471069712097535075436945940464816192613405555064885606990027514611663492477639268388380047020092172109730473883627704709439091168838921861650851709481930811722532133451254432777223996465284033656932323170257690564355335613886798877818423310042078183020236477409280195602357908572008342198007619269326862508553627037605872979984126593683587225569738513593407787046787024499467727658828282046977352684547759007953570971756560526793973882227223425404762716602408996257977095023197994771349055868935998079455398622926933755990039323559486378918977406193453777421324148602642056879397462459820216493156759215481282535014840817178841168462722892914528770095825130522771444504933204851563162669176120963119262115805644600147592597041126874648549964281859768890012295763603874815851069610441366392786587677690374881267191977770581926367365608490967467513488062371044277080707522206073521844330200743169679727085672135358025215771755850352088954210427197859543206053774619784103857402150492426756475229171370343018348545166813192446053286217825280810309330246162448548693051333375296762312427109742085012065901994311325374507439215432484742306992758189693231465296520607870188494908943253648222541735720239627663401434522773737220679601772723701598668117883246664577063850793262662448346247972451210638795081770268716970465989022501304674853703576062224393505623798358141594128552753707308874867772965876696489407667245322110240759223072718207641510439481206527796949379965286672684548210449822868052671050321999253487816716116951389837618327421458145504816611817823265979458935592494927901651484709754123367822863002652195877404312597731837382390418946647710611551344874398347508779720087943634571731500695241014845982697753747235067545411810585284047911996216412089526019691987696169854782559491266432004161474765038230736099130943507897047400145814885690626485424631769447747776480876770444277756072100740749556919589320256593747399251262359538226517641422240659082587581522070258471885909660515259668175648554436469999814805839522241120586010404657909559570281133067283566956020968410200561502955860269632207724129551784735703364920461495382326866850460575291970794453078334765062470482241548085907222384133507023339456003944175511415570340596736849611511033156156468458300186538894338115638486732039448998561872786087114979851919486833422228114712531605595524986145272638581423758020864206830862351434478730039257130399349288634328472727221608901450934511279200639501059239899737036533131757887263564951421908494791580002335608512721548983319580567831819148742046514293934774327838071471920201080338185036186404738834702817353132581568837653055714082745964986545222231608008204708194891617143259526379684030919255446924934481550996478210028813675897206015383630396780773356190792724021676888216861507697221393683589842520392981440589408495859309630958244374861680115639478641378835230834912519304116676119205660182453976365618700060707874860439875392225852452448475999214060477472147244312178799663675815698612668069652950029924822275583524392240118014612575958000782842163871423029270838038177744373494618650874035006669692124432994691747123785233926920324475965946396316996829969441288721242211701334366987277481709779155472552532754911810908105158181701351384625147343640633008781962062844580808740412793594691130873487904470369265485372052571056157221080890210281538736078853/2451432558080616120246359823628443479501347501546963366483400775080541999787322235535938815964945968124563195861592388829120987764906377424329327829656985810288565708522221103146480683379981078345462115443093393364785837895887288403087196245752135994569081307983967949048606575228420695168379061723832783385828115916775091610698331692011021045000228520801709717644730608394047890172485462010152654153065489515537070504913230856030025566437025210308471264959706936219861306544763359594888931282005288195897735420989551471200861483236624609917868476364977225811151830091591030112371124662523543403610586797825974261806075812270213418192671459136340128152351475679021313618146715009876626892109502096238846161417697943197476110459369643621902130896464748172608491127950220927664537802554693443991284690745367752330063252878691986815228253470753637908028305405998831474816385249874798921673850129058535697295370180581364400824228262593990655207214756737081159665559646980594290519686250511884972756199645815636104102678656742442056583515642276695960732843555827010469378423327767297477519805038534598393452624839902881364705340852451745181426021121974485454163181192288609089579854067260376721513305557292047475482196973893885559295846094833820981460246967266311563146749363068342890667933204314110696786932821766883501031385355887282883097241305745197361682966249832613900305759972108393624702581366238758238291472489309415709886740362159276835082174325880565870692298401403065893614045988132684436597293431643549846133253714709988613919280586997811950042030015225907926631969245312651153480771456336947285238809478701347608100197400644514129761959593212573747217967147071862179290425236043115058407833134141366475492199344446720633555605650984124132818790874711762345371762166848887343939437597983818190904501289455505253633631617190825157060211179798118332528013214530909837580444499235707483332706462284608399357501393906271339371883894243118218630548797116039678680734040632965287436497145893046715974742829725395027840466308707478636644955683942904740823597863174225293447966104053359490224048045234795131750833685457666732151773625734375730331759731348145559849111627888037577562373037623511511110448160814784571648573826432104634774430476362912260740351978365758701839823974026442512443116102899801304514508758815079945187252585194438677032669666141684084000839452478079573349818434294820990241190588378886565438873165675948722816417103856552556688409047549533196783747409301524183117986989956696739242443723154094269985023165130202573554768187895417637604755490992118126724633320431429840880161629568450373113226847056342776375837164470183147980415295806213506918321947516052210660551612589675280209887873916564774458093337031822203666874402141045569805667555318727313537632266277935106914035211788590465803753659891557916595451244059954410448753958799099949111294121741116048522028342486754633566152209381313031003485858734541526470356924288888922444677175208803303224544258546337426187610702303021972020962854866264437042093008854047152864802425434123488374632056834020595906348795867497660178908308921761743747753150266404473076183465213478990711142079501082332896819281147152289142459731356246620139156704185352243987055530994745719683283322846854868958334373594898691764019627862945841433547357863978584635406278441100884033348426084887753460596696318907812038269584684193836854187496224380777688741688365829294811377473783542208791528054391301647915408668364338484740860476231842342539577480177179368263368534791813219975890018634237034729561914385304713028410332070424505640870394999322294605459657030258920425996137990863180923640733689048484914620479883433748708424674564859780589121064006579629145619000198420178443506685883518594533330935921189064802686932839583203278300476649997410639660160120040281088610402523075693992517194353164733861278209061180532731150336*X^46 - 2127765989922798477231198785251786159403669983361062764276357936570152245059432551984243628267765606775449629388173726473028392648164321745373369633767591301820822081912399171695107498459695415493703803885968230776942869022796558973404804633041915538163234350555417784003897120372534011557605551403895009496799258347229693862516946870736668181866147350481317099720493877973644951014152520113093189448796142084751219549317930079865496116488671233446925988000374924721881120310855210028382228550480823321121697234882616221625420840898339155521233302258790513937057108693130157380497276925112638917278516779668071212482948601697705213566232178063953152608440558750838896428606569058919547489018851269676075570132009563046203217022085929776881476950011851280240876422703189170038595253357571718930810374708204440765428055212827342501205992902994162651607960492983757500540226803894184295868138740907525699499387340871558885812760642218235909913840946739342764029446282811521653054012185436016030215460182659215074238674769676635662785894292963373446935318088581381024334112419675765271213361005655188172641669290138545837502820280950250716221712228327463795772069484822325553296015368237480414466419894112812534245350358935216770798709971295744693006744374922257905116572637612850942509840350671933170713235937179964045873459866021881444388444625436223038600572076639371593657892073177749569845669994827343305039607758564128219968464761712596829622737174439794061493033943189664534046822713007198826947008985038027409877586564705848285694368187823951606030847562836606023147096364313303376625861265207531247249739745186274769154445358587226562880810472427597309498597677293850662635591188462376281560014861365639407631158871428031824272515237871402539263867900085638079952438333170315878184333062678571745860515289393370963153955665155724148546908193063652658194604366090870862091745763982820236932788254001225602818863831668021244973664542226760175568427028424090201068755404634446731716420667305390419010296059776723223366617756455473659501617675286573388218638429899844006289143567381415833668032086219151199416644454051235741481512081876995960189546625783910048725379143006473204794458459791605690360030881133629607961033094643817120702162636306504328519236993796101331285534292522489973479139350074743570429153939493642710006474777078791017013695383047691004101928808037559267162548992632279498562902687913788603599712986091632635242757169946513627989214360532647477569043954947688042659968022692300217415803676365289593185097857028403266335610746454432280658779440864173721363187117966200131934233430533818178714166073821409735960063455600099210573579759485732152694048157179457455065423755852027238028434381564803213701151179403173663929303145624323851825518678664474790731339116763125244924184555699320031103325003305851035834314836287716211434965970537874307861176366211680976364503197432525413514325015679580913921681411917838898075549454987521911653868361449687386105605031925936533230109818471763257792404411480672297114015597034302879787194173101388207726839430483566907322608544307654697860445554904224767668927105628038539724139080796109915357781126610891384787826098122287087937088546147636447703859563959613661696694878773898285042725598545074925011640419064783780261219770502499303260474548619876933401441759411985834781778059887513977879248184288859528881282565914886505292537680026998204865738658676837097996160142528291642042839380759946236231049156400720246159292618583008157764000422304844563449409198433077391003016287305687764946473405360236216653931120083758057728037303264922957451165829495604109382687645066849499382868317249655066261952644013874328161270292776956729479706162165503563002232658685044079957115088915405144968940588372032222469616807539698769366933878081455707/306429069760077015030794977953555434937668437693370420810425096885067749973415279441992351995618246015570399482699048603640123470613297178041165978707123226286070713565277637893310085422497634793182764430386674170598229736985911050385899530719016999321135163497995993631075821903552586896047382715479097923228514489596886451337291461501377630625028565100213714705591326049255986271560682751269081769133186189442133813114153857003753195804628151288558908119963367027482663318095419949361116410250661024487216927623693933900107685404578076239733559545622153226393978761448878764046390582815442925451323349728246782725759476533776677274083932392042516019043934459877664202268339376234578361513687762029855770177212242899684513807421205452737766362058093521576061390993777615958067225319336680498910586343170969041257906609836498351903531683844204738503538175749853934352048156234349865209231266132316962161921272572670550103028532824248831900901844592135144958194955872574286314960781313985621594524955726954513012834832092805257072939455284586995091605444478376308672302915970912184689975629816824799181578104987860170588167606556468147678252640246810681770397649036076136197481758407547090189163194661505934435274621736735694911980761854227622682530870908288945393343670383542861333491650539263837098366602720860437628923169485910360387155163218149670210370781229076737538219996513549203087822670779844779786434061163676963735842545269909604385271790735070733836537300175383236701755748516585554574661678955443730766656714338748576739910073374726493755253751903238490828996155664081394185096432042118410654851184837668451012524675080564266220244949151571718402245893383982772411303154505389382300979141767670809436524918055840079194450706373015516602348859338970293171470270856110917992429699747977273863062661181938156704203952148853144632526397474764791566001651816363729697555562404463435416588307785576049919687674238283917421485486780389777328818599639504959835091755079120660929562143236630839496842853715674378480058288588434829580619460492863092602949732896778161680995763006669936278006005654349391468854210682208341518971703216796966291469966418518194981138953486004697195296629702938938888806020101848071456071728304013079346803809545364032592543997295719837729977996753305314055389512862475163064313594851884993148406573149304834629083708267710510500104931559759946668727304286852623780148823547360820679859145709493590352052137982069069586051130943691649597968426162690522889748373744587092405305465394261783748127895641275321694346023486927204700594436374014765840579165053928730110020203696056296639153355882042847046979645558772893497551911975776688364790243439506526332568951573709410026235984239570596807261667128977775458359300267630696225708444414840914192204033284741888364254401473573808225469207486444739574431405507494301306094244849887493638911765217639506065253542810844329195769026172664128875435732341817690808794615536111115305584646901100412903068032318292178273451337787877746502620356858283054630261626106755894108100303179265436046829007104252574488293599483437207522363538615220217968469143783300559134522933151684873838892759937635291612102410143394036142807466419530827517394588023169030498381941374343214960410415355856858619791796699362336470502453482868230179193419732997323079425784805137610504168553260610969182574587039863476504783698085524229606773437028047597211092711045728661851422184222942776098941006798912705989426083545542310592607559528980292817447185022147421032921066848976652496986252329279629341195239298163089128551291508803063205108799374915286825682457128782365053249517248857897615455091711131060614327559985429218588553084320607472573640133000822453643202375024802522305438335735439824316666366990148633100335866604947900409787559581249676329957520015005035136076300315384461749064649294145591732659776132647566591393792*X^45 - 352511299705691098882608416980328335233334065968981990958948295141422234189538576013011997365541094545686894567375707210843993569218427632542718373899225077671730390412354941885018854378540590503917620078553803371111165600903754299848668560537879292021460232061937985134458568925171817839612097199213293463171745864602396355200219960633866434667350803101585977535958710530107583481694502468495852115443108359134619665722619508464315130031921139553461474131683962329252596965137052912422230833968248122414271137662946209295234290534167120589932675740556079035462887113615463079027708667360055262913562229595319548683313695157257190550714944316934692043780009315465780269712685616144583447180810173880119849238417222691780851049273974023377903302289479348866301446799790364672170421117792053113215722445717449545086929417046453690041594202765720562522517003810657533476154663956108916867262869885239782214500158682820963235177324729929066277495058577576110161692318823496353467530645324976135951782480505551737220259448801736225189372886809694716345352027849711826480649737726667794957438243318057929645032250825089942447070132815272339055943227366450038431364139723028222917740538402928820366029484582983571573086510136843651236079568206131664025812511516574868566936556124453550847054784398859850677103255523734261494091887736941025394567254116201161239073853251168248012633605958730865377453223459659390486506880627591811944321134890453607737978336853627825293774500237948182420345566257196531391414021776137403661246691152153846811848569504128441372545011621102040660514657755368346284328090628564995628848182791859317705989988791285249502655468691810498039924593999350908368940240477313318779124841583114540985748702150278599834764904748422677415235957316543917530865835288123577546649808966629065054116807579850731855752426109993001951626585132490434692399866995498493070844813130882829436873554660404894424935515934435335536370804560206375919384466544174198930340935866980234692336315978409877228431591809627919134268190073632942105830986146151060683005332274104902432768383999555578739702282189133028245688328072912298060401951717039657279689672216317235840168760683952672590462741464612295342723374750095529143722039983331200513561479144464828761300815926233927001082623641545597394266949106746419830272233895663299197677599531645838998488294967645515138828377695227318885595308322421679280781757878701659714155601555522529112965291534435918675348936629438914223546555218291330969511061431119274500941292502042213890900711907732799507444529965717578240017340059772927830466181554710836113461416380720734475563752485741827922567497822288937565144246159416504259313072726948932887205943181644192464990204256686007510297701154261421669344035633562478334776132685553162554512436494765927551640609228260509929890466795834136333008686773851006189577487804529102390155496986749541544026073935354645455404168295979639149784994182453134800125101900273481123404884714682279302324959636867994318359645060418638740034913965962622279929428026142163802389956961816773140452391794242396802282335166825112002778955375323760985177158582305783762499956097439821584415750632184863996529699227806763389524625534207975725361847596584759275751679601759727453634494235618206955336932086780075310700414098437692938403207524485496839562984024638668318940538477794533812277178132267632752920234595159699665833149425974875622466516386098916083580051689161402305842909629458320498878338430628353624864541368262731206526487972110972520549635021961058457705883777514060600314045770451304056249943063034024486354923484212005590505708896542428296290672916826065020430200602115008999386136132831911559014801675187007799969450005999146844727139457795044535938288548491682767124279490764482035900060474256105904960956165054878291/1225716279040308060123179911814221739750673750773481683241700387540270999893661117767969407982472984062281597930796194414560493882453188712164663914828492905144282854261110551573240341689990539172731057721546696682392918947943644201543598122876067997284540653991983974524303287614210347584189530861916391692914057958387545805349165846005510522500114260400854858822365304197023945086242731005076327076532744757768535252456615428015012783218512605154235632479853468109930653272381679797444465641002644097948867710494775735600430741618312304958934238182488612905575915045795515056185562331261771701805293398912987130903037906135106709096335729568170064076175737839510656809073357504938313446054751048119423080708848971598738055229684821810951065448232374086304245563975110463832268901277346721995642345372683876165031626439345993407614126735376818954014152702999415737408192624937399460836925064529267848647685090290682200412114131296995327603607378368540579832779823490297145259843125255942486378099822907818052051339328371221028291757821138347980366421777913505234689211663883648738759902519267299196726312419951440682352670426225872590713010560987242727081590596144304544789927033630188360756652778646023737741098486946942779647923047416910490730123483633155781573374681534171445333966602157055348393466410883441750515692677943641441548620652872598680841483124916306950152879986054196812351290683119379119145736244654707854943370181079638417541087162940282935346149200701532946807022994066342218298646715821774923066626857354994306959640293498905975021015007612953963315984622656325576740385728168473642619404739350673804050098700322257064880979796606286873608983573535931089645212618021557529203916567070683237746099672223360316777802825492062066409395437355881172685881083424443671969718798991909095452250644727752626816815808595412578530105589899059166264006607265454918790222249617853741666353231142304199678750696953135669685941947121559109315274398558019839340367020316482643718248572946523357987371414862697513920233154353739318322477841971452370411798931587112646723983052026679745112024022617397565875416842728833366075886812867187865165879865674072779924555813944018788781186518811755755555224080407392285824286913216052317387215238181456130370175989182879350919911987013221256221558051449900652257254379407539972593626292597219338516334833070842042000419726239039786674909217147410495120595294189443282719436582837974361408208551928276278344204523774766598391873704650762091558993494978348369621221861577047134992511582565101286777384093947708818802377745496059063362316660215714920440080814784225186556613423528171388187918582235091573990207647903106753459160973758026105330275806294837640104943936958282387229046668515911101833437201070522784902833777659363656768816133138967553457017605894295232901876829945778958297725622029977205224376979399549974555647060870558024261014171243377316783076104690656515501742929367270763235178462144444461222338587604401651612272129273168713093805351151510986010481427433132218521046504427023576432401212717061744187316028417010297953174397933748830089454154460880871873876575133202236538091732606739495355571039750541166448409640573576144571229865678123310069578352092676121993527765497372859841641661423427434479167186797449345882009813931472920716773678931989292317703139220550442016674213042443876730298348159453906019134792342096918427093748112190388844370844182914647405688736891771104395764027195650823957704334182169242370430238115921171269788740088589684131684267395906609987945009317118517364780957192652356514205166035212252820435197499661147302729828515129460212998068995431590461820366844524242457310239941716874354212337282429890294560532003289814572809500099210089221753342941759297266665467960594532401343466419791601639150238324998705319830080060020140544305201261537846996258597176582366930639104530590266365575168*X^44 + 11822049839320534332566896427461026668883956983263672504065241584420191212124954687338620223536380646676342831921014649196824497307514716994167738493423807761955208040779654976409761776125602717060954255979145173659504647202248650381609916610915380126328962513832703646519828991393876349039466936109437393968475137661649099918431704834639492097210490628762791841266172994845485908031723744733769926609154388870332600742743686978452001800536338459336497397483691156536917097310417855332084682691691265714087739323820884043094373896896072030667009280307607051294592886768343313018701049647231804068877693577433050912951109666980522033786168150136328271290303284913004433369412048796793548856210640664662828722382801458961100727553745991147524339405664052216424168827427132444135205971935442429451450371903630406311175400607029452021939601094633690872525025565347069780456265262775314263645898235172505462897970209490098140303884761180694994276427660403798139976308436428168794196914006317199980030496685207694724654685994792382157856871457335771333122355380706002030653494718961278636344749774979395780721620459483566940356922428048881100934222362454857270812632783184505933246728627792577686926057146679548166278759505864007576869094239311163098177850371938480780747558041682110396395668096044070505825492221514521521849529647736143388160066735819407377266879356442386904232629356469467849910055147888116481991860159744150724869161759227597730520674559318983497019803042349184585380353096795997258678485878924531732083869978469594201359763663231688791866900848503627171447268483554740799909472355130338944578190758250334216256093630372456647371615979321026196878946168453082676977766083231658953189623871185663758330019453063019411671500146524345296154230072192588031156059388819779953720540223339917272533558813696134340831294712037976923040980522764545714460253159713786127394751355453923576378826716982282589819734850829507948589694714840308700356556914668185494855537965401351384113127410478271777340708748338115760380023212550217858392750806917111768218789890113786299484019088318877302078959184567538558142646467382135137022495058219982955069648019522790043019821003475658879504314242250196947333322499808193955026851107923130674166867179862543762975128587006734513134480258379141452983838084635595138094840014097031066584273329347841680507819836767033021000180044921474949577087777251268072379942351782090508888781488370228948632819443994888377177236262798662613622325789590887435158331997085277845681426698452608992621222852130445054007668066226643593489453009909983817933830270706980592554329984671883671747818578058942187840675067795248246671585363859232959079390010327270488767777612656692940394288273616867522436260867702136457412332759704605723297873473218555319531777753784030971060775640824115793317000461280240341412512851010743769412395828165090232266194835017763956086558257732205366681042722841352516213954580221735549358896560740126208793046646615289854362513925673679737304176050700936048410261350127343043695962013769436624829102034053212707339235179134432993836894672838674348759280896370522326647021610410360149296165995992758689760279718385499814963816008063000437855758472477473279871600683469500838477197724210359958544384061107597495903019496848011866046222720355809237398181354382989897004640269810742352705635190645338493336978356577994812130940901093701779122660914450264876780463151006006647803518674573183934187296466954603558169968785940451306576434776205362867652483793901490966232365751884194580082170159399233235246899543941423416541965700722131536457120869848017875545022400716841965139734735721477929017404517472414128809899593836394311612250751558048902064143143330855532475212681400917559633148890250889657682973312234690808244673930447620823174408067849563807575/612858139520154030061589955907110869875336875386740841620850193770135499946830558883984703991236492031140798965398097207280246941226594356082331957414246452572141427130555275786620170844995269586365528860773348341196459473971822100771799061438033998642270326995991987262151643807105173792094765430958195846457028979193772902674582923002755261250057130200427429411182652098511972543121365502538163538266372378884267626228307714007506391609256302577117816239926734054965326636190839898722232820501322048974433855247387867800215370809156152479467119091244306452787957522897757528092781165630885850902646699456493565451518953067553354548167864784085032038087868919755328404536678752469156723027375524059711540354424485799369027614842410905475532724116187043152122781987555231916134450638673360997821172686341938082515813219672996703807063367688409477007076351499707868704096312468699730418462532264633924323842545145341100206057065648497663801803689184270289916389911745148572629921562627971243189049911453909026025669664185610514145878910569173990183210888956752617344605831941824369379951259633649598363156209975720341176335213112936295356505280493621363540795298072152272394963516815094180378326389323011868870549243473471389823961523708455245365061741816577890786687340767085722666983301078527674196733205441720875257846338971820720774310326436299340420741562458153475076439993027098406175645341559689559572868122327353927471685090539819208770543581470141467673074600350766473403511497033171109149323357910887461533313428677497153479820146749452987510507503806476981657992311328162788370192864084236821309702369675336902025049350161128532440489898303143436804491786767965544822606309010778764601958283535341618873049836111680158388901412746031033204697718677940586342940541712221835984859399495954547726125322363876313408407904297706289265052794949529583132003303632727459395111124808926870833176615571152099839375348476567834842970973560779554657637199279009919670183510158241321859124286473261678993685707431348756960116577176869659161238920985726185205899465793556323361991526013339872556012011308698782937708421364416683037943406433593932582939932837036389962277906972009394390593259405877877777612040203696142912143456608026158693607619090728065185087994591439675459955993506610628110779025724950326128627189703769986296813146298609669258167416535421021000209863119519893337454608573705247560297647094721641359718291418987180704104275964138139172102261887383299195936852325381045779496747489174184810610930788523567496255791282550643388692046973854409401188872748029531681158330107857460220040407392112593278306711764085694093959291117545786995103823951553376729580486879013052665137903147418820052471968479141193614523334257955550916718600535261392451416888829681828384408066569483776728508802947147616450938414972889479148862811014988602612188489699774987277823530435279012130507085621688658391538052345328257750871464683635381617589231072222230611169293802200825806136064636584356546902675575755493005240713716566109260523252213511788216200606358530872093658014208505148976587198966874415044727077230440435936938287566601118269045866303369747677785519875270583224204820286788072285614932839061655034789176046338060996763882748686429920820830711713717239583593398724672941004906965736460358386839465994646158851569610275221008337106521221938365149174079726953009567396171048459213546874056095194422185422091457323702844368445885552197882013597825411978852167091084621185215119057960585634894370044294842065842133697953304993972504658559258682390478596326178257102583017606126410217598749830573651364914257564730106499034497715795230910183422262121228655119970858437177106168641214945147280266001644907286404750049605044610876671470879648633332733980297266200671733209895800819575119162499352659915040030010070272152600630768923498129298588291183465319552265295133182787584*X^43 + 2425856539504216582394339056977832750113822205280386299547975583173358325918189713782878838007355041035993048008491817213128256751105820596287399221220201083409010435362444061321027449947532786368895704519151994695250619753054005848978598878900881993536530577483087379217812465238600943933351466696312913888911745696249686092577524027759951886729310905837143635752131648528139260826863984233377126002005853367798110209379120337606549102806276028818809795595459346656889055828225678750672342638701016918351738179758740313738966298792991667667837930244613385680730270559267007675873325592900006826513501469149303057803637426108496080121678288389166378483831804723361192156223114027239240934979433577343355943045181481821238111622309572116062787308498867760438213871887979043823519561504189641026895799823909393844717624581164070762041564551043139824569902041965560030663484211612744451247992562536631303881624990110318577363860874681998114591615930691445025241574549691432522656684415657327397149624886374911513883599385180066251799266658868980674772173548610003658472964250268616366009546460304017557991948363816756189622622595384086582994311649446583121860071301762161862712040599551329828093802259282541352136822068568695702801852752719121360889825231133073888468879742294436767404032756485711975695432366003528906705728671492475990408268093609659799875083441406233310917135061179338216366814487718927791764661009854746446511574599981905091615429110983235070812899010953300534170225888217915663162864435810763584796378879033938565962724209611379711166931227501783164865884599716927970403554063233123164476790559865450458005975432405164283689461978992036402425739578059776295768633941927797631514406831063734858694354690051497231406399204655965549410432312252478997693106841710240741970178672539330813312069337592385729899857340985125227540997111913285786580125889418077114269978663077003812672026618171563324455153968069243411795941378919795712362267738660691441150483436683972500370731588674441033413209937028067444984977815851619718605190572506377933167385600783238752769324749880396529888183045121494423436754431319466223953580535264356110320592428764804782356605115344850805802505471952876005452826227773083677550375908393522008023259716601213281901322145856477722903535025473967013099005365388599773210770375682190199223786165369629990894150835319316201462273753469538986945728259385965029869694230727303812663036730001395975730165819525575018905842098269031086312823654219891605452103804555796997755885657653160703577875544218895992817633371469078026157560981364355536684277097859123826095373018621269643748926011736860013120598512946154166490345243999083710543950602564597745121069815639795007884147562059568513356553608438328692440481028378532838166739197368332444164167157003693578424611397349874203705653634733431619592612096123485869042805502304553065615064498836075805861953234357798247054624346956015720414678309382690539159389600912343225102511523416761379054543884295871151848638735820393446489259775508971993192877066351914276905529341731354321782220037210707671613543521273848275915942849033064056969173913625547428160775155896891064316915796270951835127232233170389003664921594591988463159355167406286719452697974070162441232425752931289724670059393052658302949279265970344835343582592373742657558965086946734565362411165363642931428569673992738538175601573559893307444486648529722056829484860955769441500853312766410676316259394603868262780548953111158843798143406324751164944395154134560493675133727928890647756025639025271217428606068237552417451654352654777700370359753386705191381932456590928662310220949144037307055534284065805327918185835075281848012224428805539024450612617216225533763090667582874871460876960894204124359596713120772561217627855266742311457790374433306367914087/175102325577186865731882844544888819964381964396211669034528626791467285699094445395424201140353283437468799704399456344937213411779026958880666273546927557877754693465872935939034334527141505596104436817363813811770416992563377743077656874696581142469220093427426282074900469659172906797741361551702341670416293994055363686478452263715072931785730608628693551260337900599574849298034675857868046725218963536824076464636659346859287540459787515022033661782836209729990093324625954256777780805857520585421266815784967962228632963088330329279847748311784087557939416435113645008026508904465967385972184771273283875843291129447872387013762247081167152010882248262787236687010479643562616206579250149731346154386978424514105436461383545972993009349747482012329177937710730066261752700182478103142234620767526268023575946634192284772516303819339545564859164671857059391058313232133914208690989294932752549806812155755811742916016304470999332514801054052648654261825689070042449322834732179420355196871403272545436007334189767317289755965403019763997195203111130500747812744523411949819822843217038185599532330345707348668907524346603696084387572937283891818154512942306329220684275290518598337250950396949431962534442640992420397092560435345272927247160497661879397367624954504881635047709514593865049770495201554777392930813239706234491649802950410371240120211874988043850021839998007742401764470097588482731306533749236386836420481454439948345363012451848611847906592742957361849543860427723763174042663816545967846152375265336427758137091470499843710717287858230421994759426374665189368105769389738353377517057819907239114864299814331751009268711399515183839086997653362275869949316088288793932743416652438669033963728524603337188111114689356008866629913633907983024669411583346349095995674114141701299350321520675393232402402258370773225504300798557008452323429515323636416970031749945407677380907604448900599954107242421876524240848849588794158473610628365431405620052431473783234816892653278074765426767344980385359131461879193391331188925405995921767201685561655301806674854721718097106444574860373913937982202406104119052296555258981026837880839980810581825703507973420574112683026645544536536507889154343913183689183844745150331055316462597350875767167998454697050131415998144745893745936864492842950322464911343934281799089470371031334073762119010120291714345675177005683810701316735344356445799327741349040388490940405424908772601221704039468334886360539252371198839100664394584508427642139764052803031694511006733570358797509300183825340584849672688400339677928008437623188094316530702920011544969175026650944774789738769741131226033584510570029663986158107637022996251146586475753686613548234300706276708326055318435238359415871690491028724360397843261968237051950966973733305566793351002515127756461843125261420825565471103660289996743603482425628507139222235294410079717751573453034768188111868014955808073643106132766752966176454066020634923031762655372057378801753161324738387584829335878787283715783061061876031217292357775289082347485887531008820598188004059572899707596342561964118584207736351554410267696653590457462362584533229534213622224434250077309492629948653368020653032837954017615724225478870382303141932537928196122834520237346203919211309598113921335126001401990210417245253382704569898902529019888650063145239173291777696675756906879921986574162113191728131203870535444598626977767263454702092486526962413110157770823432456521546279672047740309891767204319730845881609969820012655669161669181056558087141135001331016931052111565313236050930600738005030321831490742499951592471818546930732780030428295570775941494545766692074891779615748563102410622030333897489984327794361714755687796115642871315727031679048991679899609523638280084933200191923774255943091307176903571243617118582865717162934900743037362549570894085310940338132948443504370038052225024*X^42 - 408009115132081460359699338514159629381861470467582004020839539739761785735051475737303389814191646673662720895637662907227846644523384271089267746718842064659776850369569684803378766415432325420851771071084357620315923708669225181984149876676414567670688764603739837713342338706842228335408482384646466394412348721156160344815344739901119224626993092565797694851531932165549013538244534202593991045184752310490114221339389048603546924013723727988794025330323143475578101732697663006703576129073590168418920041578529796061920746800923650405933072806044472644556278681376823126896348655360711221842481169188904556822699810848555967129052323467752363798993113135114083188909555528526393886005657763054881612893906011623392180005325512969701476479202518935522569852863929262971923597007135259956053158194574114962462261444848220309403389506183437033725898107079476523975694277780466452130736662428551710953329984746820374789245602550632302211035490859158106227867270287175464076954337966939150373356512662949215473475381206910149776619797586908515369632941882664315916000376476250997590429670934594733663670959647602669202606742564937705529452956317532975440287302314699607933583403644526884079481873000769783341413837975054809548269652563043203903559912211243486622008259530621507688735880367942351487212905051169659728553006989326574418661261735599315330354021094991978541259650973849160101528933039330525427934355152596215520629347222732881518285953945830350768641254133012728701396440111743004557976991392643838196678240394516365365864433432298533354438125979413562425032812266665823223568617282663017147055352056746750499172263609270399028324762864909170762440891658754178693382996537581562869013876976270829073970833066060500941494706336092153837371835212217967879983398701427012431054162692641446852638626894078973700437703865183427045071160869256954634662563145106573433193219979959536051067795561713385709993349505477522179349580545692457406901896072262859615463086134435304851182907935501337155927566763931453544044626438557504142963793987506598385456609206409473364174543938279249115541186109912133698248087361150463754055311386449746337034995987657028536759277617857433482879763465079185348202015531711522805673023118148754176324364772526530267771375211626042450687547027116630559000870800007845761614960085155919594460719128223712317671356703715555241923197681429320991803511933558850964816839885670158754474422702668395818075915454137814056738016497817234115697363352539040753262122019549868255819881555955041063050267975870886556385093683896986001292209545939240732749975527825045277758736035805834531282512579445917552057876423167582080008474034768235400505981826419102074204587716795182570994905774755085688016711674681544271383940963065168754102035107439154370128635326645409523939797602680817908479846424986154054363275202335047124949356302593965475171415508818672982424344204130187410593399453112899982933094535801875436572633445741252844019552712049965336045285582859707960709558439819559791853606107715657898696262982282670718010615647176398320614593394484559067876316391921197670092794035289126992969365288842568814390567849136054807934289590221873679706581434251655557979235329674624979600924542756810419136171216058323505733746608271221781942692061062290149712268985626121994236380976811201524424490009389415808950214714013463370032220595053302460852811997241470526412911805260343771027368404096639543508084673327877773202803525982678582166153161357806930213814204148502189845574647624076200818963180841486060269257307919789009714188068662907644135960100765510802312271568117310234281329713406474367367373950241758294341606937897998456004762565243903966684543699206691149542182989164706352582627508102540312555970957286825241108881632645023376109115334670873613952485404352839590851141/306429069760077015030794977953555434937668437693370420810425096885067749973415279441992351995618246015570399482699048603640123470613297178041165978707123226286070713565277637893310085422497634793182764430386674170598229736985911050385899530719016999321135163497995993631075821903552586896047382715479097923228514489596886451337291461501377630625028565100213714705591326049255986271560682751269081769133186189442133813114153857003753195804628151288558908119963367027482663318095419949361116410250661024487216927623693933900107685404578076239733559545622153226393978761448878764046390582815442925451323349728246782725759476533776677274083932392042516019043934459877664202268339376234578361513687762029855770177212242899684513807421205452737766362058093521576061390993777615958067225319336680498910586343170969041257906609836498351903531683844204738503538175749853934352048156234349865209231266132316962161921272572670550103028532824248831900901844592135144958194955872574286314960781313985621594524955726954513012834832092805257072939455284586995091605444478376308672302915970912184689975629816824799181578104987860170588167606556468147678252640246810681770397649036076136197481758407547090189163194661505934435274621736735694911980761854227622682530870908288945393343670383542861333491650539263837098366602720860437628923169485910360387155163218149670210370781229076737538219996513549203087822670779844779786434061163676963735842545269909604385271790735070733836537300175383236701755748516585554574661678955443730766656714338748576739910073374726493755253751903238490828996155664081394185096432042118410654851184837668451012524675080564266220244949151571718402245893383982772411303154505389382300979141767670809436524918055840079194450706373015516602348859338970293171470270856110917992429699747977273863062661181938156704203952148853144632526397474764791566001651816363729697555562404463435416588307785576049919687674238283917421485486780389777328818599639504959835091755079120660929562143236630839496842853715674378480058288588434829580619460492863092602949732896778161680995763006669936278006005654349391468854210682208341518971703216796966291469966418518194981138953486004697195296629702938938888806020101848071456071728304013079346803809545364032592543997295719837729977996753305314055389512862475163064313594851884993148406573149304834629083708267710510500104931559759946668727304286852623780148823547360820679859145709493590352052137982069069586051130943691649597968426162690522889748373744587092405305465394261783748127895641275321694346023486927204700594436374014765840579165053928730110020203696056296639153355882042847046979645558772893497551911975776688364790243439506526332568951573709410026235984239570596807261667128977775458359300267630696225708444414840914192204033284741888364254401473573808225469207486444739574431405507494301306094244849887493638911765217639506065253542810844329195769026172664128875435732341817690808794615536111115305584646901100412903068032318292178273451337787877746502620356858283054630261626106755894108100303179265436046829007104252574488293599483437207522363538615220217968469143783300559134522933151684873838892759937635291612102410143394036142807466419530827517394588023169030498381941374343214960410415355856858619791796699362336470502453482868230179193419732997323079425784805137610504168553260610969182574587039863476504783698085524229606773437028047597211092711045728661851422184222942776098941006798912705989426083545542310592607559528980292817447185022147421032921066848976652496986252329279629341195239298163089128551291508803063205108799374915286825682457128782365053249517248857897615455091711131060614327559985429218588553084320607472573640133000822453643202375024802522305438335735439824316666366990148633100335866604947900409787559581249676329957520015005035136076300315384461749064649294145591732659776132647566591393792*X^41 + 18723535947653700593699084098809281327062138588419311470870702387319842057630068335136596014484514063870473939438842823956222834207323775551028275390830943909950927722088119502341350721681961117626123392533940316589643318848019284567636547702399637713688624826653038429699175458330551317937349389403484918342058671031691766107913632934504911189920492698137565856406265593810405061099486448096331322752017258346633370530751924670326897768763852747566611931554420043017434626210080550221364064319488944085060507373972023790960097195621682997919961050319746206607884557655844947670112864276065953605655235000423859965848330351265446267949598405616591218406060022092085267005022938555208098331595244634441918258575974391453865473456430975092678463771567548462973948816310493598292036179231047722213093675771406363685568263913216289435916121905920752628044939253531319649387816668362908301989046788491417153735823874291506783028164952892736227100816930612296733099407429820650589111331415429829231632082333149622783681853447806615502635015398189871634214258135896567046058031189710679666648657554945475475136965181624048780080399789421313831826974026266633869544115913470396994642056535153516136618463108296626656912052304240679057753093986840018300557860068523342924162815914686668985643739669926430090730559838455026433178396749598366097359115361191284290986665688067695910398312404956014789362104899925140584794925362229290256923242531686196755187991369193087771097905802677512386913980999029722698761416920752647624331507391935553767223299861068703283809625557253193350770695734364413858277237874571460663584858329442093040302739263251919318805624717389540740091075419697901335328231568668846818650502269249260623127707766400828381716193203113648997093619981268300390702810539429039743732983896787009817277441667613094226804451212057359077820753937595477747437977401697614700132722299121661904896540449644725533639768554585714087263346635675809318710719471199489097818881466120958342776245398915658719302155697001224869604590793425211229708617457444605512241752519297173849996641755796656061672453870826575069468245579950388515305884045708398939127262920045333893117066050500714223013971368094829247644668357521347763083780872537542917604610674005267797678035133607404777301496662347573711612637879773825647912821387759088959624583867861995895725898526706187225021716507741636285961882697946659737324732687934642935254840677553703829419065329285460933266217428325187861223648400151138730138674132739209534515656012281156254602598789517366348685584192839028513763818945409321850898226458593572766420965525659379739590880781089682758934656824202783496951655621051134495491380439678925941440936816551506791564730379309188842641136694657320714451385850455206710293219366372459611532858758717891960492612606188812639043055975339258580359274902276547970219289022115160085937630807332800585864525476434028646530479686849332773957732497346044372645991295277213026017759037963244163933608041274598177513807912783982113114031623306170049378263142039715980102429735406592406752548781091804619600820539774226874852384318754937727667703188599250139948779610877544370134274479814465579650606921572510234581135610388065512706343099405893111172826565787667550784168474854788020406528749820100317962804465575023184937801496675191464130988946557275018902859139983273548986696152251055547747342232057814954766145273677647118120033978543061380888622964940918647060094357059857080217340621325309375392814873114853042438180659199449536123183532375077575003671751187928403878704023699054327673401993093552415148255426262144392021254700921196357541246831623991333541834002692288182523788948330275530369518207403433194995290029615077493129802004916741741168605577634158213452380180374222500659496312502972707411621276146709991768075003/153214534880038507515397488976777717468834218846685210405212548442533874986707639720996175997809123007785199741349524301820061735306648589020582989353561613143035356782638818946655042711248817396591382215193337085299114868492955525192949765359508499660567581748997996815537910951776293448023691357739548961614257244798443225668645730750688815312514282550106857352795663024627993135780341375634540884566593094721066906557076928501876597902314075644279454059981683513741331659047709974680558205125330512243608463811846966950053842702289038119866779772811076613196989380724439382023195291407721462725661674864123391362879738266888338637041966196021258009521967229938832101134169688117289180756843881014927885088606121449842256903710602726368883181029046760788030695496888807979033612659668340249455293171585484520628953304918249175951765841922102369251769087874926967176024078117174932604615633066158481080960636286335275051514266412124415950450922296067572479097477936287143157480390656992810797262477863477256506417416046402628536469727642293497545802722239188154336151457985456092344987814908412399590789052493930085294083803278234073839126320123405340885198824518038068098740879203773545094581597330752967217637310868367847455990380927113811341265435454144472696671835191771430666745825269631918549183301360430218814461584742955180193577581609074835105185390614538368769109998256774601543911335389922389893217030581838481867921272634954802192635895367535366918268650087691618350877874258292777287330839477721865383328357169374288369955036687363246877626875951619245414498077832040697092548216021059205327425592418834225506262337540282133110122474575785859201122946691991386205651577252694691150489570883835404718262459027920039597225353186507758301174429669485146585735135428055458996214849873988636931531330590969078352101976074426572316263198737382395783000825908181864848777781202231717708294153892788024959843837119141958710742743390194888664409299819752479917545877539560330464781071618315419748421426857837189240029144294217414790309730246431546301474866448389080840497881503334968139003002827174695734427105341104170759485851608398483145734983209259097490569476743002348597648314851469469444403010050924035728035864152006539673401904772682016296271998647859918864988998376652657027694756431237581532156797425942496574203286574652417314541854133855255250052465779879973334363652143426311890074411773680410339929572854746795176026068991034534793025565471845824798984213081345261444874186872293546202652732697130891874063947820637660847173011743463602350297218187007382920289582526964365055010101848028148319576677941021423523489822779386446748775955987888344182395121719753263166284475786854705013117992119785298403630833564488887729179650133815348112854222207420457096102016642370944182127200736786904112734603743222369787215702753747150653047122424943746819455882608819753032626771405422164597884513086332064437717866170908845404397307768055557652792323450550206451534016159146089136725668893938873251310178429141527315130813053377947054050151589632718023414503552126287244146799741718603761181769307610108984234571891650279567261466575842436919446379968817645806051205071697018071403733209765413758697294011584515249190970687171607480205207677928429309895898349681168235251226741434115089596709866498661539712892402568805252084276630305484591287293519931738252391849042762114803386718514023798605546355522864330925711092111471388049470503399456352994713041772771155296303779764490146408723592511073710516460533424488326248493126164639814670597619649081544564275645754401531602554399687457643412841228564391182526624758624428948807727545855565530307163779992714609294276542160303736286820066500411226821601187512401261152719167867719912158333183495074316550167933302473950204893779790624838164978760007502517568038150157692230874532324647072795866329888066323783295696896*X^40 - 5175005629150354290211474835781361634370725525889023119237221209300364789933381441425698701751788030183074344805768992504596265505699599592489940501355001750221097066308082186620072191479408837814922555883656890277944298397794226902105539611455086211489835681994258243941362501190018594940480996056687510053890975016785510110674683821469304353977213466746406854596770986512889984248892026194585429432038058055647356355757299847463309089866838339424558086431083925665558184985193147405094229648244504876929809156250132197122127568903271116608567386745243839785949226140767811789007793891589802774128919083776713245327717729238205416531176753626174603386736649277218874182378504186970316921891784283990819715155651210363620004616224513199577410458220977143060424615170986154841274933113929244136970983540894994218466754515324109310864145837420642265856235061741429356684672639856941147878400336461191796082975925350819549831646067428253971941947518013900675576500228697240701172711793837987148758764740826408839518007121709090754235784282611774001413528512171061924740894857437536532383802724183024647294851618638858519205643467669960629772146769771274262428939405599913703997405078486479205498114947113778026801272891615800615425427054489107543563190813709253347883879230445723983378498859815445665887457462882435250644992185282006664952824687158818322238021820551608272914525589485917227338819298735218452404157173058075732374165047718000539151082963767046116933803251696522796362021909362839449046063848034995111795588196337833952329890560746659782089905944168220227942367084080796714217166038474780863850476253487576244060423816963811195841406426268414315630515771726335099927818711737709315264362817981657892556225151868817819569369306618912915795727989493764717089804768364061739455052367075579195137403319695246158394052774411569855942785053668210364923419502675208153229809911195087356440776828491056190719144399369755626502685530096739679053184058151204921153851425000277883479738878339973128977532885147270563554855936300294427139880324260059977771160715740155369285388201582950759405752006076508536057915672252914207961511613003043478280569383563661384843467938652620817007483849305108358237358613835246314482726096297198416278687214904646531953079133127106854556302527480047170898509563412264034022891134778579437409784246577830070071182449470616333623359971611492454866578404919326976474401250929829076301145950778363745867479171777159754488199290221567163012827938933388468874790620954094693962729393812998638998308326023388010829757831967004191533275167339865986200235713427410586832564111983429923540464033055100071738125867514132242984821900770683024974516251541922992397808473521974536608251522444904105387457718465182971900924852796341587817527807741755557326373564392399447532759235970981319332686383191057363812085648231257818930888142667372830874430847514754700919424535693123036414200735763176905846083222806044885643843064664103827326321900090148679470921613300641813914950156739314358311490113632823617618781868805025052789057295835435360687923427083719343445814943113576163538757248204267927068153819916713638468588493470883899765787313015061288802675963201842712237180760203307357129015128408007150622558871834682741807175665093613551343209740655759466311705948781364402522088883053319390523981269088602619662940859340753875123015457190022706457667802917156390737126855471059495181309474736193235490176485542097543792644306176965963533782718191705798680750271704486668979849182651262169396058688973028606518056354927598349775208944481203108908491267056025147193499184457477795673221127250895112360467796617233280048344548709616165366739287967138016638675279074586046514773109902469463072775171692913225823882998226159103328750139556171831268655507850171601787726749096913501521746250429/153214534880038507515397488976777717468834218846685210405212548442533874986707639720996175997809123007785199741349524301820061735306648589020582989353561613143035356782638818946655042711248817396591382215193337085299114868492955525192949765359508499660567581748997996815537910951776293448023691357739548961614257244798443225668645730750688815312514282550106857352795663024627993135780341375634540884566593094721066906557076928501876597902314075644279454059981683513741331659047709974680558205125330512243608463811846966950053842702289038119866779772811076613196989380724439382023195291407721462725661674864123391362879738266888338637041966196021258009521967229938832101134169688117289180756843881014927885088606121449842256903710602726368883181029046760788030695496888807979033612659668340249455293171585484520628953304918249175951765841922102369251769087874926967176024078117174932604615633066158481080960636286335275051514266412124415950450922296067572479097477936287143157480390656992810797262477863477256506417416046402628536469727642293497545802722239188154336151457985456092344987814908412399590789052493930085294083803278234073839126320123405340885198824518038068098740879203773545094581597330752967217637310868367847455990380927113811341265435454144472696671835191771430666745825269631918549183301360430218814461584742955180193577581609074835105185390614538368769109998256774601543911335389922389893217030581838481867921272634954802192635895367535366918268650087691618350877874258292777287330839477721865383328357169374288369955036687363246877626875951619245414498077832040697092548216021059205327425592418834225506262337540282133110122474575785859201122946691991386205651577252694691150489570883835404718262459027920039597225353186507758301174429669485146585735135428055458996214849873988636931531330590969078352101976074426572316263198737382395783000825908181864848777781202231717708294153892788024959843837119141958710742743390194888664409299819752479917545877539560330464781071618315419748421426857837189240029144294217414790309730246431546301474866448389080840497881503334968139003002827174695734427105341104170759485851608398483145734983209259097490569476743002348597648314851469469444403010050924035728035864152006539673401904772682016296271998647859918864988998376652657027694756431237581532156797425942496574203286574652417314541854133855255250052465779879973334363652143426311890074411773680410339929572854746795176026068991034534793025565471845824798984213081345261444874186872293546202652732697130891874063947820637660847173011743463602350297218187007382920289582526964365055010101848028148319576677941021423523489822779386446748775955987888344182395121719753263166284475786854705013117992119785298403630833564488887729179650133815348112854222207420457096102016642370944182127200736786904112734603743222369787215702753747150653047122424943746819455882608819753032626771405422164597884513086332064437717866170908845404397307768055557652792323450550206451534016159146089136725668893938873251310178429141527315130813053377947054050151589632718023414503552126287244146799741718603761181769307610108984234571891650279567261466575842436919446379968817645806051205071697018071403733209765413758697294011584515249190970687171607480205207677928429309895898349681168235251226741434115089596709866498661539712892402568805252084276630305484591287293519931738252391849042762114803386718514023798605546355522864330925711092111471388049470503399456352994713041772771155296303779764490146408723592511073710516460533424488326248493126164639814670597619649081544564275645754401531602554399687457643412841228564391182526624758624428948807727545855565530307163779992714609294276542160303736286820066500411226821601187512401261152719167867719912158333183495074316550167933302473950204893779790624838164978760007502517568038150157692230874532324647072795866329888066323783295696896*X^39 + 2859681797205812330820206945522411537391375322088966389553428614609392741177098866023686144024871199349702175568886997075352892156327309523215765998284515572857204253736633951616726486280312100003062531037626197351843526110378859467691097115666266737299592503399827686865545241430171845634668706728925433256691216230717234389578715823190545652642606427273723334425105077693568728156317569904284836737583585957263138459199735728306966554512307958892895651127415705575181001045363679478400854578243774070237173095511660959543887606176271338557530575133569628786750744040127552902033499738567968832246742100599223964903174492879908418369876713866333595533996593434099411788000581834398990146070933307526992667323074984751118054023928655107106268740140560019840798190532972508864787084274629395406521708180516964796062268607254821489384342281113044390302661506489485212956917721672163568361259713902642695408554502267382179905424026300452290881355175149248072813241957589271929831424363661181636526545757284090196228505499618143608858212398139994822624793452572484437913485070109096233975216968703136270281271589326324390966433814361194671005247368370457405820801676791404430990269203026804614646555499550341063852143078143799201585065051323532401278545769132434949519346559948971422354048113889101166332233192203057931043323915574533540673776620887778428188469245790115074644271808176433118135504174158635301650894848536393492245140472645829878630184677186069441944024737505499448825956891902526876581571878331827526600571848486706206486554960662217661572051641261373200520399003193364786109169539701268451334465826737224528203088150820130569004347107471160794364010958961631399646582987965600047586521816280697831209954031134441427883225334502915995831125657085013492699364692752176745694361886990736226947422910217511705648168184159112332544746733984828809294982519048976515814024548376620066091398123021238882736298059420903205609887872541897680110058749838306353908577567284182156127248737749650880039406195698105909286782869587957956106010119929788989754102990667482213828821233468344942614297445432185078857542171940516103275425706720784718314260297335040910828748017891044906513401884884181617272871658888876302303715479303538063589451462018609865164963273871656694452844340560235955697235807547331205611738279658996855350212521902000928582625428613312402250132587707510978750103099701005501937991159276269262168712311574541779632836723127156225725845347241932234879895498081928255077237851232995047128926047839276927145691441144573483416624227283677051356096197832405135093556813313436439962302178911650254039164649171419716308143403688476957195467796163825255769820977265835100530517713420629789998814125825289802004321672316657201819405966987336606521231082092322723200438235325625667748290898882851667935946040507567538951888020862996169085779552231173395278480361953682246887581498728016559678441964952676913995226942935589343007043548749054731639806244210041591336957950934647558737470095750402305888917256177567751351307535738019560314150735412418667615893302717057851546964464013697669861857501980355044466732221390996531117906260900183368833923448236519295277777384411971876756516579909061358696244886706684789176969227894190567397736314536902859815353070407176112668653696053822546461750112794348020291722988072175809545935958935189831848646216491675652716264174527272120022517713475418458424719187905965186937024743660437554319009801665029124501808466257173135339544359091114912966718551185318626902172189593190773583449128562887268877926855945652435814649951195798576997675001065926292472608915158583605130796927412295278062007529861470529360891825578805584861689018961561887363856970879838893974438128438945869033630822425375757805626806929772517246796209793128052936410060732060592287179830319239/612858139520154030061589955907110869875336875386740841620850193770135499946830558883984703991236492031140798965398097207280246941226594356082331957414246452572141427130555275786620170844995269586365528860773348341196459473971822100771799061438033998642270326995991987262151643807105173792094765430958195846457028979193772902674582923002755261250057130200427429411182652098511972543121365502538163538266372378884267626228307714007506391609256302577117816239926734054965326636190839898722232820501322048974433855247387867800215370809156152479467119091244306452787957522897757528092781165630885850902646699456493565451518953067553354548167864784085032038087868919755328404536678752469156723027375524059711540354424485799369027614842410905475532724116187043152122781987555231916134450638673360997821172686341938082515813219672996703807063367688409477007076351499707868704096312468699730418462532264633924323842545145341100206057065648497663801803689184270289916389911745148572629921562627971243189049911453909026025669664185610514145878910569173990183210888956752617344605831941824369379951259633649598363156209975720341176335213112936295356505280493621363540795298072152272394963516815094180378326389323011868870549243473471389823961523708455245365061741816577890786687340767085722666983301078527674196733205441720875257846338971820720774310326436299340420741562458153475076439993027098406175645341559689559572868122327353927471685090539819208770543581470141467673074600350766473403511497033171109149323357910887461533313428677497153479820146749452987510507503806476981657992311328162788370192864084236821309702369675336902025049350161128532440489898303143436804491786767965544822606309010778764601958283535341618873049836111680158388901412746031033204697718677940586342940541712221835984859399495954547726125322363876313408407904297706289265052794949529583132003303632727459395111124808926870833176615571152099839375348476567834842970973560779554657637199279009919670183510158241321859124286473261678993685707431348756960116577176869659161238920985726185205899465793556323361991526013339872556012011308698782937708421364416683037943406433593932582939932837036389962277906972009394390593259405877877777612040203696142912143456608026158693607619090728065185087994591439675459955993506610628110779025724950326128627189703769986296813146298609669258167416535421021000209863119519893337454608573705247560297647094721641359718291418987180704104275964138139172102261887383299195936852325381045779496747489174184810610930788523567496255791282550643388692046973854409401188872748029531681158330107857460220040407392112593278306711764085694093959291117545786995103823951553376729580486879013052665137903147418820052471968479141193614523334257955550916718600535261392451416888829681828384408066569483776728508802947147616450938414972889479148862811014988602612188489699774987277823530435279012130507085621688658391538052345328257750871464683635381617589231072222230611169293802200825806136064636584356546902675575755493005240713716566109260523252213511788216200606358530872093658014208505148976587198966874415044727077230440435936938287566601118269045866303369747677785519875270583224204820286788072285614932839061655034789176046338060996763882748686429920820830711713717239583593398724672941004906965736460358386839465994646158851569610275221008337106521221938365149174079726953009567396171048459213546874056095194422185422091457323702844368445885552197882013597825411978852167091084621185215119057960585634894370044294842065842133697953304993972504658559258682390478596326178257102583017606126410217598749830573651364914257564730106499034497715795230910183422262121228655119970858437177106168641214945147280266001644907286404750049605044610876671470879648633332733980297266200671733209895800819575119162499352659915040030010070272152600630768923498129298588291183465319552265295133182787584*X^38 - 79460843561950857795416204360465084695715466688894504648822655561299062896797803948342163525471887362346564983047663369642587825293367091041224532989020420368835018363352329519176894034269340642187943294773339872457543607682132874922330995528041743959991816198855936598021129393025626953356743633275320623856486938396041596631889699878853594583897651893134734932026483582792857089188096268329170987331185211481932416024020637164856932649485091298687025702537557431974636813897047183593483147546742770579346691277600452025708715520141592624922856345152571733243281598360061177910017397176065365777845088864084393807675616342844972881459294523790051999559883554988960282011506292495036347654180948726634859345467497586419571900445374452895397931223877364059626344130637988632709743385173366001912589836187949880604641883649639957347518926761169021590042269454142044939173267395987489227224864703678409516912633545126146379853203671783693517781348566424500687797134138108220675720616760727534250627101602083493569579900912443603511879523447911431007128443150987188910661978019302888330743117928001788786820863715876192444128433556959888418400059167860580272267524532251027954399335363821366100589012053904692993424812994574932613024825824373629027351990812652643774093540131212756473039506546468215892785482436344312386193086942049157074027345575030304965548807802379176123370217575339969839504837445821326617831299457357395493226376671747113825569377006688959608257002735838444976625167546469729106619917465220294836581116628106994788710587575287931355297450713213889850388194017961679747792357823408315496407817970393100739949008668038789372895164641919097129574031792439405523739486354288895497476621836550496423912347901060361106089496736724632094016990038956569577261733268708145770597125235063957254385056612685257211267463812053266791912227721518591067244309745981217199067942290680590558911657062549073375010509880539841498626485404636994441949003962452209397859294845155343227706636458132665388389985468154390968165775431496427878767411203292507907988976881656572499164299444155105745529766436376244967498785521318628286582667662451621679720544174317744133652085560279572944031920683968888908499095602775968508899639251360594786098725693409172065896721357044567550956784044527797425388635510464595563584872754779578314282954262219068438518470862769201999807258877039193714932399929155205148066414122066334511833677232687102137757375734394762002369640416735457322167408310012163224120999817899012265434779172723915192593281863556588622135600602086189553830982464961494568677003616014320655029918888507891081681652300264383849677532145078615892710232923895783962352619065216737129064972505553292400658545216878577902720628545954194690785005650754753018710155247775987098873990930933098291822975435509951709362733110632650616390920017467440859764323304820912360727637219927138536817529739647600756148037295748934959541988618883321633985171148765101587922837184689608811260484417806534309599194125450342585610341342390747534046105863018224490495413317422449260984360953375203207134124631780105478538649318295601350612631417326135094787878513376212149506347709924563067610947117264577928626347701684945457327276108933356009169403562707704655323449375646986079873985777092164438084958608772036820881032887746558218780500871946317571058057771257775777702785940627769286624028372949867945666888471174399079540867406162143210550745827987376891769842100220391584808996370133894929497947242538401195625818512859050641808524795622431251755401933112534789151489633790060107348704757013539494604862678324449106202197247693603817333264635524162193150607111998307721183869973758761360679059502976844605588821254267560326351038115496571670660791199034657778711630640346677629751711894966152160998121106100866122433687423195411/153214534880038507515397488976777717468834218846685210405212548442533874986707639720996175997809123007785199741349524301820061735306648589020582989353561613143035356782638818946655042711248817396591382215193337085299114868492955525192949765359508499660567581748997996815537910951776293448023691357739548961614257244798443225668645730750688815312514282550106857352795663024627993135780341375634540884566593094721066906557076928501876597902314075644279454059981683513741331659047709974680558205125330512243608463811846966950053842702289038119866779772811076613196989380724439382023195291407721462725661674864123391362879738266888338637041966196021258009521967229938832101134169688117289180756843881014927885088606121449842256903710602726368883181029046760788030695496888807979033612659668340249455293171585484520628953304918249175951765841922102369251769087874926967176024078117174932604615633066158481080960636286335275051514266412124415950450922296067572479097477936287143157480390656992810797262477863477256506417416046402628536469727642293497545802722239188154336151457985456092344987814908412399590789052493930085294083803278234073839126320123405340885198824518038068098740879203773545094581597330752967217637310868367847455990380927113811341265435454144472696671835191771430666745825269631918549183301360430218814461584742955180193577581609074835105185390614538368769109998256774601543911335389922389893217030581838481867921272634954802192635895367535366918268650087691618350877874258292777287330839477721865383328357169374288369955036687363246877626875951619245414498077832040697092548216021059205327425592418834225506262337540282133110122474575785859201122946691991386205651577252694691150489570883835404718262459027920039597225353186507758301174429669485146585735135428055458996214849873988636931531330590969078352101976074426572316263198737382395783000825908181864848777781202231717708294153892788024959843837119141958710742743390194888664409299819752479917545877539560330464781071618315419748421426857837189240029144294217414790309730246431546301474866448389080840497881503334968139003002827174695734427105341104170759485851608398483145734983209259097490569476743002348597648314851469469444403010050924035728035864152006539673401904772682016296271998647859918864988998376652657027694756431237581532156797425942496574203286574652417314541854133855255250052465779879973334363652143426311890074411773680410339929572854746795176026068991034534793025565471845824798984213081345261444874186872293546202652732697130891874063947820637660847173011743463602350297218187007382920289582526964365055010101848028148319576677941021423523489822779386446748775955987888344182395121719753263166284475786854705013117992119785298403630833564488887729179650133815348112854222207420457096102016642370944182127200736786904112734603743222369787215702753747150653047122424943746819455882608819753032626771405422164597884513086332064437717866170908845404397307768055557652792323450550206451534016159146089136725668893938873251310178429141527315130813053377947054050151589632718023414503552126287244146799741718603761181769307610108984234571891650279567261466575842436919446379968817645806051205071697018071403733209765413758697294011584515249190970687171607480205207677928429309895898349681168235251226741434115089596709866498661539712892402568805252084276630305484591287293519931738252391849042762114803386718514023798605546355522864330925711092111471388049470503399456352994713041772771155296303779764490146408723592511073710516460533424488326248493126164639814670597619649081544564275645754401531602554399687457643412841228564391182526624758624428948807727545855565530307163779992714609294276542160303736286820066500411226821601187512401261152719167867719912158333183495074316550167933302473950204893779790624838164978760007502517568038150157692230874532324647072795866329888066323783295696896*X^37 + 55607972976561494597254663785590293130592718113818390872280372496144143326260433958798667696507223768462738968273440632687186024159790280883263461822983297925358557465935443989078311940375046342736150291689823944878999927578092645015607325748367137386281009716053089330599327184594550711465021288143896462053398768748303899283562436200910137625236050353466119080315349546568818268176107553533951699295844009420880671720671018029770935263182652295730184677173325662430209726192644440824845193489401039985547130474736272520179098019814967841401180719290912590701230729322181562713306148123773459090950162264610872228899242383729291771951769745700154402641616331061927264711683752607433406298108531898805354466761848228759966149763833957101170962564430264714587414157067698266374352839310942480002517263321368078771230755785139661976407459579417267150128619494378403760967314070817844085813343377820753921064208369474049448093482566766372938076288544929288740159829964791269829245819335232922663082656037168833596207638938416206097674111763473846682217785238758232937337451828394563636413092915494074129501514492431477347483131896160753771009500483663015402033691659877408560945607954429222319803310717245472728086758707447255756635127385535505759936046447084383096648879696324691927456320938194371229133911494836281862442867919136290344141382455088846261392901328734996656477179686226235175699132469517629646027268957641047304864222989549608170108551852585896073685419702332092658879170785997932546059344226751221814344565162405371885457556684820003404705822415974039940575029019923291231455338245390339096703487665584367330262592990187529403396740659299201772153174526967293104709691206493715481180266817014466508183456778478586374437122947941293014883619665700256908900369968130624642514697713692581138252090946579912393371365705622012265575196970430080552912995253100319274528233655897914330589709130878211869313128375431138477252722887617622335919321265468906207407103809373266904575111742820043192302201490368654824284697782102556251811215996654989071857649983386009447276141208069604518483375482803256456639918437287900722384246481283535330451188843592046612582907925784925905864321679633850988309719034849003731834784576570824623514984504619071467645511798384040089479996753629628828697875098347043417676360541505719403677540698896046486560086793078873961364885778050715851283903950753929862700031355492605925211721224217793299438918834701522279336354731058417724194460681641716433177143205584455152643702455446668541302334355253451458653410733108584051642085399280080841548437822017464758977524460873645565194523839030016773889040876072254198297209041756621203140980050379000460419433134291230658169008193482805655580359441998140011691331902936188009543102415024972690871932908341640988064408592732527678997218162449223721611477100734814252508119679936850043908828665386941803210246789815176841136154895645508144283548800339876972838796092560857047697267979795141134266929480729041302930575788894117626795072539171414592105889138565392747708944429505026912271556596884363718619250257269192156516637934553385988233208058046875314074857675937984158584085701565651260000861571106783503478984247540406000030466211630819791213418535690852754923773171554928536657073586836998187017197288584439072234456614343215669019524263260071699888980932697290401991774636237958502709390418771891292554550389207059921578292751088159928253572551747213453491249038083825952333390394971247822966928405217039591212835052002752848137844789007035976903663336094803967935164398125699347243341931630698944735122136621770347475395250166987450415552546305626110020167999250485083882257754907533247333937022466936869160353975193345997713811047493659531249780446193118874538098368655964020680255570972983039020949149320579862864609521587803343/1225716279040308060123179911814221739750673750773481683241700387540270999893661117767969407982472984062281597930796194414560493882453188712164663914828492905144282854261110551573240341689990539172731057721546696682392918947943644201543598122876067997284540653991983974524303287614210347584189530861916391692914057958387545805349165846005510522500114260400854858822365304197023945086242731005076327076532744757768535252456615428015012783218512605154235632479853468109930653272381679797444465641002644097948867710494775735600430741618312304958934238182488612905575915045795515056185562331261771701805293398912987130903037906135106709096335729568170064076175737839510656809073357504938313446054751048119423080708848971598738055229684821810951065448232374086304245563975110463832268901277346721995642345372683876165031626439345993407614126735376818954014152702999415737408192624937399460836925064529267848647685090290682200412114131296995327603607378368540579832779823490297145259843125255942486378099822907818052051339328371221028291757821138347980366421777913505234689211663883648738759902519267299196726312419951440682352670426225872590713010560987242727081590596144304544789927033630188360756652778646023737741098486946942779647923047416910490730123483633155781573374681534171445333966602157055348393466410883441750515692677943641441548620652872598680841483124916306950152879986054196812351290683119379119145736244654707854943370181079638417541087162940282935346149200701532946807022994066342218298646715821774923066626857354994306959640293498905975021015007612953963315984622656325576740385728168473642619404739350673804050098700322257064880979796606286873608983573535931089645212618021557529203916567070683237746099672223360316777802825492062066409395437355881172685881083424443671969718798991909095452250644727752626816815808595412578530105589899059166264006607265454918790222249617853741666353231142304199678750696953135669685941947121559109315274398558019839340367020316482643718248572946523357987371414862697513920233154353739318322477841971452370411798931587112646723983052026679745112024022617397565875416842728833366075886812867187865165879865674072779924555813944018788781186518811755755555224080407392285824286913216052317387215238181456130370175989182879350919911987013221256221558051449900652257254379407539972593626292597219338516334833070842042000419726239039786674909217147410495120595294189443282719436582837974361408208551928276278344204523774766598391873704650762091558993494978348369621221861577047134992511582565101286777384093947708818802377745496059063362316660215714920440080814784225186556613423528171388187918582235091573990207647903106753459160973758026105330275806294837640104943936958282387229046668515911101833437201070522784902833777659363656768816133138967553457017605894295232901876829945778958297725622029977205224376979399549974555647060870558024261014171243377316783076104690656515501742929367270763235178462144444461222338587604401651612272129273168713093805351151510986010481427433132218521046504427023576432401212717061744187316028417010297953174397933748830089454154460880871873876575133202236538091732606739495355571039750541166448409640573576144571229865678123310069578352092676121993527765497372859841641661423427434479167186797449345882009813931472920716773678931989292317703139220550442016674213042443876730298348159453906019134792342096918427093748112190388844370844182914647405688736891771104395764027195650823957704334182169242370430238115921171269788740088589684131684267395906609987945009317118517364780957192652356514205166035212252820435197499661147302729828515129460212998068995431590461820366844524242457310239941716874354212337282429890294560532003289814572809500099210089221753342941759297266665467960594532401343466419791601639150238324998705319830080060020140544305201261537846996258597176582366930639104530590266365575168*X^36 - 2228678624537392451102866689147994975098991163029972155753996514374790659380704842558746464486240367228187635698823169811149200934162832719226362387518640195818032795473549166431164847514189859748664318245926282670919049404094071468782128459372483951444543087156585227970079737845551645838226548666310166757171882622195415988391557795662427122894082263309887400124842793613497923066369536128470964568294956800229142934177733073565417739635062454527322571050252626839552739248051746258537644714982062252920522477801492647847251579336512108646870882884487338546928377187814936724748009424837237845325601288369071977989992966958124690926020255408254741814790694677299577406904151413222516808217270235116404696240210451964267442102844337653405363381536314249652571763364953685587056572454949320986407390619582976581912462627936940857368570058295793817853561766186635908774471807229970233964584870612576439555455910525104631359322505386966771543114759936694711259100338772855082020373516733693155292565243588165603563325653745922838809751625977759690600151529936037182612284019921034712798469909179154212205241234838702820483467976712235539958422526970748977646493186789981593750157059874095576955623326511339249937696086527651407488962836684340433121168162663299080125806974716379000041650250882738282065534138202146194851918389165394916268805325515035829097448392711940520461341580542494113465515860368382766735127623048303178686124542321593648305254994231775645882904811333088089988171688837221560552459176825352569210438619775260478368342781767068108375058813658690730277800703196855655116120231453640766083524844062668622313874215781603168421059409329398186225199777491790621572873853859679958325502340440800791074223087459408239194658003412718541045174070076336440936299648575118317567442887907261107537720919134703513578876215197740012667564297974002117171436288555864961821151175676834646657327362692008334545693064560287504537049294687084912592231164532222956030005113016988229249331138701986453419820072055713342252832635784855018719111257528608909764097938297464047496323961485746429147368792071337154129354665117429123822048676409984557517983996945730609270503419801716234452331157910087673447177210666982071630656307944706784693367709634539141632358393417972978845515324557996730724371152879055249593995893134938444707294260010936701814975968638602558636936520244335457177040139535008688871652278477056691368498812348375316309039059851017627089944957332354800372012254964136822605936460024927217008741384182823980147033072608171411050390453808578879803123116107750220910741468187726011658282844541644427501137106198413089794919725664606665744923508189884269477517785704289732341116985667527137004649015825224384090383911666356910996578657113662497922063120279359349424587973971342713673029120846022605178144241318984802988694374675114393839914688852600792597152475941719195026653681365018908198471444344096757494272704844167742714715973801227121571536271862193455279819830975900044081424603741835375087000813628343777496805296478366367646515741236248573459319003106831982762709568647714026378171122504053532100612142650942904927725631941001813110045483651584617712915165047244242290595488773953796701469241127470269461437817953061374430946391125539669403087377468144675423962901981011265720617338479948302178074764652207479965014473528327634180337940166989670632285413085709379495663436342809318688176478926465874332313603530719170119160675315719810853429344999582481473310889654812739013266825562760403824488137037739064987022794591951596720419476195737073965057763843435234431086888241681525804546192228214156207023305104678393109996660765779389606686292261541576537302272833306438665238837112413859123974995165028483157830884157376826137511448768632823897815888776187178904362274899303375756872632070240779687/612858139520154030061589955907110869875336875386740841620850193770135499946830558883984703991236492031140798965398097207280246941226594356082331957414246452572141427130555275786620170844995269586365528860773348341196459473971822100771799061438033998642270326995991987262151643807105173792094765430958195846457028979193772902674582923002755261250057130200427429411182652098511972543121365502538163538266372378884267626228307714007506391609256302577117816239926734054965326636190839898722232820501322048974433855247387867800215370809156152479467119091244306452787957522897757528092781165630885850902646699456493565451518953067553354548167864784085032038087868919755328404536678752469156723027375524059711540354424485799369027614842410905475532724116187043152122781987555231916134450638673360997821172686341938082515813219672996703807063367688409477007076351499707868704096312468699730418462532264633924323842545145341100206057065648497663801803689184270289916389911745148572629921562627971243189049911453909026025669664185610514145878910569173990183210888956752617344605831941824369379951259633649598363156209975720341176335213112936295356505280493621363540795298072152272394963516815094180378326389323011868870549243473471389823961523708455245365061741816577890786687340767085722666983301078527674196733205441720875257846338971820720774310326436299340420741562458153475076439993027098406175645341559689559572868122327353927471685090539819208770543581470141467673074600350766473403511497033171109149323357910887461533313428677497153479820146749452987510507503806476981657992311328162788370192864084236821309702369675336902025049350161128532440489898303143436804491786767965544822606309010778764601958283535341618873049836111680158388901412746031033204697718677940586342940541712221835984859399495954547726125322363876313408407904297706289265052794949529583132003303632727459395111124808926870833176615571152099839375348476567834842970973560779554657637199279009919670183510158241321859124286473261678993685707431348756960116577176869659161238920985726185205899465793556323361991526013339872556012011308698782937708421364416683037943406433593932582939932837036389962277906972009394390593259405877877777612040203696142912143456608026158693607619090728065185087994591439675459955993506610628110779025724950326128627189703769986296813146298609669258167416535421021000209863119519893337454608573705247560297647094721641359718291418987180704104275964138139172102261887383299195936852325381045779496747489174184810610930788523567496255791282550643388692046973854409401188872748029531681158330107857460220040407392112593278306711764085694093959291117545786995103823951553376729580486879013052665137903147418820052471968479141193614523334257955550916718600535261392451416888829681828384408066569483776728508802947147616450938414972889479148862811014988602612188489699774987277823530435279012130507085621688658391538052345328257750871464683635381617589231072222230611169293802200825806136064636584356546902675575755493005240713716566109260523252213511788216200606358530872093658014208505148976587198966874415044727077230440435936938287566601118269045866303369747677785519875270583224204820286788072285614932839061655034789176046338060996763882748686429920820830711713717239583593398724672941004906965736460358386839465994646158851569610275221008337106521221938365149174079726953009567396171048459213546874056095194422185422091457323702844368445885552197882013597825411978852167091084621185215119057960585634894370044294842065842133697953304993972504658559258682390478596326178257102583017606126410217598749830573651364914257564730106499034497715795230910183422262121228655119970858437177106168641214945147280266001644907286404750049605044610876671470879648633332733980297266200671733209895800819575119162499352659915040030010070272152600630768923498129298588291183465319552265295133182787584*X^35 + 417538173652974158723310113352066941208177223805301412030563230550123974366038091843881707750220333934528148035479151933771434456606634546216335391423945457909000775463947921297026588820136074804779652689013947129867609111820864108988935438895300271449864278021665544961961061888694089481262801522858973553601221104919646650072083297768456084366830912474315577310987832383014939644906715589245750291927873318904302728745179387966871956498830825806914599916307438122118008100908780624603761918312996553634890671377348108742881242239192713258168083273109431230958297230731981103895790269111950856736740204402324988048513829660078232363489597813340270119112416279238348308725331574954330433070004997788648401007052030601032149622364730223806946972043508750803410844545885867219366415345917697911985828010167960236314199487241620728865931374998690159319867024401782766390962339976708775186047094290010788729186743263970670009080327705464435355179556154488449201291391195005873452346264961464679175735146823534312591565386134233713685022311119489639130732289225104985036488679624972815716169587751826116269837334784637911371177748238011593111602364798310072536776761303746203198501196183283463175445223928337691956062513038544264841209306480804100383725767091194941333919995790081937490444886335748246783818147347941311011624621264315721305700296481090925413053295877399981289292560633325659841855494315252586201699966970772092078223443824760259066616592350311782423361910688738404300223458418370997473774533132772719425896425857264120505354226184846978867709624240297350614132870515579057536443285497596981067439763562618980248454821599931743794217239332900834996916663802110053818015922798205294459679438670002553776518783204151465313716162027404581517928325232609844081876406629815051817212125470211536100027931686362144820204984503588266616790012072130022213569260784722765856040565780714840198078694603905569552278226583820887709805085299795863410847768396093882467677727132059530138939781196376779909974345526766314880436711621901053133629665732247915097200723062643171218081161315541860163534859089043218323755453317513892227726326999822481345378428376888542340407989835603021476672735751434592868093031485605033153254265337079222964975661201457019408007506936531415336154098086601771143074306440248322272813112689436962656462751525028238055705555121200321389597820044076236697711243425531933007106069439977949563042467349689826377216453964360574239767913978287813760603136542337500440713279411045339845002479743313087600817787995391503436982496603166198975389438850422687910277095319572782684426643629541564379800401936585254231945847601146466392048907931720172057416257690362955645515322014752450399881713966033640053289001582062454171723116396087948776833066669931624181708521708136498088184225621345359077908694048578318628694732219107731824282391266887227462030781062315752892201698118920528834857176266575134826761053929051480859403868072312984519756652536590539105601017273747884351689104392239172292760510221462960355241133243381993786574257686490405630886146242885741823091985196089610372419635399516853909946508609698613799570122736623202019355801930598766606851169829892701615910937284970240628345030055246766727160010183809635348666435804476457852815620979118109051073257974076541320325295849902108168106103529144076460576841679880943368250051618599821811608493937343045850578143361294006170143152899678142123520902611764549265688102409057170150124158317307377846327114098889690202159283319002790645824401812879017816536732581598096708448240504877007688617613617575000233413693476139104010147996437620580631552576231933195942928449293256959964876506245440697172773128408946934053602933177211391428418052627755130337810974434615751210975714564010382207958178933377469826541560751503890369575892949752542273577/1225716279040308060123179911814221739750673750773481683241700387540270999893661117767969407982472984062281597930796194414560493882453188712164663914828492905144282854261110551573240341689990539172731057721546696682392918947943644201543598122876067997284540653991983974524303287614210347584189530861916391692914057958387545805349165846005510522500114260400854858822365304197023945086242731005076327076532744757768535252456615428015012783218512605154235632479853468109930653272381679797444465641002644097948867710494775735600430741618312304958934238182488612905575915045795515056185562331261771701805293398912987130903037906135106709096335729568170064076175737839510656809073357504938313446054751048119423080708848971598738055229684821810951065448232374086304245563975110463832268901277346721995642345372683876165031626439345993407614126735376818954014152702999415737408192624937399460836925064529267848647685090290682200412114131296995327603607378368540579832779823490297145259843125255942486378099822907818052051339328371221028291757821138347980366421777913505234689211663883648738759902519267299196726312419951440682352670426225872590713010560987242727081590596144304544789927033630188360756652778646023737741098486946942779647923047416910490730123483633155781573374681534171445333966602157055348393466410883441750515692677943641441548620652872598680841483124916306950152879986054196812351290683119379119145736244654707854943370181079638417541087162940282935346149200701532946807022994066342218298646715821774923066626857354994306959640293498905975021015007612953963315984622656325576740385728168473642619404739350673804050098700322257064880979796606286873608983573535931089645212618021557529203916567070683237746099672223360316777802825492062066409395437355881172685881083424443671969718798991909095452250644727752626816815808595412578530105589899059166264006607265454918790222249617853741666353231142304199678750696953135669685941947121559109315274398558019839340367020316482643718248572946523357987371414862697513920233154353739318322477841971452370411798931587112646723983052026679745112024022617397565875416842728833366075886812867187865165879865674072779924555813944018788781186518811755755555224080407392285824286913216052317387215238181456130370175989182879350919911987013221256221558051449900652257254379407539972593626292597219338516334833070842042000419726239039786674909217147410495120595294189443282719436582837974361408208551928276278344204523774766598391873704650762091558993494978348369621221861577047134992511582565101286777384093947708818802377745496059063362316660215714920440080814784225186556613423528171388187918582235091573990207647903106753459160973758026105330275806294837640104943936958282387229046668515911101833437201070522784902833777659363656768816133138967553457017605894295232901876829945778958297725622029977205224376979399549974555647060870558024261014171243377316783076104690656515501742929367270763235178462144444461222338587604401651612272129273168713093805351151510986010481427433132218521046504427023576432401212717061744187316028417010297953174397933748830089454154460880871873876575133202236538091732606739495355571039750541166448409640573576144571229865678123310069578352092676121993527765497372859841641661423427434479167186797449345882009813931472920716773678931989292317703139220550442016674213042443876730298348159453906019134792342096918427093748112190388844370844182914647405688736891771104395764027195650823957704334182169242370430238115921171269788740088589684131684267395906609987945009317118517364780957192652356514205166035212252820435197499661147302729828515129460212998068995431590461820366844524242457310239941716874354212337282429890294560532003289814572809500099210089221753342941759297266665467960594532401343466419791601639150238324998705319830080060020140544305201261537846996258597176582366930639104530590266365575168*X^34 - 1666139055292753714486566630565789347432068877848334834216785830530596566506495353577241797557352171456348162508366305724322505297569350574235526459872436631163043780823108766321335011855929933018065650797280694618173376455261139421611638876042659534128871394985165345292047534011196974823770422498715254193597096970731596319652572554480564375472634677561633028556869657180348158610690196569608665670898678468787752164583428359378710294929249161241182507331603604882917536517896165219952437203614041143161584648650016875779530652387459500796467201225771147784345429965433517805703893392102647076656109280728664020267847498391763907207651505368632687272363805648931073134426955456174034894452278062651692907686969400008962650951959881597236446044896080746004664704934937760742545121510054005048346287641881937598444144175420006730966481749144301484419615068864776790224846979129920348775637175707091204665104899544368486444223634705579469478851883623125346951784722654030609751051902532821282197350080762290792608367366181390925932154779860567115767385121970791170223195603037459309273363899626360251426857884492615782557587835323481479886457434414400904044436782233796927003421546982520904471731620050737773791654815942919145756102750511392597769506089523334777713951667460915726373290689817048807477262608497383253271612008268090048251388251905863303507478450181044367158397978919098307837861782547532446764703896811656983883841686144351334678709759435376202267736946687540178814359761976574044325044220351224804025737617769707691795068364051917901334667444681819447798597898172404996686478204476692744991959426143089924320559798134945055028162668625300075088984366144995653402673616607056778648109013031693407639914107578392666018995847186945203424665858160374495934916183947939702784122863676572373900832411174670727653219954267305487138795859274787531543710114495062626795534117868022053843850684879271641493718904759890608637142236167411401289896401133076756795581636116061851897132141715790886223539546098765197393246535544152544722535333494389384117558658196822672230013419255249600729025193266997820426358423350198248614671657958564215989695090570507827614654795769670636561927756802800181658257927939849505484329892125886644889926948785943482245031306952109183389746759265879518907883821622166263674284135144062450357095898080987419713275329217668465714623826985767620497446475619650308110708776094071832223196622300293999937752860145458292267786956395607571823816471797328333869868709626758811237477505887965683681306683118716612754078097236655979149356856392932302911327961562206193208055165146488427058238279964436618414594088971586465218111584192705755372881371937501564091748361492319560755497325561386139546884354049835204358744046477436170138793553328317572895171622281340013998728324493539883146968511620272636976025813908110454782918995004725562373910738901640347131453141694853531408214169370413424367265302582219283604972695864764005768083968299388690449699168867404749838365671576248814378948196980293704839331120395782488166036278966581084625793483793370958192822244904349747633794310591330341606380898095433281324374861452868578162503694199995180517154176976980383788772285364392631651103129751918783426238615973189678441847259484273548060829798478012274760476241228059614902628553136023795161543478947961792761634307823900818935716793903881750353298462958854549152482135468014986135508369443953421203510689741571063501815207175025966884418173104615332553729199535629708376412367922748484105689180793996440943391041642844615634433275286660231909001084423330527314233750676675705455438943401809614445568569692381224213469879990156532240982109137075982395600551256307562580065894555699368164192696681185789921641518529961417631977033098906195470357540776932570538615292938186829120262670611648296618305/306429069760077015030794977953555434937668437693370420810425096885067749973415279441992351995618246015570399482699048603640123470613297178041165978707123226286070713565277637893310085422497634793182764430386674170598229736985911050385899530719016999321135163497995993631075821903552586896047382715479097923228514489596886451337291461501377630625028565100213714705591326049255986271560682751269081769133186189442133813114153857003753195804628151288558908119963367027482663318095419949361116410250661024487216927623693933900107685404578076239733559545622153226393978761448878764046390582815442925451323349728246782725759476533776677274083932392042516019043934459877664202268339376234578361513687762029855770177212242899684513807421205452737766362058093521576061390993777615958067225319336680498910586343170969041257906609836498351903531683844204738503538175749853934352048156234349865209231266132316962161921272572670550103028532824248831900901844592135144958194955872574286314960781313985621594524955726954513012834832092805257072939455284586995091605444478376308672302915970912184689975629816824799181578104987860170588167606556468147678252640246810681770397649036076136197481758407547090189163194661505934435274621736735694911980761854227622682530870908288945393343670383542861333491650539263837098366602720860437628923169485910360387155163218149670210370781229076737538219996513549203087822670779844779786434061163676963735842545269909604385271790735070733836537300175383236701755748516585554574661678955443730766656714338748576739910073374726493755253751903238490828996155664081394185096432042118410654851184837668451012524675080564266220244949151571718402245893383982772411303154505389382300979141767670809436524918055840079194450706373015516602348859338970293171470270856110917992429699747977273863062661181938156704203952148853144632526397474764791566001651816363729697555562404463435416588307785576049919687674238283917421485486780389777328818599639504959835091755079120660929562143236630839496842853715674378480058288588434829580619460492863092602949732896778161680995763006669936278006005654349391468854210682208341518971703216796966291469966418518194981138953486004697195296629702938938888806020101848071456071728304013079346803809545364032592543997295719837729977996753305314055389512862475163064313594851884993148406573149304834629083708267710510500104931559759946668727304286852623780148823547360820679859145709493590352052137982069069586051130943691649597968426162690522889748373744587092405305465394261783748127895641275321694346023486927204700594436374014765840579165053928730110020203696056296639153355882042847046979645558772893497551911975776688364790243439506526332568951573709410026235984239570596807261667128977775458359300267630696225708444414840914192204033284741888364254401473573808225469207486444739574431405507494301306094244849887493638911765217639506065253542810844329195769026172664128875435732341817690808794615536111115305584646901100412903068032318292178273451337787877746502620356858283054630261626106755894108100303179265436046829007104252574488293599483437207522363538615220217968469143783300559134522933151684873838892759937635291612102410143394036142807466419530827517394588023169030498381941374343214960410415355856858619791796699362336470502453482868230179193419732997323079425784805137610504168553260610969182574587039863476504783698085524229606773437028047597211092711045728661851422184222942776098941006798912705989426083545542310592607559528980292817447185022147421032921066848976652496986252329279629341195239298163089128551291508803063205108799374915286825682457128782365053249517248857897615455091711131060614327559985429218588553084320607472573640133000822453643202375024802522305438335735439824316666366990148633100335866604947900409787559581249676329957520015005035136076300315384461749064649294145591732659776132647566591393792*X^33 - 3473781301843442505443180808639251690210084866410179336199023998720774074233503529081236699345105938691574344192376525447467604223884796613458058761150148255086976587872743091060926156168863852298335232878619967289286100769692515163963327534528720973048443714013608816106996508936108659404745225176112648533835644883975505289515158417827651645846983702617282200797936456373120388521372921679173377018057850205669202541498509856708053241628004274592897119837682974522740773321195712576314737630319058031705633828126519986557219040275833024511059594977109949272640297292317364305645901025788034331414578564199401951811925279415064579063421312170657885933003335522788689195936079599731319452877902931908077822870594927015806903846491266754574515716433340899701928353157285928970491858017556342318035479897364915652934356420488499048930954065482218017031848940774941554883553935228864167666606027620344463325865940539919634168033402580234465373166080977210203102802512567004824264368181785729894611944128606114777970372445516906923274920922142444026660088222642144540899337504131519799850140161898371005307620696869107684797299994278810796120458697549290093414347023308533506378097838524468062648141995419551499197542458171602950194590389019240531534602008715575971112731501442692556871218930434234998876835948488803449438329529843746746429638851557824181558125072834479304942791060376159744736011898778632193872842667254678813469923063863194380865794075783328285258572875166178056290884986365057486936459646244615511059509464939807475256462792127300897232732322533691595650987969430918943255377906530612325741714785734373798197985494533055904021290682838709427843830861889244163502594075244413978059767096648280148452520663151235922845829866439334608649045440591819905244669709041959112523092462943811891536821598906934083642091363131843744388669698562171395998225946871589478780418441182192745548704270729353047980301698609257078863066346682192066999356378373571278921682512121833741681059905626516405754415626589582030038533605488139533771366200439876034286253345329441104595648234232723799580990569276987818732818853011513287015730073084341676050048398342207724506238304473488122236552062883322710633310190111683714035925371065766948764632501398161195032341948794114379551696657161868394963423145831998106533232969983851769355077625769361430792201447523016637814419522831955636026001240629301936059310814000746004826572758063999022373054606008831311818741181438376522828116711972779938500068544787095902270314193406822260954275739548043366789457743603701734190615744506807420022071504275058425389492032537352988228928943657530042095768931612097613588756091360993955433202536114043338856818274504603375016566209716827871908027387274602735811459648505683647541721164182022087537204848587658869280823159672963811871363317721681419883092269002310221663927564895583811651893832288098984373010766271444687236930401378033051880953304077397202072538072434657705262692987991489275684265766484389725404871493814117465722503173508016352073514525556411371596951994417964562319419043572989057586336510753844515576540262788736132003995146064370174764612880083002893473327959711116937072921768766069435346533813198176266011671985851179113184889192096645887956378340691619542411543221462935139546133533164225655445717357286966910075652323053166809837552622768916116465125094139304876901404454859829859076878956726567623767027541656111902927578095541400369645733761080943294502947672011154845705050858150118011860496754888418287430280379098983767934929665845979182649150929019937443769853116172653349100018075401285126985320552812484954402485919322871619318558556097427534609496061309355672441294015549479297859587796452245891268058610664280572190639534745802466607437000144590223802786293663670882383495914463925095665717497955998781428033155/4902865116161232240492719647256886959002695003093926732966801550161083999574644471071877631929891936249126391723184777658241975529812754848658655659313971620577131417044442206292961366759962156690924230886186786729571675791774576806174392491504271989138162615967935898097213150456841390336758123447665566771656231833550183221396663384022042090000457041603419435289461216788095780344970924020305308306130979031074141009826461712060051132874050420616942529919413872439722613089526719189777862564010576391795470841979102942401722966473249219835736952729954451622303660183182060224742249325047086807221173595651948523612151624540426836385342918272680256304702951358042627236293430019753253784219004192477692322835395886394952220918739287243804261792929496345216982255900441855329075605109386887982569381490735504660126505757383973630456506941507275816056610811997662949632770499749597843347700258117071394590740361162728801648456525187981310414429513474162319331119293961188581039372501023769945512399291631272208205357313484884113167031284553391921465687111654020938756846655534594955039610077069196786905249679805762729410681704903490362852042243948970908326362384577218179159708134520753443026611114584094950964393947787771118591692189667641962920493934532623126293498726136685781335866408628221393573865643533767002062770711774565766194482611490394723365932499665227800611519944216787249405162732477516476582944978618831419773480724318553670164348651761131741384596802806131787228091976265368873194586863287099692266507429419977227838561173995623900084060030451815853263938490625302306961542912673894570477618957402695216200394801289028259523919186425147494435934294143724358580850472086230116815666268282732950984398688893441267111211301968248265637581749423524690743524333697774687878875195967636381809002578911010507267263234381650314120422359596236665056026429061819675160888998471414966665412924569216798715002787812542678743767788486236437261097594232079357361468081265930574872994291786093431949485659450790055680932617414957273289911367885809481647195726348450586895932208106718980448096090469590263501667370915333464303547251468751460663519462696291119698223255776075155124746075247023022220896321629569143297147652864209269548860952725824521480703956731517403679647948052885024886232205799602609029017517630159890374505170388877354065339332283368168001678904956159146699636868589641980482381176757773130877746331351897445632834207713105113376818095099066393567494818603048366235973979913393478484887446308188539970046330260405147109536375790835275209510981984236253449266640862859681760323259136900746226453694112685552751674328940366295960830591612427013836643895032104421321103225179350560419775747833129548916186674063644407333748804282091139611335110637454627075264532555870213828070423577180931607507319783115833190902488119908820897507917598199898222588243482232097044056684973509267132304418762626062006971717469083052940713848577777844889354350417606606449088517092674852375221404606043944041925709732528874084186017708094305729604850868246976749264113668041191812697591734995320357816617843523487495506300532808946152366930426957981422284159002164665793638562294304578284919462712493240278313408370704487974111061989491439366566645693709737916668747189797383528039255725891682867094715727957169270812556882201768066696852169775506921193392637815624076539169368387673708374992448761555377483376731658589622754947567084417583056108782603295830817336728676969481720952463684685079154960354358736526737069583626439951780037268474069459123828770609426056820664140849011281740789998644589210919314060517840851992275981726361847281467378096969829240959766867497416849349129719561178242128013159258291238000396840356887013371767037189066661871842378129605373865679166406556600953299994821279320320240080562177220805046151387985034388706329467722556418122361065462300672*X^32 + 115860512811606075170101704616658558726969301918007190249212291288373517922094921809941967410964176853192634599682783322317217375684167459618658608171679530672114586392220698976187339019189625323050145310478275233032914356440847667435223302275869388748393460811692687533492835068662220960686041463381517342012305726614138924537696712673098197491214235845284823844553608265862655699859557884325978078714657943122049847332509044632581048180686219590107090544008888569706494330163978701157462707710891589254483518608018483039558375689607893178507159168174027160667662456440536029850692080821805397308620873408500492520560466422884463417377765350550612883429053005961996968505184038331205337840140151431126829902513835200750457458687406540009882787548619991787825421642358039362130586937237229586459012450741790821434391179095870705184075105999757184390002724864238373345543240671633701845737434709932437856812734190690042332314641886334248997956936534240764786070030371814378775461139301098481536954475113358845288168372825710011165168531312617299494932330901274372793782709195585379917653962815435606840000185158934484670163863194942861054696755707734555594812844509583994861102725354215254192204608552158376123111737571248572839685534831761479157077441817006815369767692830387533324311521689983912878699548246861424569867910642557928747215755818863349539154778774617658785305494004273974335188459750609600344326002170512056201931181674320082607887185377863810221868385258603112469234279787790217604293108582806944434338054943574718702374203765983424891056248918474085823989163476986234353268078902110644600770328038882124712656208533561297884550338390108246780327770963745476030438434878849271530281602614270540945499533189492128192280436302137605554419156095969109697699271585460594526888870324899477944510600396419205881620874008134935625312499183443917774036000087565982832958528142054188428780712869028145353107926372728158596789011394521846046346649147306425145001292598625243158084064923387502405005889652606967516955468316331397852892209559079372701112630816629963529780661171618077669161782587653388670911913183571075755364495769179182237982839958486386437294197913357586517434981182632211325097721953284502939784099560830865201089583299280653898568278207864689267161205195502551458482523622677793045225196194639459685728194920895373759845081451976192540035308269875946996710706837985209233067626468115333510534713911438526866708544495066727976937035498543387168875311494971619027577256654123553236327241459625316595812861628563570056408405232066987967307896295337720867870209690935128496740888496226114279576606588189625279194127519107801952739600787130738159156227870593401817036398728650099671590636773503686813838823775951387569574371769589245725037969918997823641555465176366535257789124975855831608907172703496386370404597335646119905211562416228647610606566884890562953968417584981372541532590707676069245657809828429835046624410874586997993282447008544637000026957919973242019635593609278233781965678328400966210905570463290119141719163037250666420898132274322998777522946282376305648646559343334477020470327451594198104030791195474189932746067096942048192118212072985128031141638086860878729792375769695633210356467892168461546564803242944951913353380201143342221152927946391364343196369785310542235322858447428209501287783608706031776164925283932733944365689431413670328380069280396749916122117135656203580485577912188455362234068637922629623914347877233652542947385337986145445227429867941136537872897869154154465470300493588076240894042253433072016096715749862105782472709029108771309783220790252438499912400718160543720693955630606188390225287170335061778586956237740172851237500042755801100557676807016260557054032091000657814661254494939875892680047851402036843325355088387425737875330603586710917254621841/2451432558080616120246359823628443479501347501546963366483400775080541999787322235535938815964945968124563195861592388829120987764906377424329327829656985810288565708522221103146480683379981078345462115443093393364785837895887288403087196245752135994569081307983967949048606575228420695168379061723832783385828115916775091610698331692011021045000228520801709717644730608394047890172485462010152654153065489515537070504913230856030025566437025210308471264959706936219861306544763359594888931282005288195897735420989551471200861483236624609917868476364977225811151830091591030112371124662523543403610586797825974261806075812270213418192671459136340128152351475679021313618146715009876626892109502096238846161417697943197476110459369643621902130896464748172608491127950220927664537802554693443991284690745367752330063252878691986815228253470753637908028305405998831474816385249874798921673850129058535697295370180581364400824228262593990655207214756737081159665559646980594290519686250511884972756199645815636104102678656742442056583515642276695960732843555827010469378423327767297477519805038534598393452624839902881364705340852451745181426021121974485454163181192288609089579854067260376721513305557292047475482196973893885559295846094833820981460246967266311563146749363068342890667933204314110696786932821766883501031385355887282883097241305745197361682966249832613900305759972108393624702581366238758238291472489309415709886740362159276835082174325880565870692298401403065893614045988132684436597293431643549846133253714709988613919280586997811950042030015225907926631969245312651153480771456336947285238809478701347608100197400644514129761959593212573747217967147071862179290425236043115058407833134141366475492199344446720633555605650984124132818790874711762345371762166848887343939437597983818190904501289455505253633631617190825157060211179798118332528013214530909837580444499235707483332706462284608399357501393906271339371883894243118218630548797116039678680734040632965287436497145893046715974742829725395027840466308707478636644955683942904740823597863174225293447966104053359490224048045234795131750833685457666732151773625734375730331759731348145559849111627888037577562373037623511511110448160814784571648573826432104634774430476362912260740351978365758701839823974026442512443116102899801304514508758815079945187252585194438677032669666141684084000839452478079573349818434294820990241190588378886565438873165675948722816417103856552556688409047549533196783747409301524183117986989956696739242443723154094269985023165130202573554768187895417637604755490992118126724633320431429840880161629568450373113226847056342776375837164470183147980415295806213506918321947516052210660551612589675280209887873916564774458093337031822203666874402141045569805667555318727313537632266277935106914035211788590465803753659891557916595451244059954410448753958799099949111294121741116048522028342486754633566152209381313031003485858734541526470356924288888922444677175208803303224544258546337426187610702303021972020962854866264437042093008854047152864802425434123488374632056834020595906348795867497660178908308921761743747753150266404473076183465213478990711142079501082332896819281147152289142459731356246620139156704185352243987055530994745719683283322846854868958334373594898691764019627862945841433547357863978584635406278441100884033348426084887753460596696318907812038269584684193836854187496224380777688741688365829294811377473783542208791528054391301647915408668364338484740860476231842342539577480177179368263368534791813219975890018634237034729561914385304713028410332070424505640870394999322294605459657030258920425996137990863180923640733689048484914620479883433748708424674564859780589121064006579629145619000198420178443506685883518594533330935921189064802686932839583203278300476649997410639660160120040281088610402523075693992517194353164733861278209061180532731150336*X^31 - 45317787949032496502303876220018794733444549863769163285149285904629022169173171734044121829099808599865168650648036753647832318963000255482919766111657342305472474110947372464956969951255712219961256757110699560859409055651455328788956584705677627995684996511400868287859258068757535949695875331860991430742010181932293744104392867767721738176655218152803036274885364584833717445033404847237343334443422237695262125892830578613705309699133888516848874035166619589550206640063853980672405278631608406367830878044796924345249350388691965833074308119108499147592838405255826014110472555729145650207950260230468701199767399712710447007567368566707551799404052939301894762423191822191332017915881774426049306948836284789539712528814216165040861285415721531439944227984954521810764966920161795174898127882978477501605218069395824924131017660039121368206680014370437914533666086668914777576046808069465073793927262375434222348276018166212618420797454427468784467187161597916100969182044148703717590983842071356744608547583278186196541451815657047606381908852558238723924509290759454934122296906750948749422054113738952326372509911863506166567884119720016826892229581219333259640851404525886421839196331011756268183267601053563541917700620575891999405713989763900721117073175671858701895441164566743982461600290169873845800970949522642535253563580630219218745728679509672003756793989654315428862559557174891080001312497019070508866320610546999469351230647145858236002828397587164168232645649962624365166065363072335219654925694400459348495479122708974167662902318133432693724061720780226361697935899263803603596728519342279429273889883987691173760287210254282452011367771307774237620948214381681043492723829514860755635852650861598827218880241911264145890403106594817565426244558160703784723587239490624053766439985194034079889072781552385065391242197399276288971281302856297239022445593233689635550615394889987113728331745917502627639355610830081305828068331359369225553979413876826029899354814191048967120602098388793542696370865769329585261952024172688625084761051653573356128952166788067631719664144809430367955293296072197701910652136736395109681650454380451327067035282829567863968877679977204033588119212560320739884174998572119823161800099059952499220050718895256422377774869175552457897344989165798090256465550184055254553066725930830857200955784712018320926850606091033915230889526022643366298575710297210376243366475107463196080422076253600526869248628772689720338992920216046235400357757200701898610277825145205292594933046061375770757390750170606053280298653175359616138581555492513101844602791582748994118796454834352058582619361939693246531506687006052385588399826322000705909934403060389080279461055569232585324997419807360691116378506276013422568193922882848013973497592798318707444382540919822192725645026018141468387014096859541153305299332331798421167567976328409322530066006729431379708768023828918648528108758538556685127241151603717311177272101215662876394631998526235531441762661421799637992134964308102623584714446518432148431897917706951859038236419084699714552718443707189814125808288042779138615237869522229948970044012272142806349205292097569198707157466322993161669374566291649617098957029918196646342069807982835564675656160999211518401606823245790216019055305344043922540258406236115534382159290637077828647937086204242627152173068908034950050913434236698703199825007391532984836226599794292675527111599896604069678770925153466955070171330480565260106572792597335715874047878290648226029449093317180681127265945779599566244557073013652409885795419043342705387646476350612249558529597448112104502155255998877633181290008383132340832585775420818204383881489308451628230822835739658703205505342971385778475732033998127659033463322047398012309393554134851871917331707727569008585111176371518919402241649209587/4902865116161232240492719647256886959002695003093926732966801550161083999574644471071877631929891936249126391723184777658241975529812754848658655659313971620577131417044442206292961366759962156690924230886186786729571675791774576806174392491504271989138162615967935898097213150456841390336758123447665566771656231833550183221396663384022042090000457041603419435289461216788095780344970924020305308306130979031074141009826461712060051132874050420616942529919413872439722613089526719189777862564010576391795470841979102942401722966473249219835736952729954451622303660183182060224742249325047086807221173595651948523612151624540426836385342918272680256304702951358042627236293430019753253784219004192477692322835395886394952220918739287243804261792929496345216982255900441855329075605109386887982569381490735504660126505757383973630456506941507275816056610811997662949632770499749597843347700258117071394590740361162728801648456525187981310414429513474162319331119293961188581039372501023769945512399291631272208205357313484884113167031284553391921465687111654020938756846655534594955039610077069196786905249679805762729410681704903490362852042243948970908326362384577218179159708134520753443026611114584094950964393947787771118591692189667641962920493934532623126293498726136685781335866408628221393573865643533767002062770711774565766194482611490394723365932499665227800611519944216787249405162732477516476582944978618831419773480724318553670164348651761131741384596802806131787228091976265368873194586863287099692266507429419977227838561173995623900084060030451815853263938490625302306961542912673894570477618957402695216200394801289028259523919186425147494435934294143724358580850472086230116815666268282732950984398688893441267111211301968248265637581749423524690743524333697774687878875195967636381809002578911010507267263234381650314120422359596236665056026429061819675160888998471414966665412924569216798715002787812542678743767788486236437261097594232079357361468081265930574872994291786093431949485659450790055680932617414957273289911367885809481647195726348450586895932208106718980448096090469590263501667370915333464303547251468751460663519462696291119698223255776075155124746075247023022220896321629569143297147652864209269548860952725824521480703956731517403679647948052885024886232205799602609029017517630159890374505170388877354065339332283368168001678904956159146699636868589641980482381176757773130877746331351897445632834207713105113376818095099066393567494818603048366235973979913393478484887446308188539970046330260405147109536375790835275209510981984236253449266640862859681760323259136900746226453694112685552751674328940366295960830591612427013836643895032104421321103225179350560419775747833129548916186674063644407333748804282091139611335110637454627075264532555870213828070423577180931607507319783115833190902488119908820897507917598199898222588243482232097044056684973509267132304418762626062006971717469083052940713848577777844889354350417606606449088517092674852375221404606043944041925709732528874084186017708094305729604850868246976749264113668041191812697591734995320357816617843523487495506300532808946152366930426957981422284159002164665793638562294304578284919462712493240278313408370704487974111061989491439366566645693709737916668747189797383528039255725891682867094715727957169270812556882201768066696852169775506921193392637815624076539169368387673708374992448761555377483376731658589622754947567084417583056108782603295830817336728676969481720952463684685079154960354358736526737069583626439951780037268474069459123828770609426056820664140849011281740789998644589210919314060517840851992275981726361847281467378096969829240959766867497416849349129719561178242128013159258291238000396840356887013371767037189066661871842378129605373865679166406556600953299994821279320320240080562177220805046151387985034388706329467722556418122361065462300672*X^30 - 571634312298803655656064312374226027653050273870950495662618679094099242133140071953689101189120296516537374670677433279089026920784935921816788367860330883138968804397747075147320991978968768545801995052290414237265801095631777375776977520024001191115163861312900245189446447532507751682719530489612582339508387547936143722227192821193178159188321618939503335873325588173959960368447285976879711523982494928882826159308636683740283295008518417282636064409762825964026425914973380802871756850255091592792960781419506227749142827570496364385877958452930338840294662211525383651271582381125160581578252571360166854571267300174429080800606793679410024174754340032111852001777773689770156417095946057308143581971823075482288170904680723419508006377337546519310578809760966314747098382154690996071107567110701490583070694338915581518473605599533478724284627191472451117276320264392843828841981130929072960659034413216779360752691619938722633825289992631922489861935877943108707379034805885117013205571651817581853561931917865765806406235031736031410315450364507864173088225078823600220770649588601151832386987318294973522624620196729133723737320162653775038519959669349374198745057336957361112184131097924199976941112045832703366220750636442164565520040677532054444253507147189230458989035557191345941906539846725880680750772932851343205688081474623649059058655817320004938299904245595458477681002959175798020510743295961950770959989883358649297967399043706734619730234955484031023602452275361655941758351517848380910863669163907004694520757801553569056487828838847064098869541471023656317257654798482821197391680253887011006318771665551949287625633636290709031266327637269467745116156798051857665157183705250916317958981764086784424610796292913986375957961387647164310151900943097065461021452814803191544097665916582119021458907023944037280261469133682150185689955511907943893922556490495145377308936642603328407268589867010362551680629142296642680720873076807647847065700645754104580635029453543001256520162422436615835590836304586556767470534384676703024536895361027470884132908491403770163563173575572137337636298860836755240361482178995360307988872055710896675249608092762131448575444791517993774633289710759766683331527650886142832712659327385277212794088094882301110782568853670284561360859752988266434267521926636537674330309712570369777156291607809076073838051910540493828658599628414958968941024042409541893159490219433450177025002883219144013982270417957443781532618316520876876776667317208526765863279671807059413275459770684158704404182740397774591677716611040296898005613566916503025126955633201981301166160564572400328642198393359780797826027655884997037189355828554720565419634702040991754938749453289617181063428721727349365280271066913806561045575009855920609951066763279098161774858011356958558975359325261264270421321903527430004025985252704624978752319185280724553015620244705855965539875485883357136928137058665727146199485104022179886970048102960493035072868183566481493185181721643572578284911447756596191313555213310599630827304018763399452649231499912278802797685162390949591942147745400558285787036653166461252508878599687534394665363724722882802167283106849313779412220365160889108001094159202345895866663837534097670268706618883219399655836758546371964014978760841715056735852694213459594024491452877365400232372096200486070679811171115747724570040058395629672120134868428847324872712851422646982070827326453880696925122587565175761344026900894987210981456908959547726979858280270850979675754677127686387862500873164002931133518173953986671913083671618187429802586964507319297942306339024929781293119975796770572983497170015108292343401291040245038841669501550860428380949232432429680999869471009944510466901464184525111915639754500704915831089661951519776038159641214454144411420010917331288591352647260939/612858139520154030061589955907110869875336875386740841620850193770135499946830558883984703991236492031140798965398097207280246941226594356082331957414246452572141427130555275786620170844995269586365528860773348341196459473971822100771799061438033998642270326995991987262151643807105173792094765430958195846457028979193772902674582923002755261250057130200427429411182652098511972543121365502538163538266372378884267626228307714007506391609256302577117816239926734054965326636190839898722232820501322048974433855247387867800215370809156152479467119091244306452787957522897757528092781165630885850902646699456493565451518953067553354548167864784085032038087868919755328404536678752469156723027375524059711540354424485799369027614842410905475532724116187043152122781987555231916134450638673360997821172686341938082515813219672996703807063367688409477007076351499707868704096312468699730418462532264633924323842545145341100206057065648497663801803689184270289916389911745148572629921562627971243189049911453909026025669664185610514145878910569173990183210888956752617344605831941824369379951259633649598363156209975720341176335213112936295356505280493621363540795298072152272394963516815094180378326389323011868870549243473471389823961523708455245365061741816577890786687340767085722666983301078527674196733205441720875257846338971820720774310326436299340420741562458153475076439993027098406175645341559689559572868122327353927471685090539819208770543581470141467673074600350766473403511497033171109149323357910887461533313428677497153479820146749452987510507503806476981657992311328162788370192864084236821309702369675336902025049350161128532440489898303143436804491786767965544822606309010778764601958283535341618873049836111680158388901412746031033204697718677940586342940541712221835984859399495954547726125322363876313408407904297706289265052794949529583132003303632727459395111124808926870833176615571152099839375348476567834842970973560779554657637199279009919670183510158241321859124286473261678993685707431348756960116577176869659161238920985726185205899465793556323361991526013339872556012011308698782937708421364416683037943406433593932582939932837036389962277906972009394390593259405877877777612040203696142912143456608026158693607619090728065185087994591439675459955993506610628110779025724950326128627189703769986296813146298609669258167416535421021000209863119519893337454608573705247560297647094721641359718291418987180704104275964138139172102261887383299195936852325381045779496747489174184810610930788523567496255791282550643388692046973854409401188872748029531681158330107857460220040407392112593278306711764085694093959291117545786995103823951553376729580486879013052665137903147418820052471968479141193614523334257955550916718600535261392451416888829681828384408066569483776728508802947147616450938414972889479148862811014988602612188489699774987277823530435279012130507085621688658391538052345328257750871464683635381617589231072222230611169293802200825806136064636584356546902675575755493005240713716566109260523252213511788216200606358530872093658014208505148976587198966874415044727077230440435936938287566601118269045866303369747677785519875270583224204820286788072285614932839061655034789176046338060996763882748686429920820830711713717239583593398724672941004906965736460358386839465994646158851569610275221008337106521221938365149174079726953009567396171048459213546874056095194422185422091457323702844368445885552197882013597825411978852167091084621185215119057960585634894370044294842065842133697953304993972504658559258682390478596326178257102583017606126410217598749830573651364914257564730106499034497715795230910183422262121228655119970858437177106168641214945147280266001644907286404750049605044610876671470879648633332733980297266200671733209895800819575119162499352659915040030010070272152600630768923498129298588291183465319552265295133182787584*X^29 - 13572240087503338118840671112972696985661707063276654962485828267097247580901689168546469438132688743443076652882260955148587510303048489607328402606458406728053447430706714314990055072937788545648333731820269309688215247416039176961101843388929379635346958822306037218344818091306513161176870902832747961961788497476370011706084460438315673247541225048228093501342608225278828518592010248171011487085373984781282358846959016170392982900307835728467887139908896620905694404183572190636873103422573527091959303389647305830150408631402889873350794091321843101943342924132145984907311226277167814575113662453193993267649604718300845868455758791752140369292936221776500707902399067362870778869182441108544727793801917919516169170019268023513262595124340516782345607054944376636590467736065461652790437915465430844084082138628336503784203404690024972770149674519795943185574806266270427709660181076372727933081136506389136498735930852608749831064253336022729655583391629070387686619436990015903306274613048068706284640537201084250894976737016906944324264553292338654347176130421385246743408685543894073063794639949971598581575070136202348896667344387434695294061622250926657970185776237470512342871077680433149905516173628565915571698336844103957904212911168391306882762425719995967624069636548947978207427779718881955898580544517549095335772301040759557357882181117012427018102835609762530428153378639888883572342776839286855531292198552386080387603064979675714316011760787499921539780598339104496337052692743043549124169819644630842201388032904832185112742904207367847364677824768081354608729135837916012689701331220303429816397127308369148968599359577514392266247456621838236852173458263687868657646841293469893975094691201510537827836581484127238682880895298592036543389725807524845690016849148748358670429529179170447285687150259830993670013872274177299667201105334962127840934966259608856152792580667104372509442444865849397111464257349022441336948205346085828007881717760829754045260840314353251717592873428899634912163942877924787468578888181593416807087728010346965492178763648377355366924898895205410979961912336048066081288812161741964289513972098444577792644992420862405756086971919558457856877556290928815542221545258749173170706646077791177962929155346895691272880315118524373611168788554866552165789736012497962368069552938003886392130787893556949834671474580406022614399604365692186061997185542642937997043063888959586666232596475044731728143703950553939972010360942855052084743691109718672568873716060258804621301836872969145864175340675905292817556361064118149552367326677443414906619208596257521944172756314906558201077401954433724957674190568970188159826003886593365346451621746118443010042921426450816499641704623882878364874711452050079699201553696795639100222475821691621818044075973892138591073996498928262563266068610797473099857123842870108876300845622708548166126664204985334276730859081631442392672202638572314622919101176429526788560970701631385656206917367076016188753468324743372117151820650466952452589495071673836710788624144100350750032470879565646888882935223041944855533483279545296396884431412894618703509115953295491949909944639586914052995798111553357974156429897455694239779819388079638442572412220778296523644054697237502492781947033125202500647605289263351397822901697389210659836306631340868845105540055100267226122563608208664937010741794426679442694867392016601538965339404600210345610605880134005055393798458363191421770115976240063569132990518538928471733063694786345291253262001475687851161462587514759314266757716562396706563165741627879239520372486793859216932923626616447487976087221146308638781364161482189075899297629481173792565880270154092913284111820531661502936508263280596453358061051529056261407912357307305649154708191470541098404687619150692032995868715666835293000875955289881/1225716279040308060123179911814221739750673750773481683241700387540270999893661117767969407982472984062281597930796194414560493882453188712164663914828492905144282854261110551573240341689990539172731057721546696682392918947943644201543598122876067997284540653991983974524303287614210347584189530861916391692914057958387545805349165846005510522500114260400854858822365304197023945086242731005076327076532744757768535252456615428015012783218512605154235632479853468109930653272381679797444465641002644097948867710494775735600430741618312304958934238182488612905575915045795515056185562331261771701805293398912987130903037906135106709096335729568170064076175737839510656809073357504938313446054751048119423080708848971598738055229684821810951065448232374086304245563975110463832268901277346721995642345372683876165031626439345993407614126735376818954014152702999415737408192624937399460836925064529267848647685090290682200412114131296995327603607378368540579832779823490297145259843125255942486378099822907818052051339328371221028291757821138347980366421777913505234689211663883648738759902519267299196726312419951440682352670426225872590713010560987242727081590596144304544789927033630188360756652778646023737741098486946942779647923047416910490730123483633155781573374681534171445333966602157055348393466410883441750515692677943641441548620652872598680841483124916306950152879986054196812351290683119379119145736244654707854943370181079638417541087162940282935346149200701532946807022994066342218298646715821774923066626857354994306959640293498905975021015007612953963315984622656325576740385728168473642619404739350673804050098700322257064880979796606286873608983573535931089645212618021557529203916567070683237746099672223360316777802825492062066409395437355881172685881083424443671969718798991909095452250644727752626816815808595412578530105589899059166264006607265454918790222249617853741666353231142304199678750696953135669685941947121559109315274398558019839340367020316482643718248572946523357987371414862697513920233154353739318322477841971452370411798931587112646723983052026679745112024022617397565875416842728833366075886812867187865165879865674072779924555813944018788781186518811755755555224080407392285824286913216052317387215238181456130370175989182879350919911987013221256221558051449900652257254379407539972593626292597219338516334833070842042000419726239039786674909217147410495120595294189443282719436582837974361408208551928276278344204523774766598391873704650762091558993494978348369621221861577047134992511582565101286777384093947708818802377745496059063362316660215714920440080814784225186556613423528171388187918582235091573990207647903106753459160973758026105330275806294837640104943936958282387229046668515911101833437201070522784902833777659363656768816133138967553457017605894295232901876829945778958297725622029977205224376979399549974555647060870558024261014171243377316783076104690656515501742929367270763235178462144444461222338587604401651612272129273168713093805351151510986010481427433132218521046504427023576432401212717061744187316028417010297953174397933748830089454154460880871873876575133202236538091732606739495355571039750541166448409640573576144571229865678123310069578352092676121993527765497372859841641661423427434479167186797449345882009813931472920716773678931989292317703139220550442016674213042443876730298348159453906019134792342096918427093748112190388844370844182914647405688736891771104395764027195650823957704334182169242370430238115921171269788740088589684131684267395906609987945009317118517364780957192652356514205166035212252820435197499661147302729828515129460212998068995431590461820366844524242457310239941716874354212337282429890294560532003289814572809500099210089221753342941759297266665467960594532401343466419791601639150238324998705319830080060020140544305201261537846996258597176582366930639104530590266365575168*X^28 - 1345252790075433776305733060485539119232749749525487348201239054959503829898497248684077641731163325653233638113162908455785048488448195137387838085975042164243562465457258515557802234062055636995999606628994077436226784519897905188584482036088926008053532889024050805223910732658365251097472121244879881427623440958789004806820699671743856749295131943141990562834295855098915742393715193340152792786850469183524396742558734839074660154489234166253137636604184446946290494006333815263080336917882868734155340077375830252632073999478105409833921299803350695805969064660100515747035948009056838703565569676967354698749413012100912764855279709271471782952667352779436389281162388996935283441184686451320745084562888953416381774134048014532855376454450723010387351231925289712944463841197040827363195774216942144272161514824839469026680988816268638606220931359148632232990461769498281573947976813229234662394524186757582149605322168797213170280232649605992365792989575269063865614813184554335075885196335475032863748164090657067029793963996160102266075960801952644028856363923760429524387188097739697931365609873608795083876919818844687988365831525317013319492761400095190112353010753235651204760663977696384753902994034682365801449949683629467080746363216369107922826416608633125087628942834846837477211131571649247115683497674252299204796234804327704144476266320065182954195672171085060235634836056234734762630805272752288557134705615409615720577392165986499112505225690305950789022201531365864805759658290758605009465989724695256398574740646003913644531724934197143668347722301683748323584876034421998834416055858895324927166108894539452032999480599232354055603824946623059344109896871023643447031067363010685796866798527212979721873288937739675972736711793352241561376739380889449736200335923840739977111916268074377928595918436382631270929324676227777867226150588203671326982421131888243578234426930841682090106651334112114414890369039029327653828792299860580888567022116223677543183433010805607480702378813960794345679095795523806681748198702342572774283015587870742193865982205762775927109814506745454129730276994587684486141369317741277798895711080691210238402428764016057368783466210006276352435407157526049617085283011249592618374958815912260367690246211670301710909589816559422841022051383080344886417824909032635972762002566785596339304814408864098353072442814393056064957140943538010155108455173427595730248813329315374120443807687881387254270026186549794523734651574473264609319352917846419287901017738356903300462343530708514103883444451629860497076379238330203081767095762413355732611722706533318051445002645080871291877620727593963383476571884305527690174756243973399058307061196961849891868176941213201594690592010221526375826627513997563066884630533829631465302098285666247460394710108122208003126280621701256208303553690481366975109299621029710177187259021709367204775271718830653283594399549531496326773508544674891841358577505555783070086586951934229564997181807035147904745295861149860439661278204915719798508734999272856432943132846451358402886657520814825418113030051868483238940116000332454711746112344123647244107359147385204188257420633930511818150103583198089053524840937998106941856746735816143650597517840792946796325241161925040184313857791698143409455050525333336432793180501714091431761662695517571749079894986273419508765445889001771406273287956624666269827383819216014498769023740178375167647186254487352964796382678628365328297465483081222885347143489115334929624781711769796092586004089386149767291044755949736098338183229433180867052069444114085405377144561079335113420475852683208287678962001020134080262714960683789242029237874445125692646266935137865565602258381880460387492239458689981384091182994774497161325712556950433861454655419617813303248508728577507967328583543715352165093363949313491715/612858139520154030061589955907110869875336875386740841620850193770135499946830558883984703991236492031140798965398097207280246941226594356082331957414246452572141427130555275786620170844995269586365528860773348341196459473971822100771799061438033998642270326995991987262151643807105173792094765430958195846457028979193772902674582923002755261250057130200427429411182652098511972543121365502538163538266372378884267626228307714007506391609256302577117816239926734054965326636190839898722232820501322048974433855247387867800215370809156152479467119091244306452787957522897757528092781165630885850902646699456493565451518953067553354548167864784085032038087868919755328404536678752469156723027375524059711540354424485799369027614842410905475532724116187043152122781987555231916134450638673360997821172686341938082515813219672996703807063367688409477007076351499707868704096312468699730418462532264633924323842545145341100206057065648497663801803689184270289916389911745148572629921562627971243189049911453909026025669664185610514145878910569173990183210888956752617344605831941824369379951259633649598363156209975720341176335213112936295356505280493621363540795298072152272394963516815094180378326389323011868870549243473471389823961523708455245365061741816577890786687340767085722666983301078527674196733205441720875257846338971820720774310326436299340420741562458153475076439993027098406175645341559689559572868122327353927471685090539819208770543581470141467673074600350766473403511497033171109149323357910887461533313428677497153479820146749452987510507503806476981657992311328162788370192864084236821309702369675336902025049350161128532440489898303143436804491786767965544822606309010778764601958283535341618873049836111680158388901412746031033204697718677940586342940541712221835984859399495954547726125322363876313408407904297706289265052794949529583132003303632727459395111124808926870833176615571152099839375348476567834842970973560779554657637199279009919670183510158241321859124286473261678993685707431348756960116577176869659161238920985726185205899465793556323361991526013339872556012011308698782937708421364416683037943406433593932582939932837036389962277906972009394390593259405877877777612040203696142912143456608026158693607619090728065185087994591439675459955993506610628110779025724950326128627189703769986296813146298609669258167416535421021000209863119519893337454608573705247560297647094721641359718291418987180704104275964138139172102261887383299195936852325381045779496747489174184810610930788523567496255791282550643388692046973854409401188872748029531681158330107857460220040407392112593278306711764085694093959291117545786995103823951553376729580486879013052665137903147418820052471968479141193614523334257955550916718600535261392451416888829681828384408066569483776728508802947147616450938414972889479148862811014988602612188489699774987277823530435279012130507085621688658391538052345328257750871464683635381617589231072222230611169293802200825806136064636584356546902675575755493005240713716566109260523252213511788216200606358530872093658014208505148976587198966874415044727077230440435936938287566601118269045866303369747677785519875270583224204820286788072285614932839061655034789176046338060996763882748686429920820830711713717239583593398724672941004906965736460358386839465994646158851569610275221008337106521221938365149174079726953009567396171048459213546874056095194422185422091457323702844368445885552197882013597825411978852167091084621185215119057960585634894370044294842065842133697953304993972504658559258682390478596326178257102583017606126410217598749830573651364914257564730106499034497715795230910183422262121228655119970858437177106168641214945147280266001644907286404750049605044610876671470879648633332733980297266200671733209895800819575119162499352659915040030010070272152600630768923498129298588291183465319552265295133182787584*X^27 + 401960062040802648351287814137414613456946057593836662391918061144457196133866911437918919548079143340743377763860285833218900319225565475456473154858640838573586326089759807922946938984414151979609321078869055772209223142329970067103513579357860448717386831490890882716841614441775131697177129573710096327025278654966969554297877729821348211432685965388087371374204403007143729693888597122156253289973768480592039838135577559372188743951296988382778228529812834444652347795628372026195508307575453784860185760676836150179436309949355346374960461661258856140759838493753221415242113677458924132326317748545698463589747129234293188571701280316687225487722086231927800234424094386085044721111019983862927751957923980343710938139501864670020275916974714048324655710762182032067915177667395043300327896877309980076787360600017903519635612247031922132860086797925980630706601722113314387079939770577886104844080937847437853713742937571708789120639488457290234718609869869865447414038852535962288524454632865292064279618327751976076165565906721336217047451289832450539664764657734092008261947454119456837710892456152181459478034713185599380233476817677924620877109758148851696917880730910141765865721823220672025733560160511402017604812332189135410317741637128372909007232696466786558551190391108341448089349090421722427975007536095628954508375117423842450906717524295574047103209351721040299181998052011691569938384424907612293590937499566398392467785851046694628269869681199976928356936614924348185493836677858238138067277325685113508481847272508429830772673428774429388797396461043642958379418800202726874101800381294323438598540675569786085708867643452422856730388926054050496516406661825210350160122983222083412043987288451095114776464872332373556923153964325451016062652808503201316698378935375825799999940156052838723358979863596975301432773168615645401434558342896549650071149483988333409658442565642144026646606229946669803338022311273000545218954962088137525144639042002157384562018099547191692808292411095825341177517059581846596001841661438763698950268698748391273901412106770739038589344211754410829984621354013100109787709332909148643854079428007416970670881542361517253763940138095364959434234090635158346864342218485092792744210714054428701089124182066111901813176739226750908087026090374862976107543577718632280518417366154915178903554598073034154887803402858688735679577445598034133418808137995142859668252143766485079652110865153768544327415906736814017309723724136785391905914704849857941716633905067146595377013471639025643527929946658402097412293272705148077090205560508055784386829356296610901647047238107084004900132697478136269489223860954108465507111835269693936758328460360237767225334536893409367065195755254185579596282300181201305781876425197437005900108639209057497851651035792976369792531287943456257780506339290580262577611606639111037536651183069619730202821524352068087729773811854053093437981413062043754771000267989999154467404592093641030519981191632063216339924537951885771222428638271838360005546058946194637257916059013934907127338291963760493281015489512225062908975029373307325908682107185900806974318908481552369854452920313476774162295689907287198609031467894037260440496636690699923075444389400909292523599542387391809525353059394510221364762781696743138588563712684636496460157748591058811074687119825061833909576091244207044514051354317611802415144361596624264839995082988727118015471971791732085662131863630561836100113458715436423638959702911053725916661086481747425920212903422455420997129603469339190006010370103250927403340952390433814406228307504578590223534656764331066298372363147411118859742306906799013169683841019832917941510607848460267706183497334125225510636259695868753612169428362536483096989126297238958901291275526017111731008533720900502263232405614602276154211626900105684663/306429069760077015030794977953555434937668437693370420810425096885067749973415279441992351995618246015570399482699048603640123470613297178041165978707123226286070713565277637893310085422497634793182764430386674170598229736985911050385899530719016999321135163497995993631075821903552586896047382715479097923228514489596886451337291461501377630625028565100213714705591326049255986271560682751269081769133186189442133813114153857003753195804628151288558908119963367027482663318095419949361116410250661024487216927623693933900107685404578076239733559545622153226393978761448878764046390582815442925451323349728246782725759476533776677274083932392042516019043934459877664202268339376234578361513687762029855770177212242899684513807421205452737766362058093521576061390993777615958067225319336680498910586343170969041257906609836498351903531683844204738503538175749853934352048156234349865209231266132316962161921272572670550103028532824248831900901844592135144958194955872574286314960781313985621594524955726954513012834832092805257072939455284586995091605444478376308672302915970912184689975629816824799181578104987860170588167606556468147678252640246810681770397649036076136197481758407547090189163194661505934435274621736735694911980761854227622682530870908288945393343670383542861333491650539263837098366602720860437628923169485910360387155163218149670210370781229076737538219996513549203087822670779844779786434061163676963735842545269909604385271790735070733836537300175383236701755748516585554574661678955443730766656714338748576739910073374726493755253751903238490828996155664081394185096432042118410654851184837668451012524675080564266220244949151571718402245893383982772411303154505389382300979141767670809436524918055840079194450706373015516602348859338970293171470270856110917992429699747977273863062661181938156704203952148853144632526397474764791566001651816363729697555562404463435416588307785576049919687674238283917421485486780389777328818599639504959835091755079120660929562143236630839496842853715674378480058288588434829580619460492863092602949732896778161680995763006669936278006005654349391468854210682208341518971703216796966291469966418518194981138953486004697195296629702938938888806020101848071456071728304013079346803809545364032592543997295719837729977996753305314055389512862475163064313594851884993148406573149304834629083708267710510500104931559759946668727304286852623780148823547360820679859145709493590352052137982069069586051130943691649597968426162690522889748373744587092405305465394261783748127895641275321694346023486927204700594436374014765840579165053928730110020203696056296639153355882042847046979645558772893497551911975776688364790243439506526332568951573709410026235984239570596807261667128977775458359300267630696225708444414840914192204033284741888364254401473573808225469207486444739574431405507494301306094244849887493638911765217639506065253542810844329195769026172664128875435732341817690808794615536111115305584646901100412903068032318292178273451337787877746502620356858283054630261626106755894108100303179265436046829007104252574488293599483437207522363538615220217968469143783300559134522933151684873838892759937635291612102410143394036142807466419530827517394588023169030498381941374343214960410415355856858619791796699362336470502453482868230179193419732997323079425784805137610504168553260610969182574587039863476504783698085524229606773437028047597211092711045728661851422184222942776098941006798912705989426083545542310592607559528980292817447185022147421032921066848976652496986252329279629341195239298163089128551291508803063205108799374915286825682457128782365053249517248857897615455091711131060614327559985429218588553084320607472573640133000822453643202375024802522305438335735439824316666366990148633100335866604947900409787559581249676329957520015005035136076300315384461749064649294145591732659776132647566591393792*X^26 + 45944447812390736880529851687435940972776130219310024761221378875529636091006494206085703944895173517202097460652720621776044384416265733479409596495060444115921294596047134323872200181975423352959519870632643767932328354242474022012502660732056875699591287276169253595415236952972721274658227223052574068623635223528463728251333080920100116436860029626610265737021103528004995013408099058023253721227857308045415077530421851335473886389894409409150615999094760857493421509588755742808312758326204603590244792618730894673741149860281263217963339115636388327865554750153018163274207507743462502014011935129693752565414871261486071350110721575130635114160577267814666649624880297861386950172423760755257603459307609519354950608803208748580969483387175776211968330864631330191562106820280049753051894467634412344777494577216931817626728587964206000965942043222510337783485729471643934294213214604982779715334043108367981310215285102229938151224522587176711967424265317862240034354163624827103577363586862284213746281278612483206940935835287016721625652744281580287218091089033000475522697291730091521958543794861812190225735216597573580102831201993273434733682422785357846892972836281305013422305833754288343974669059061573940195507800575144783590530692191796800253697121137280722700314629720692206146566898873415269050988125381445841407177167532628014309592782259522698447036361670087679408158597999033432205540078360092713486975083235308920291313836493597933101875337439087433064248980375089874065227928202736357192225590124583727463739609154156924441312343477886184226736082569270266853211899437929975318727558902333479453379926876510168980169310419178963968088526532138435388913346886563552032984509546220221857007892979098787716323333951194218806823514039196801402994945327298506653501175323497687592956193223421437213701546046741014715080158094085368290378403682596821346023585797377779914175450600187197715823145955985764966016031857058256368332717412839764152474731051065247109647341073393922079818507282224458993872527648593300722357250726303634568377601122013546287308541064162809449001956208021590445236471880914631421932100802590238698843843792304376067181114388771762933960413847172734045596938825720466516779196496757292294450187698614574814315762975626446441955676908390873650927264206994618337025152176413865909354750037847047586178795368279040665228981177071709060694160528799852995850163334397560814949473413793370968993737100686981858652499579663918123765070246902121107608398095063319449211372041529019407886606674245036844631182928076031757836081012496218177799217987715249590251618766979588807511843978423001000721758500690291178397152987306322349670393503043186386907938485303510313512610648951303647868711134532372482172047264657559368387107955103352759333967831646765815866489938214232328657988311751045914293330080952515904445891977037630414309196166600192159767963138069503575466569872087787992326115819519935530811685654087946478206396970766038566775433632887506269023060797451842283664609822554487523682496208301922265487035179835152944377622442502750266277572236745765924810796071432778213279084161331407586608034402098832625479762456179401629125045815712883472698208034851148781893858091346901316167809303046542885798718176600896485833478010689411130076242743242400752141711498361312320926403863357649209321938780782202085274856920596755066124656951620725376773088556884167893003912092152229171774253658026907635466509499709331955693411247134223226354191581273442331524629492713519050142992414753315393107862774568746274219464883469266923019167631978895206604258205790915447951539288850230458958161808118557413200721367886509147076035713347108584727239465482726582256322581687560998248049614730782510355260147672645214088431684904376098155567451536488681413638424840162703217724761751773717245230384781980102011/306429069760077015030794977953555434937668437693370420810425096885067749973415279441992351995618246015570399482699048603640123470613297178041165978707123226286070713565277637893310085422497634793182764430386674170598229736985911050385899530719016999321135163497995993631075821903552586896047382715479097923228514489596886451337291461501377630625028565100213714705591326049255986271560682751269081769133186189442133813114153857003753195804628151288558908119963367027482663318095419949361116410250661024487216927623693933900107685404578076239733559545622153226393978761448878764046390582815442925451323349728246782725759476533776677274083932392042516019043934459877664202268339376234578361513687762029855770177212242899684513807421205452737766362058093521576061390993777615958067225319336680498910586343170969041257906609836498351903531683844204738503538175749853934352048156234349865209231266132316962161921272572670550103028532824248831900901844592135144958194955872574286314960781313985621594524955726954513012834832092805257072939455284586995091605444478376308672302915970912184689975629816824799181578104987860170588167606556468147678252640246810681770397649036076136197481758407547090189163194661505934435274621736735694911980761854227622682530870908288945393343670383542861333491650539263837098366602720860437628923169485910360387155163218149670210370781229076737538219996513549203087822670779844779786434061163676963735842545269909604385271790735070733836537300175383236701755748516585554574661678955443730766656714338748576739910073374726493755253751903238490828996155664081394185096432042118410654851184837668451012524675080564266220244949151571718402245893383982772411303154505389382300979141767670809436524918055840079194450706373015516602348859338970293171470270856110917992429699747977273863062661181938156704203952148853144632526397474764791566001651816363729697555562404463435416588307785576049919687674238283917421485486780389777328818599639504959835091755079120660929562143236630839496842853715674378480058288588434829580619460492863092602949732896778161680995763006669936278006005654349391468854210682208341518971703216796966291469966418518194981138953486004697195296629702938938888806020101848071456071728304013079346803809545364032592543997295719837729977996753305314055389512862475163064313594851884993148406573149304834629083708267710510500104931559759946668727304286852623780148823547360820679859145709493590352052137982069069586051130943691649597968426162690522889748373744587092405305465394261783748127895641275321694346023486927204700594436374014765840579165053928730110020203696056296639153355882042847046979645558772893497551911975776688364790243439506526332568951573709410026235984239570596807261667128977775458359300267630696225708444414840914192204033284741888364254401473573808225469207486444739574431405507494301306094244849887493638911765217639506065253542810844329195769026172664128875435732341817690808794615536111115305584646901100412903068032318292178273451337787877746502620356858283054630261626106755894108100303179265436046829007104252574488293599483437207522363538615220217968469143783300559134522933151684873838892759937635291612102410143394036142807466419530827517394588023169030498381941374343214960410415355856858619791796699362336470502453482868230179193419732997323079425784805137610504168553260610969182574587039863476504783698085524229606773437028047597211092711045728661851422184222942776098941006798912705989426083545542310592607559528980292817447185022147421032921066848976652496986252329279629341195239298163089128551291508803063205108799374915286825682457128782365053249517248857897615455091711131060614327559985429218588553084320607472573640133000822453643202375024802522305438335735439824316666366990148633100335866604947900409787559581249676329957520015005035136076300315384461749064649294145591732659776132647566591393792*X^25 + 1168765194106106576946916370561417499445056470781317146898426821425590378426377834432970384747254433573938467232687603652658216698025840532248622791407916452109352407671934799870595309478212042215718674143178041491033764266277364926709192424060160699738966212690706762101480055006588964985270865680498775729022128401725310780207774645788332785081655730540058930061397891426630731606681499202595233358869457877208579940942155852837384487883719902355066378972831796950540613298065641184598373788871375008585685384576888204573865270762968200873890356730939385408446796146620369809347891322456890941600760464795644126366271018898264492351475677103095658862337262296915704976120773410119673894067219777145132167285213954732100958053980275676313797162893877826936455404356511885798264452280978471312046554512847364794319776331180331433909972328546800430222320500623310797481096592101626536576603157532530051034728567118207846741179663925803963403084484928111767796975805721201375780884275642667928684665390954382919000543600269238272042544972461205362127894622360311678303949707083005403781465239931812736246862012186486942681885414567142508026146970909096914531417906795801607617225263674181421134530393754955736932561383106116822222451245539147408033388048445471023789267978728875415321510875930157609479742598069229440717964336606090750769186391636838103952291922315331883079280944897773476580981334819279016769900430780773486844132979258065772995797674206392636832117305083026483084720309198249794748346354163081638726629777351588346984486732941050438495910612554761552241676685950896518558686971028856205128802313355657279502410036817894991316231192313433983113732021707130990003161754158876246366709555490461102837654750603174459352842537746265245271482219483409758670320976193966852334199578590118149249233440619162959284530038060282103021152451677284726849887300266996309184534951069670425179422629375837621554349313692946677910456833436592437486881347903084684312714986644359984349046532452385842611188180524270995439593301974717340106442163402463088097794616526493105662011827971279718018221633535900210431073796523076590883262410408173456229970222906560294465232203635079782614052268005533030262171499601378562785455424451613252185986848541047935243883421922932240347645558581721348526385850217289836919434088087083316359395399127620207665548276806212793279304207574233163890605668728330246093531736361481836818782982312135127373011734384812386451578311203742975614814154720675309148826287514870606137741294180195639407817394855207959924860886416442996882721894219034670486254773700696123445639277159922390630760694533873035055081398831709820452493566383517506514205954465799798895263037885029310982883177744973459847310913236050493898150147505073483528603606394731338641820200293634527205053800107184691550504151088044480733718512675230304186427509092194189411698027508561641909377069556517966109047879568143572991069974147908711209088150023056459241822010283545426456242755095408473130840417979127172415569618983278114865617750595668217875913791321459231998685923514553415531451631974162695233009499860981025197170761471627099713857581046373490564138794314893814846413564159606684932378203591431694193602549768589031182073070514602750669306360421554199787908374492451211004047404668087474671099493596528260060692193998486873623196899846865604618297872203083868833890513143391478601899461517677384362452295232118591569173831423664792672110476570160126339407338113190866430974040935461679371352968232467343006608078784941025647287801504246702936923822177383900139036302584502498957510722486467747733195696185320558943588509112406536292426237045394206736404727513603451651946405151308046157609709827533230881677844915727036526098370974052044726088284624834990095620743127532004972445145853877682890600228245591636397233567688803928996939/153214534880038507515397488976777717468834218846685210405212548442533874986707639720996175997809123007785199741349524301820061735306648589020582989353561613143035356782638818946655042711248817396591382215193337085299114868492955525192949765359508499660567581748997996815537910951776293448023691357739548961614257244798443225668645730750688815312514282550106857352795663024627993135780341375634540884566593094721066906557076928501876597902314075644279454059981683513741331659047709974680558205125330512243608463811846966950053842702289038119866779772811076613196989380724439382023195291407721462725661674864123391362879738266888338637041966196021258009521967229938832101134169688117289180756843881014927885088606121449842256903710602726368883181029046760788030695496888807979033612659668340249455293171585484520628953304918249175951765841922102369251769087874926967176024078117174932604615633066158481080960636286335275051514266412124415950450922296067572479097477936287143157480390656992810797262477863477256506417416046402628536469727642293497545802722239188154336151457985456092344987814908412399590789052493930085294083803278234073839126320123405340885198824518038068098740879203773545094581597330752967217637310868367847455990380927113811341265435454144472696671835191771430666745825269631918549183301360430218814461584742955180193577581609074835105185390614538368769109998256774601543911335389922389893217030581838481867921272634954802192635895367535366918268650087691618350877874258292777287330839477721865383328357169374288369955036687363246877626875951619245414498077832040697092548216021059205327425592418834225506262337540282133110122474575785859201122946691991386205651577252694691150489570883835404718262459027920039597225353186507758301174429669485146585735135428055458996214849873988636931531330590969078352101976074426572316263198737382395783000825908181864848777781202231717708294153892788024959843837119141958710742743390194888664409299819752479917545877539560330464781071618315419748421426857837189240029144294217414790309730246431546301474866448389080840497881503334968139003002827174695734427105341104170759485851608398483145734983209259097490569476743002348597648314851469469444403010050924035728035864152006539673401904772682016296271998647859918864988998376652657027694756431237581532156797425942496574203286574652417314541854133855255250052465779879973334363652143426311890074411773680410339929572854746795176026068991034534793025565471845824798984213081345261444874186872293546202652732697130891874063947820637660847173011743463602350297218187007382920289582526964365055010101848028148319576677941021423523489822779386446748775955987888344182395121719753263166284475786854705013117992119785298403630833564488887729179650133815348112854222207420457096102016642370944182127200736786904112734603743222369787215702753747150653047122424943746819455882608819753032626771405422164597884513086332064437717866170908845404397307768055557652792323450550206451534016159146089136725668893938873251310178429141527315130813053377947054050151589632718023414503552126287244146799741718603761181769307610108984234571891650279567261466575842436919446379968817645806051205071697018071403733209765413758697294011584515249190970687171607480205207677928429309895898349681168235251226741434115089596709866498661539712892402568805252084276630305484591287293519931738252391849042762114803386718514023798605546355522864330925711092111471388049470503399456352994713041772771155296303779764490146408723592511073710516460533424488326248493126164639814670597619649081544564275645754401531602554399687457643412841228564391182526624758624428948807727545855565530307163779992714609294276542160303736286820066500411226821601187512401261152719167867719912158333183495074316550167933302473950204893779790624838164978760007502517568038150157692230874532324647072795866329888066323783295696896*X^24 - 115001339803639645125203738675925154707944018742302323058078741694641956716455548176770970809954767245773954320234119882096440400141402881928557466764610981158342490841629801013636711077424197893891647559795152418528684740739048715349216331746372514445196927313161666600791303850220079208672317069254850872203232308273589186765346137943895491095294337888949341905573429068870749202286510790582943455923826000778898623506229114365940901892685771945893738725783900411027222257810750986219704867522030744402503450605822842515840677754970590817129406295378779008494825105762434666598618321228619711334415748801700226583825407938606993972499655815870116315429042941659887313086650864876750365988263115242684121338231770040466441326039236414145925197446459722892774422028330221852385944640357658088174372152121968642441371469980709807607051284221688291132330702034024617565507606674732861853564436614326038253013111154764202929399617594046389696729604906415428787800475582238034564266879228300160993198787095229980573455989044079345970538542970511983685113325521610910479217865586445261901944985610556259565476133906276761807030299451776019464627914056546742176379637434566997289918550380327140442247584718126388458397640117663966722149287163181268193611273845507052630006090992113471739974711898545006848555252522281393242827055781737096957240691916015600153831925153354188136329954934392185988488044793852193747816086252495389099519509867039264592560887641490111028067932434190786516291772716688683758866115817198228114315017249201913524399517555435488444276968557533088503784569949305020302142860688793579311549422273159540517334733174444732623354770369913725178425465410737476222405962121106822592495430607882196140270312514306301330610295522502128700463499429327961137680366054218299974986640882889634284129641237252186166709843212905031332822424845820655495889364112134228679014081080757467532702790570341986451728410115047360790659765611323566489010820035841802824683095008280487437475697240278432681371489863139578061972635093586594912680322187591717181171644537068150883758330098205519874263437919084121828454725592471251242661625299174018439825984563344557541106165798420745481115400393965587213332088886664645658830922771981288154872579652911359123730922526358723711503339171718225211020132110155556102718222173677880902053459715220910340122140831923145286008089161536812777302503775607413238937369990162714352929862281911976602690193760466931906160404050145052402255513619918081503491481937662626585936476537481557270536702145742365677510690061587186765811198435490105137537179011459882463561973486855945899608488660731611821798765970309283055622049566837341749408092644449901444464272615784806602081352359693283306037045510740464663262321202515801831084842968464168281385200153165507802920923202569617261038075911385088213947197252256349895246628569388917142209559196902296628679735244006631238270125901645279191250776544154004710065617821420902728451662413540801436534397550463783740597601951981770809612939777008950248577903814593303400228579081431498695528489730434958516712285361389551466162129790310229910896649686410487818527281152647645139563868424633519735677492024067925156093255885876094893475803188492549102447983951751637866701469678737717528058632252035274982071343274229897600692959957905201474562281490361999168923000854909716345626495367231199719662593111616388209232095240073281662635373465246733505300142415113932279460699335015014254523446068966043084626298754658350993008044364274002417455077933643959201626537593852531746819684442016394185108543718252805523512321326703678280782754485294036838812906705070535103567553068805188895605419110431904230886452408169418979556101102514138932933123703540362520651561918902288802909538797614472715470213373110771991158086637851656353533753864071743370842977494869377575819875/153214534880038507515397488976777717468834218846685210405212548442533874986707639720996175997809123007785199741349524301820061735306648589020582989353561613143035356782638818946655042711248817396591382215193337085299114868492955525192949765359508499660567581748997996815537910951776293448023691357739548961614257244798443225668645730750688815312514282550106857352795663024627993135780341375634540884566593094721066906557076928501876597902314075644279454059981683513741331659047709974680558205125330512243608463811846966950053842702289038119866779772811076613196989380724439382023195291407721462725661674864123391362879738266888338637041966196021258009521967229938832101134169688117289180756843881014927885088606121449842256903710602726368883181029046760788030695496888807979033612659668340249455293171585484520628953304918249175951765841922102369251769087874926967176024078117174932604615633066158481080960636286335275051514266412124415950450922296067572479097477936287143157480390656992810797262477863477256506417416046402628536469727642293497545802722239188154336151457985456092344987814908412399590789052493930085294083803278234073839126320123405340885198824518038068098740879203773545094581597330752967217637310868367847455990380927113811341265435454144472696671835191771430666745825269631918549183301360430218814461584742955180193577581609074835105185390614538368769109998256774601543911335389922389893217030581838481867921272634954802192635895367535366918268650087691618350877874258292777287330839477721865383328357169374288369955036687363246877626875951619245414498077832040697092548216021059205327425592418834225506262337540282133110122474575785859201122946691991386205651577252694691150489570883835404718262459027920039597225353186507758301174429669485146585735135428055458996214849873988636931531330590969078352101976074426572316263198737382395783000825908181864848777781202231717708294153892788024959843837119141958710742743390194888664409299819752479917545877539560330464781071618315419748421426857837189240029144294217414790309730246431546301474866448389080840497881503334968139003002827174695734427105341104170759485851608398483145734983209259097490569476743002348597648314851469469444403010050924035728035864152006539673401904772682016296271998647859918864988998376652657027694756431237581532156797425942496574203286574652417314541854133855255250052465779879973334363652143426311890074411773680410339929572854746795176026068991034534793025565471845824798984213081345261444874186872293546202652732697130891874063947820637660847173011743463602350297218187007382920289582526964365055010101848028148319576677941021423523489822779386446748775955987888344182395121719753263166284475786854705013117992119785298403630833564488887729179650133815348112854222207420457096102016642370944182127200736786904112734603743222369787215702753747150653047122424943746819455882608819753032626771405422164597884513086332064437717866170908845404397307768055557652792323450550206451534016159146089136725668893938873251310178429141527315130813053377947054050151589632718023414503552126287244146799741718603761181769307610108984234571891650279567261466575842436919446379968817645806051205071697018071403733209765413758697294011584515249190970687171607480205207677928429309895898349681168235251226741434115089596709866498661539712892402568805252084276630305484591287293519931738252391849042762114803386718514023798605546355522864330925711092111471388049470503399456352994713041772771155296303779764490146408723592511073710516460533424488326248493126164639814670597619649081544564275645754401531602554399687457643412841228564391182526624758624428948807727545855565530307163779992714609294276542160303736286820066500411226821601187512401261152719167867719912158333183495074316550167933302473950204893779790624838164978760007502517568038150157692230874532324647072795866329888066323783295696896*X^23 - 3020288310735549013442024979286566518871457521898230159482396671672427822511354587279889597368444168667838230200084638176914781137477146124642458229614746198263005840851332416318193425489947660567025094738933188616224462030111799229826124093354509475755196211994098206937497006964726396107437835767097770415793545819564431459043420094434108582520903859400941531018789194442475744988959882686065143092442589717631409204152731263211727656943945974106079425536670644283250186592003558395965312984198796317999502889261265994625394076583385067101611776540642839360202616500669603601368736368455041842333893437051500292619748739567103160544417385019206581485224564356212197976773871779581876249457952602117290839843390964225566243470389865474931225215380220625653089414134842605213972201137276636363218240925457400106686670668333404556781113031343973435453194624178531052300502014571056588983056240877865612537021114828739254653965294379367343636078102178941122593330635097786834883281926985846086913778554013988244173998730388172414470744916827426347308403239512469270582420239789617256810226232793701179904403124145254278777626591750933611867787750000979595221637837332401954324324388208945827638160356437386733605078127000018507288849830735459305622171591874505475847738075153267246541118746255817867763709422797805281097093355905647296801577411879902339006872402297065351418399816377355495377751257761359098512284193865866646459518686727756456803580546889236797705079501434865370678576882856358052517666100275263411545915113007086480744544920607250943585576960497409582594332852934951214300988357282812693424127115319778377446094261242951807662616694810037120859502042193629394662887785396363327329180670394898460207308297636394447520418377171450924079823827167544137388858741331633500734009384107761237887413741355129318581124359306604084107982959710133883131049369373348092977618624045467865674033155731583980623816316875544743778981226743577029626984980354832273137914797901663890377100037875190453898137518005423720136287895433170231934797702308113346391026850776922202954471324007094216757409256733379277918809996953262009747214544440753956214207769753360147108488270126928316246157174703804853619499502487599575236861489262749178250408325924400721102374477593037281152497809465992687094356089413038896789310491134889088108490780749445521025380406003967269957593532005304575359129530152251046130948037560054862560455619559851022470096310501017406064349811218437586214623088486047154777502442563090647877027044119562706684204129095019365375283947385462263213610136524609192083743486271808391877770169933684780345367066748553520496914369920961436132315456156882925717107334836041108421914158538704909671716528769578648557398964874878941599405041662428311298979026666230794228730884608442129800419987983135429882151644182632558855522252305642605135503843698324982548021920382844531702787945357545255279441157476021761706137612899281400407837717066198136717598411929734723066438336035640339592874201134177450752790461084674205505280693724498396934892436768260650346730863432897871098253340248292204433439664609590719453157180483962817965635511741762998173475839052205668517134751453526177974985304075999105785341282725937254016366217747707478445851976313693734195301366599677051794853165844160269717889176448819349602437184810209117342414344912453301509624750590351084654023430432487702815370355991273440913574970789338180599105758251235873191589552189538386915448682483496904517244761816942952642386429095937524107362743316267271207675550892389049371564166664752533360560727208350819101751801600771203988650256531146486277662883780418393537352883818074159983431567914933672361830061268510417503412775818090232768415812579439086204419895503846424718388506066569525508073692676627798646112241644679167882267971526539069127156794019390845787388449/21887790697148358216485355568111102495547745549526458629316078348933410712386805674428025142544160429683599963049932043117151676472378369860083284193365944734719336683234116992379291815892688199513054602170476726471302124070422217884707109337072642808652511678428285259362558707396613349717670193962792708802036749256920460809806532964384116473216326078586693907542237574946856162254334482233505840652370442103009558079582418357410942557473439377754207722854526216248761665578244282097222600732190073177658351973120995278579120386041291159980968538973010944742427054389205626003313613058245923246523096409160484480411391180984048376720280885145894001360281032848404585876309955445327025822406268716418269298372303064263179557672943246624126168718435251541147242213841258282719087522809762892779327595940783502946993329274035596564537977417443195607395583982132423882289154016739276086373661866594068725851519469476467864502038058874916564350131756581081782728211133755306165354341522427544399608925409068179500916773720914661219495675377470499649400388891312593476593065426493727477855402129773199941541293213418583613440543325462010548446617160486477269314117788291152585534411314824792156368799618678995316805330124052549636570054418159115905895062207734924670953119313110204380963689324233131221311900194347174116351654963279311456225368801296405015026484373505481252729999750967800220558762198560341413316718654548354552560181804993543170376556481076480988324092869670231192982553465470396755332977068245980769046908167053469767136433812480463839660982278802749344928296833148671013221173717294172189632227488404889358037476791468876158588924939397979885874706670284483743664511036099241592927081554833629245466065575417148513889336169501108328739204238497878083676447918293636999459264267712662418790190084424154050300282296346653188037599819626056540428689415454552121253968743175959672613450556112574994263405302734565530106106198599269809201328545678925702506553934222904352111581659759345678345918122548169891432734899173916398615675749490220900210695206912725834356840214762138305571857546739242247775300763014881537069407372628354735104997601322728212938496677571764085378330693067067063486144292989147961147980593143791381914557824668859470895999806837131266426999768093236718242108061605368790308113917991785224886183796378916759220264876265036464293209397125710476337664591918044555724915967668630048561367550678113596575152713004933541860795067406546399854887583049323063553455267470506600378961813875841696294849688662522978167573106209086050042459741001054702898511789566337865001443121146878331368096848717346217641403254198063821253707998269763454627874531393323309469210826693529287588284588540756914804404794926983961311378590545049730407746029631493870871716663195849168875314390969557730390657677603195683887957536249592950435303203563392402779411801259964718946681629346023513983501869476009205388266595844120772056758252579365378970331921507172350219145165592298448103666984848410464472882632734503902161544721911135293435735941376102574773500507446612463449542820245514823025967043944301283462081698807182795323066653691776702778054281259663686578743581671002581629104744252201965528184858797787892741567241024515354315029668275489901413699764240166890750175248776302155656672838071237362816127486081257893154896661472212084469613359990248321770264148966016400483816930574828372220907931837761560815870301638769721352929057065193284959005967538736470900539966355735201246227501581958645208647632069760892641875166377116381513945664154506366325092250628790228936342812493949058977318366341597503803536946346992686818220836509361472451968570387801327753791737186248040974295214344460974514455358914465878959881123959987451190454785010616650023990471781992886413397112946405452139822858214645366862592879670318696361760663867542266618555438046254756528128*X^22 - 506604757448014012675751370796089440257834670410105184075219025135543294985385160408208442902899979302265555262507277206400451680919116974463878771118074781092304472499644383758407408634988425101141886111719159692121068049954225305627716018162310461184321217863695999931377926029782910473025812789912109807473098286003323431612283098141633899895383785093243247893907025122323174937996447160472490838100679906311580251076427514585777597677020741968942511397848152506169717879055677487876862198118471627374729223177788499117833084068949197847889922230149175936974406734177535285654522909902794994765944175774301019841668414490423423222416095130067336567705043686141269830287093223527554379426332258007566247188969264905450446075110373955502678648213912983108997916734458380881318732267576065747180345888671840151635649869857897614579197616135957993318208071711496471009188429353161312038418105214048091178032686454262901850031020879521724823907630968771518383631872747020804136470195893450264494526728178339912987941857235322947507448704430298330854798324033348685293192742565919426529270590551411032284203866105837961645993144842383113656898121870572244867191638567841133707355798087613084276129155580947306103842125724718697513693168551758413527146667604120122751057698773634361490852454453903398810167501141398166833781012089004946543785503901720610011279888044649606129014738981495913425040857680512724285820046637436935772576068528279860598367454295320552966718242323040921326716074492109904004640678051986421069008669039813093076507272721424049906865990758921051446203633948045233337186855638229956454183667804503342142008390417436597161663194963097119231700708615018199985893406405592295971965749923547339349314969886415947733080306456274941620349666975089990006420765533491456905518097767237691501855214335409223555199508337831595850164682988462582794241617431225372954560958084597676677181807862144233076526239191753551193294619662573646055443740199111556476566224631275071654592152836811472758653059501088008119437033328040047704453716525832754453549450194137692876600150344995588846464043978193281990495005124996664252447890867179505736159603321811267008047985860839418001181510636060177681911004510906873895846919864795133941486931170089205323729790711179772899049093616240220318411048350845749628943305715649180650952507011256162899380055253465488545737360935761766775908666036248860347128234097743041339295084565881095565663908222638301958836162647407253063635026928485297328490116477215057712654669054118251967043928888469293180184693943091445616760255198529480250798542571574297630061830004947725488676305318207500084932810452220364041712807009193028639556004464562228524023203037771302709425701233675732354213282651332334645910415929326295563765321287829013636166640465367942355841554869059686252634295303818647145121662696477625385387095569884733602902500162605456261682482961414935557524785510018074953242556623310050725440444529315796697737105897486338331332635050175016382082840874056324473374758236534975544471482559756606163537992038036930783537309808699837446428268217551588029827846784903872699866108877532775947663544304151472334165085922508625791000044922013428049631161427074738656651533470265987693531865064253213789727528003156617874542521896860229910210858709080189603590902524317602681195832175617654764640339317616323470353171288545802193760166839911823881686911231660470902331715785119055792857658970775436398976446009142361990798843695906117149205924529957083888236920178717492675518186010091446740462803971754540896412048818014054013207294248468116037805565167187928821589879111274344345166039781384216942833045756078153135524365906530820509148123833606198351551602401565605712112380193083388364360710682818150758830107712196896318159792132426990167751878208823289853974076776094079316941924174932486844758932731/76607267440019253757698744488388858734417109423342605202606274221266937493353819860498087998904561503892599870674762150910030867653324294510291494676780806571517678391319409473327521355624408698295691107596668542649557434246477762596474882679754249830283790874498998407768955475888146724011845678869774480807128622399221612834322865375344407656257141275053428676397831512313996567890170687817270442283296547360533453278538464250938298951157037822139727029990841756870665829523854987340279102562665256121804231905923483475026921351144519059933389886405538306598494690362219691011597645703860731362830837432061695681439869133444169318520983098010629004760983614969416050567084844058644590378421940507463942544303060724921128451855301363184441590514523380394015347748444403989516806329834170124727646585792742260314476652459124587975882920961051184625884543937463483588012039058587466302307816533079240540480318143167637525757133206062207975225461148033786239548738968143571578740195328496405398631238931738628253208708023201314268234863821146748772901361119594077168075728992728046172493907454206199795394526246965042647041901639117036919563160061702670442599412259019034049370439601886772547290798665376483608818655434183923727995190463556905670632717727072236348335917595885715333372912634815959274591650680215109407230792371477590096788790804537417552592695307269184384554999128387300771955667694961194946608515290919240933960636317477401096317947683767683459134325043845809175438937129146388643665419738860932691664178584687144184977518343681623438813437975809622707249038916020348546274108010529602663712796209417112753131168770141066555061237287892929600561473345995693102825788626347345575244785441917702359131229513960019798612676593253879150587214834742573292867567714027729498107424936994318465765665295484539176050988037213286158131599368691197891500412954090932424388890601115858854147076946394012479921918559570979355371371695097444332204649909876239958772938769780165232390535809157709874210713428918594620014572147108707395154865123215773150737433224194540420248940751667484069501501413587347867213552670552085379742925804199241572867491604629548745284738371501174298824157425734734722201505025462017864017932076003269836700952386341008148135999323929959432494499188326328513847378215618790766078398712971248287101643287326208657270927066927627625026232889939986667181826071713155945037205886840205169964786427373397588013034495517267396512782735922912399492106540672630722437093436146773101326366348565445937031973910318830423586505871731801175148609093503691460144791263482182527505050924014074159788338970510711761744911389693223374387977993944172091197560859876631583142237893427352506558996059892649201815416782244443864589825066907674056427111103710228548051008321185472091063600368393452056367301871611184893607851376873575326523561212471873409727941304409876516313385702711082298942256543166032218858933085454422702198653884027778826396161725275103225767008079573044568362834446969436625655089214570763657565406526688973527025075794816359011707251776063143622073399870859301880590884653805054492117285945825139783630733287921218459723189984408822903025602535848509035701866604882706879348647005792257624595485343585803740102603838964214654947949174840584117625613370717057544798354933249330769856446201284402626042138315152742295643646759965869126195924521381057401693359257011899302773177761432165462855546055735694024735251699728176497356520886385577648151889882245073204361796255536855258230266712244163124246563082319907335298809824540772282137822877200765801277199843728821706420614282195591263312379312214474403863772927782765153581889996357304647138271080151868143410033250205613410800593756200630576359583933859956079166591747537158275083966651236975102446889895312419082489380003751258784019075078846115437266162323536397933164944033161891647848448*X^21 + 7838601603589953217314595811564220086315312973701968267389099781924560874793737188326398145915016103483167967672271685122383015135432699220139570681972959354777921317718378585854260307564271002674785906093226537097761089911901178659765313683791213249340109774370282492614663028498609857623926766239175898435493572537841704764082256508735686988568119835216108896482447495570944887604027439591043019569847263706152705617237743931892811635364456725279712965143525279803593576345764544393783745060406374097630186040778133915948324648965304741447851616275370593124341560880759122798224378849657707261079829157677533035192481935716400345899040059200003837334542672719159432162576408027829287439808242925508280519313114596938314780941884318431730126448489439528843101394708718028410549292011252879497330717938163914255029501811001443992661715559187615034506239532191100644286954975294161913237271093428996635120396015866592152935486087032492539181107629408721956779201465752293121194972702849501397233748690035315411246841653242604561836347076009397042719103561712169750932858108203442004301274363439060557469885969674113600440125523884965061088796952423326792934498091164199551829756930227747092237359559285750156268581942691664521591760628940303563151429945367268892735622016626343057254824878771464689724682613787815361232993343352063822675546843684891830349217556738245902249543735946650596740333903785946221661714685507099677068551815738421739563382420257124838533643037447574530592320887692357568620367374673083243735062650016126229609556857243679562881192914557477765223917180155431641481327362592542597171323886708643551445916840346040370392490658149533514669300977118411729171858709167878487828018740594537263877041316189186888451776924981885185610174603129415185550368865858268589830288375783659244009165773912075116833864400141919251924552635425123908467510059038521182551450621154006202532662025862902448480039471224258063292747408546573301053048546149014367212200108523398310309050190050054103401055110910471135847874670055346707258114164108470564715644629477656034355342036485871002842049211506310985525834181079749856674629905598479306154414013781360724933052012708940565318003153318049331349913336843493842442218808231431514545315157373093643516120000815380738234832966136159017680230129845243783910218042785243033011768598727887725114018644257293264568212074666832314423413801203447022906366949156563783800165797016035941786497156325622604413149293936872830411287796823261665073251890293788677100011707907073385949638590141878917769919619443323631938176629215092359345945992372142050344669058014047873514953613502562979827214014334380238942406123414496959870226774916517111010982759155119194547082133868598432628584215786444887657205215462475110839417192524825876412476651426615027690734368209378832908012858171980679022550115953645616161225616325945738616132451591501238604649903574256998363897577729101171188790256425773436100506144450627349686344470532634115842261511066441598379738120180516728017570418137488403622229135786418147014608368824673758422903420089295000378531490933673726728230726109679321362555683613125304664404543560093753981679988743819358891959514042703597189300851369536857761936223360798144883616392925291322544707721482415914967632942418894261426902574260958751860869816256338544883462719862308455356239108323301385679858163865343346092132906033421797740651475626842165634799232236189722192610443856634095515622279780739275312750911143165485858535468629547936389667631445988566402467873314474862521170451915737223850179619320819608207423744525356192962197413516554717127506879602044587003021572671139697774580923880075830120208755654079068620582852215987766376002286751072306499493254868318241335611747848126425198633899603774682123368376015332368000974469619182973428661923359859306419001880460934181041769551571/38303633720009626878849372244194429367208554711671302601303137110633468746676909930249043999452280751946299935337381075455015433826662147255145747338390403285758839195659704736663760677812204349147845553798334271324778717123238881298237441339877124915141895437249499203884477737944073362005922839434887240403564311199610806417161432687672203828128570637526714338198915756156998283945085343908635221141648273680266726639269232125469149475578518911069863514995420878435332914761927493670139551281332628060902115952961741737513460675572259529966694943202769153299247345181109845505798822851930365681415418716030847840719934566722084659260491549005314502380491807484708025283542422029322295189210970253731971272151530362460564225927650681592220795257261690197007673874222201994758403164917085062363823292896371130157238326229562293987941460480525592312942271968731741794006019529293733151153908266539620270240159071583818762878566603031103987612730574016893119774369484071785789370097664248202699315619465869314126604354011600657134117431910573374386450680559797038584037864496364023086246953727103099897697263123482521323520950819558518459781580030851335221299706129509517024685219800943386273645399332688241804409327717091961863997595231778452835316358863536118174167958797942857666686456317407979637295825340107554703615396185738795048394395402268708776296347653634592192277499564193650385977833847480597473304257645459620466980318158738700548158973841883841729567162521922904587719468564573194321832709869430466345832089292343572092488759171840811719406718987904811353624519458010174273137054005264801331856398104708556376565584385070533277530618643946464800280736672997846551412894313173672787622392720958851179565614756980009899306338296626939575293607417371286646433783857013864749053712468497159232882832647742269588025494018606643079065799684345598945750206477045466212194445300557929427073538473197006239960959279785489677685685847548722166102324954938119979386469384890082616195267904578854937105356714459297310007286073554353697577432561607886575368716612097270210124470375833742034750750706793673933606776335276042689871462902099620786433745802314774372642369185750587149412078712867367361100752512731008932008966038001634918350476193170504074067999661964979716247249594163164256923689107809395383039199356485624143550821643663104328635463533463813812513116444969993333590913035856577972518602943420102584982393213686698794006517247758633698256391367961456199746053270336315361218546718073386550663183174282722968515986955159415211793252935865900587574304546751845730072395631741091263752525462007037079894169485255355880872455694846611687193988996972086045598780429938315791571118946713676253279498029946324600907708391122221932294912533453837028213555551855114274025504160592736045531800184196726028183650935805592446803925688436787663261780606235936704863970652204938258156692851355541149471128271583016109429466542727211351099326942013889413198080862637551612883504039786522284181417223484718312827544607285381828782703263344486763512537897408179505853625888031571811036699935429650940295442326902527246058642972912569891815366643960609229861594992204411451512801267924254517850933302441353439674323502896128812297742671792901870051301919482107327473974587420292058812806685358528772399177466624665384928223100642201313021069157576371147821823379982934563097962260690528700846679628505949651386588880716082731427773027867847012367625849864088248678260443192788824075944941122536602180898127768427629115133356122081562123281541159953667649404912270386141068911438600382900638599921864410853210307141097795631656189656107237201931886463891382576790944998178652323569135540075934071705016625102806705400296878100315288179791966929978039583295873768579137541983325618487551223444947656209541244690001875629392009537539423057718633081161768198966582472016580945823924224*X^20 + 1409422415082604068434652353901240166758406170213557510535379722783007164189616096703447059159428535159998596308731376760601564250509559367749031134149948772492502158883623876598544756981645609061428365679509217855708344406911502565924907600891977745292003708876647677424029726923443284870858525833646701518777269731835095892828408930180516188115573127161236715236646331608166410738976180194930753792692849730812592555483189886527324654148911250380104201164832182492690799104595299201241542254226414356811605655597531068289120818571112201542003847064840855085757349767287041740823326515353739891235074686690944762286486386221932997931762384965170457686306840700591518369058184185563207360890032324646782732256613659074990808173251170032033735661277909453907585328702331692287849973011494212506629654034510655323526669624077435216521589421296797465920461515757051179794208730932589639096362745833075451960072690771252225637456289642223649555957843319873477154476609791019445172671974186092507336299621550459579924918024162536067100886534546396068279952445370458926820361001896351757292043312919814740386868780572141355230447556142327111019442405100804495532699205781159634743419620602765151451460887059618791703729105847732164324085501535681017277848621448744010163015273185712024460627952365044073028265436961145400490995964853493627991984882312525441854294419677987631687753497838957475637866555917252818008273322140915908410561926856824450296006849363449050704481797757991158861444879627095992981112398035494917492950277976522110014558118564044062720316002409936279169325151425432529050793063802552991960695023171936829657481561530434150477642382058374057920924177558528397490235280794345828472057443604856606373858412098549413717437853025877103068852127388497658544651241848770598790108244870340922724941994702639835371477597334868022955680042073406119969892543595618879512878389780381426830936519766953141386196127027853219449083415478668847675685398195270193182771837407174279536604350444611149953721327374911445755178554305175563140796953662306129285287293267983966948524678701681275946854535606125943739939016665525237556774393002206358797911011339655624500337028038473733181169497048422780880193987801499880585364592607707954293647065762238513471463947782913743877786864427614620831480741895315953896957011413184878270600369088395765642872957533868012337494775134956248428712604540581195797528513663342049194111222754135824794179660591610019395884046792824645091878953526960235900535107108931914055831068268844655911563666821101246471246606667358617663143086234496694758307474720200125898870881944206376874265835607137565371069812472487107459190344403782843191903256973640332498108777810751796619498809649322189018757847071686893046440202901932832725990560650925341791577960161769061796525408930573454449114451362529704409965907085202584723388048861561882307445943644561312359277301982954517328427106603332417605483078321745509266442009493732354029566376551606372308848499147671780211253875392360259385431777706257247786656746897576713117431867234548381318718087949383783522432534496262979049818742831359471537663724699616588715103161257448721838494032293646545891008068719411876650207598045814307253074284178690799252560776356879942090122588153321018176491578146866205292847834477902885322087307728598135165323723719849413851628466438785871826203767581444920484157939830628539620076999113100716716577921737106211129736411841466088165073870463146585163219481012510304766038626086551045464151847594969080521237292557756054748627850109359944249582827422506015384825285756503356823210283995254596715541957975760514083839024830623139752593907551572645339064489323849196956559177464173531592315255531202149454388934247045321366317235693000418622441774976273761817068687431996333602479636276019039714281460577074884822011704808833258292678313138839/38303633720009626878849372244194429367208554711671302601303137110633468746676909930249043999452280751946299935337381075455015433826662147255145747338390403285758839195659704736663760677812204349147845553798334271324778717123238881298237441339877124915141895437249499203884477737944073362005922839434887240403564311199610806417161432687672203828128570637526714338198915756156998283945085343908635221141648273680266726639269232125469149475578518911069863514995420878435332914761927493670139551281332628060902115952961741737513460675572259529966694943202769153299247345181109845505798822851930365681415418716030847840719934566722084659260491549005314502380491807484708025283542422029322295189210970253731971272151530362460564225927650681592220795257261690197007673874222201994758403164917085062363823292896371130157238326229562293987941460480525592312942271968731741794006019529293733151153908266539620270240159071583818762878566603031103987612730574016893119774369484071785789370097664248202699315619465869314126604354011600657134117431910573374386450680559797038584037864496364023086246953727103099897697263123482521323520950819558518459781580030851335221299706129509517024685219800943386273645399332688241804409327717091961863997595231778452835316358863536118174167958797942857666686456317407979637295825340107554703615396185738795048394395402268708776296347653634592192277499564193650385977833847480597473304257645459620466980318158738700548158973841883841729567162521922904587719468564573194321832709869430466345832089292343572092488759171840811719406718987904811353624519458010174273137054005264801331856398104708556376565584385070533277530618643946464800280736672997846551412894313173672787622392720958851179565614756980009899306338296626939575293607417371286646433783857013864749053712468497159232882832647742269588025494018606643079065799684345598945750206477045466212194445300557929427073538473197006239960959279785489677685685847548722166102324954938119979386469384890082616195267904578854937105356714459297310007286073554353697577432561607886575368716612097270210124470375833742034750750706793673933606776335276042689871462902099620786433745802314774372642369185750587149412078712867367361100752512731008932008966038001634918350476193170504074067999661964979716247249594163164256923689107809395383039199356485624143550821643663104328635463533463813812513116444969993333590913035856577972518602943420102584982393213686698794006517247758633698256391367961456199746053270336315361218546718073386550663183174282722968515986955159415211793252935865900587574304546751845730072395631741091263752525462007037079894169485255355880872455694846611687193988996972086045598780429938315791571118946713676253279498029946324600907708391122221932294912533453837028213555551855114274025504160592736045531800184196726028183650935805592446803925688436787663261780606235936704863970652204938258156692851355541149471128271583016109429466542727211351099326942013889413198080862637551612883504039786522284181417223484718312827544607285381828782703263344486763512537897408179505853625888031571811036699935429650940295442326902527246058642972912569891815366643960609229861594992204411451512801267924254517850933302441353439674323502896128812297742671792901870051301919482107327473974587420292058812806685358528772399177466624665384928223100642201313021069157576371147821823379982934563097962260690528700846679628505949651386588880716082731427773027867847012367625849864088248678260443192788824075944941122536602180898127768427629115133356122081562123281541159953667649404912270386141068911438600382900638599921864410853210307141097795631656189656107237201931886463891382576790944998178652323569135540075934071705016625102806705400296878100315288179791966929978039583295873768579137541983325618487551223444947656209541244690001875629392009537539423057718633081161768198966582472016580945823924224*X^19 + 276242630241384858782777053114384181031095571158662680379157949965906823685913318992679606534205522803785030075541731411577541442435513137708483064473545211855130185670417265233946395640525422336279557925784101661501153209544736752849542758750860114609544767730499684455154774786732717785561447756176815585215042032791596271915854816832635576902874939049273430165987991424061037243401127782287345957608747022815809851699354671478300766851327905633303613994924590959038148057383922132634533664895306929239818621124657701919879075430060172615451872481747440778066344570057084668820454142000711676377029090176778649872283342445758548952834978865319739609849279399394219730100857401362812590049110601608333296977515661936866481323792828195509638234330424332936808077067545723649423898714702031842003066295808265703219176551597543133576669639860733632019687674811293991925681185923372333867994722203149932153097986363584531885604901361530025059348489843857106546364517190695505599161802757992467252576579389621020952324540460706489060378383811951067292826982348755046657440065849806014611876391385740286005730820320148203536094556997146648952361373144645455234414877392058388603130815336918884687881485673402990415233855710225392239709852926311600054680529674515394525451490658826795279590656178393092994253670445446194954911091261730552736593005569689503728751509349127026282085248054721580820666165664285257851510613682762501329170338637108000643777528791679853442338943372502465271647780811520939315639321151247105948988745995473506947137237843369125000863424214539327275636774693667703825238207937960788429147074589189326009527856149919755729013262504158578693008407113834317918266629334025581476061696152238396060276605827162623286207081791581368910388582581525563011200513158556135569329933611124695280582561857694513710160885966110132615386717501648787663703402953263297223110043004362767772948617743349859634491876455728652492762877393524171524589028548003006040059716223113985473892906033535932989280838317038405841888178916616302557767616808757928547304225995653248519739114078278279020436495797947143558222733979240115467857453921506270146186556055675370529813625629776702566979758589737796511680913610507162903051911494476662240068788034250544612769374071220968686740011047539697889582662939956904534096115965425599840180022459484092466477766238082271177812843488731734230161204460707386015612256991513317907026294248787280927712420297506612155337319585747816459821484339956031855592740411957532570573814662407050296606760220604352905073445742915833432660820535071522509189528687778748799235084245260764730835175146814895153168616301499794156927807238818037884041769473891415537259967550061551020975427453279182921324020822457033947159103498157681902411971277295833990066439367989541841580115228854118341978924325757619108918824599544251611850821322310743390600793809166345017298574757324795995007433314769015172578745501981207495036160337742509567248240193328080120024263331821897028485013067432974539640896131645650161871375795850081565019558376482197917625640208840527928548810977825472237202606787369950348086270857519257771981721661352861614157365967576834964298631085341688457120159968829005058741341777075189971447476494135969419971350034902926454245696720029586550782362903413525726910075965151469995255811655851155460712340312983878335880421686383476489407793384400740430191367101008545689780561743060191120479035177699740128488728729012806833198336591929293482411753117040937191069976217780302844285982932656136394672349274511802184411726108960831765882451557174043475792171523105119323354061839584115563648426458960207934834710490577707509718659225964548682065153986095117044835112647685667938571652861117516668377973638321432954830123588152373782110301669662905741749799008702905958577529582066241664011529687922743457406727977655/170998364821471548566291840375867988246466762105675458041531862101042271190521919331468946426126253356903124711327594086852747472440456014531900657760671443239994817837766539002963217311661626558695739079456849425557047844300173577224274291695880021942597747487720978588769989901536041794669298390334318037515912103569691100076613538784250909947002547488958546152673731054272313767611988142449264380096644078929762172496737643417272988730261245138704747834800986064443450512330033453884551568220234946700455874790007775613899378015947587187351316710726648005800211362415668953150887602017546275363461690696566285003213993601437877943127194415202296885627195569128160827158671526916617389237548974347017728893533617689556090294319869114250985693112775402665212829795634830333742871271951272599838496843287371116773385384953403098160452948573774965682777999860409561580384015755775594424794233332766161920714995855284905191422172334960285658985404348289701427564149482463329416830793143965190621944729758345152350912294694645790777309963886488278510940538213379636535883323644482245920745329138853124543291353229832684480004244730171957409739196566300603666516545221024629574487588397068688721631247020929650912541641594160544035703550141868093014805173497929098991821244633673471726278822845571337666499220268337297783997304400619620751760693760128164179894409168011572286953123054435939223115329676252667291536864488659019941876420351512056018566847508410007721281975544298681195176198948987474651038883345671724758178970055105232555753389160003623747351424053146479257252319008973992290790419666360720231501777253163198109667787433350594988975976089046717858396145861597529247378992469525324944742824647137728480203637307946472764760438824227408818275033113264672528722249361669039058275502091505175146798360034563703517970955440208228031543748590828566722099136058238688447296630806062184942292582469629492142682853927613793203953954676556795384385379263116607050832452611116440250871731716869888112077485332407577276818241399796221864184966792892350782896056304005670580912814177829205512280137083900330060744537211053762008354745098659021368007793760333814163582005293529406917018208539586461433485502288977718446468598383935870171207483005225464616374998490915088018960935688228411861266469231291943674282139984310822069423310909210287181408319345820597377290698415044613096388004624359723091600905997411172254385683989672762473243380570351043295787461464113643748866309242572836434011369277113332815460639170905013252303513192675960766934164892258484765956716726570739866394623355987014570323774383959986963813256630604267325323462923422373603544593736482526989280269776510338355228209583543197559283473347974663396909412460367062197745145238633201018810515856496045866185286431217571631838393679449669768677013106274966280374668251949944925275806277839003146714154697343474366770950229265808702996108355281321917095832780032193531693423848276292023205718136774783986087071606189831625809898319128206753694395568238311735637068139930744479966687042000801365417972714426659870699553283168084554890367530814853777047513271931115588461458231967005490453549072341122551396434231804707668977380814470327855688944209357717912043494070504026205586169283402264854794529408126303833985744131064860591067756547431541897000995985009827290272630167751656909918854374923815013830188663797003128779819770115846657975843217482512193873986731552888448069758258321822538742234121396378678910468487154181259736152356109051915692559625545006973764649737321221730577700501207080986914783208037423663565178222608977023260299737043730498465132393335880365767350285229386503531004456154697873076497946767562820111681362066101363394182491519264679374071280937401962425428007895442578312425560796819425104664944893792594842366079801916928614006872424364815326255186465173957957464359736365285376*X^18 - 314867437161957763193667801835515502043960125370178380542187693494758968703779209043887769676977838945557462122289913232220977101967919874436362785016446123122831304203690970850125842417514512577908357212620429864095875415738623166687910398434307074033431304635335789788046614081271901730880353409668367022461604946934254216026665116620138690384778283281483840703650145206481288162354189507752480982745811365435293720460383645442614545917307955225047017523057560325106425107713220628495168410705870199853965907750709439378300965658959712897759526309706530363616108485932194604512110020868519326769767400040283433794120873665974291078465595543495620272541102392740515955475763523170716571224744527375824856205569434177982967507027393081158521027031871671786488628279376742842656715040780216631234462257233495806010301358781731040894614730788073156423796694335759889850290531252446846644575909958841309858167070646424547321388914351648727909316522528895718807297707070553738484176632466848834744892286357662533852203364795439140741651439697199930338802202615262911992321310122752836688389530041686807389094706198805517338990901214788243902819394789648322197972398356392437722729946047039320429923497600920811686911923851583020534413443399795543923672355382376740942837114987973382693336722716880858888805917983388546511865524495765834344614738573664864370602725126779814236432005941077852856096095642694005667876024368363260173051067335042697866027193501114161339531687323926197194022005283802120267790354555714772088536954906772495380236040517154506653847152758105726015637280997236144339384357559624629115216426602919600573041782811257294318220969256744895024506228479002829215665952441352892137259229215448566488952400400365288058518827047886782370808389589663448510937426372072228964479698651401817233167696944679041420740735971946908165739305022333503929794873608302187557995523879997914334162030913153290494101069121954712352469989527092791908571860765281542440193684081977167977253554209172774687294401952441662971323376525724995019652976442141457706320827660156896911297486033250980609701088869953235714285246046032384215184129778370195761476023593665087971003668294434825684183069029275596774574186362217423878302950930692343388602083245041799205310168773802783835689581238109216393666923398216198129407774622986508854429027283437498332329606201699952170502307868017517047275827716776776185353769787728023735994453708407829066870266629414498871590577699188284737770135387209578742877270429924546157340214191890768571647868904641172311243781945128274735963916358767218311101277726298054679933891133967026726389589148049964138554463559459967937922385761521373200900952620373256656274551196158477260380230312775001850568504705390703939607469533339629151426830535133358576255648114023464234046255465256087988917732769828319478569316302598613830964243594128220321720735688022324200889656009278078924901281528494302843553017646467453017076559427648507233432855512138053184762292027449663391265788205126775496406063697319661857417885704081568504271455773673596550870428343683606763237139143185919035779857844483881689223176140786086685282102304439384203996270305217578893653980505777882963252458709859169204981079730646963240874922797311409728926108418837004049906228913160271707281391207680397457193376822122405591204770869950220110682636285591997835055725006436216216016576382230690484975281944683619359504696316599453189995426673308666813619624410019576387055669003057133566692287977590450719099174648903584767659265668282502356476252821903597175866166245220535221192867763127705393977363347248737965627830174366154731405696594249400585253719478882538040297506589088574548672140162883327636008737366938614436574130418511665743192807627560388444932439945867235702625598127249549294955305917205276919937410929077779333458415240591794565810686527571579/19151816860004813439424686122097214683604277355835651300651568555316734373338454965124521999726140375973149967668690537727507716913331073627572873669195201642879419597829852368331880338906102174573922776899167135662389358561619440649118720669938562457570947718624749601942238868972036681002961419717443620201782155599805403208580716343836101914064285318763357169099457878078499141972542671954317610570824136840133363319634616062734574737789259455534931757497710439217666457380963746835069775640666314030451057976480870868756730337786129764983347471601384576649623672590554922752899411425965182840707709358015423920359967283361042329630245774502657251190245903742354012641771211014661147594605485126865985636075765181230282112963825340796110397628630845098503836937111100997379201582458542531181911646448185565078619163114781146993970730240262796156471135984365870897003009764646866575576954133269810135120079535791909381439283301515551993806365287008446559887184742035892894685048832124101349657809732934657063302177005800328567058715955286687193225340279898519292018932248182011543123476863551549948848631561741260661760475409779259229890790015425667610649853064754758512342609900471693136822699666344120902204663858545980931998797615889226417658179431768059087083979398971428833343228158703989818647912670053777351807698092869397524197197701134354388148173826817296096138749782096825192988916923740298736652128822729810233490159079369350274079486920941920864783581260961452293859734282286597160916354934715233172916044646171786046244379585920405859703359493952405676812259729005087136568527002632400665928199052354278188282792192535266638765309321973232400140368336498923275706447156586836393811196360479425589782807378490004949653169148313469787646803708685643323216891928506932374526856234248579616441416323871134794012747009303321539532899842172799472875103238522733106097222650278964713536769236598503119980479639892744838842842923774361083051162477469059989693234692445041308097633952289427468552678357229648655003643036777176848788716280803943287684358306048635105062235187916871017375375353396836966803388167638021344935731451049810393216872901157387186321184592875293574706039356433683680550376256365504466004483019000817459175238096585252037033999830982489858123624797081582128461844553904697691519599678242812071775410821831552164317731766731906906256558222484996666795456517928288986259301471710051292491196606843349397003258623879316849128195683980728099873026635168157680609273359036693275331591587141361484257993477579707605896626467932950293787152273375922865036197815870545631876262731003518539947084742627677940436227847423305843596994498486043022799390214969157895785559473356838126639749014973162300453854195561110966147456266726918514106777775927557137012752080296368022765900092098363014091825467902796223401962844218393831630890303117968352431985326102469129078346425677770574735564135791508054714733271363605675549663471006944706599040431318775806441752019893261142090708611742359156413772303642690914391351631672243381756268948704089752926812944015785905518349967714825470147721163451263623029321486456284945907683321980304614930797496102205725756400633962127258925466651220676719837161751448064406148871335896450935025650959741053663736987293710146029406403342679264386199588733312332692464111550321100656510534578788185573910911689991467281548981130345264350423339814252974825693294440358041365713886513933923506183812924932044124339130221596394412037972470561268301090449063884213814557566678061040781061640770579976833824702456135193070534455719300191450319299960932205426605153570548897815828094828053618600965943231945691288395472499089326161784567770037967035852508312551403352700148439050157644089895983464989019791647936884289568770991662809243775611722473828104770622345000937814696004768769711528859316540580884099483291236008290472911962112*X^17 - 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*X^16 - 112281343603055347564231939739789253613730509148649697947519075561369545915185413088403230305796788222191452263663225580161932420125366478667101842168082267338497767347558066338308327479415501442009563100867175550015536901243742601227668351624657995793902299214574276842090725538283453999169656515110668109650048234098844065702570592451574320475051787361103690216684091707387671487937948594455184863295425689519115660779444514382638835784171705540085505702252981328696791573475847538943444189917021107003761258732095999192776791019041463084201976435670292690421902176456674875491154210512958929235681139431328765519148386436069447746873777581375013028146158452980592481033542590633549341672761971065336265040909671009182584759943958491407281977213411677598519326715716448897167345009554653020143861471800386472288153314415978043279886984850996806567735442055247892730257656759746079135390456010611725003495266603858394718005966710801122915680915993935879263021201907811755969061587001017872916735764457067185180872532014807801279501996446866530262869556187482405922648790874999401832913145901885725190662654624414348136229479652634746542954005078583705473252548550421773028472485359063205489626925888511687278043780675531935140677107503184176381715945971078630898685317177518349838617886366251669440380261782693181872501461530976548292155689488297293717768156144535965446961149144090106764306013351405233617199253733745412188475911071738624185781155477531836263118862187134330064223302075376901756670050132913726346223278145934434056582883937709525460508764569123331579587254568448086717139723132596066781316466925232805282537157115945496083900461552835767441821556516083640984282716234535106002392448086885111825209194253991901406415294915245072121702840105006667716369707968022981996449197578683617969134098668401585334555703149896498402678524134143764555640772134089292466139406205949069242496935595500253127491052947733069646633431934730864409922964436489077334090071015712134395356149047476243373603009455959596430624068501177887558001912506677885327953938662431507124577310720147438226886847190071195825494905977030823146708064812842314254664293757795148324594999405080456607395347133580889686947281962780828031809363187508175717492202954314350391087599170859416173459357399039406232372739315991012792233624408120064292958087765513358471593665297185047185151677914568918581143051965069403551761927643165649776620446569440853474022554460541152471035548812600619841768838797019903060713473922031846543198762866347332810774329694086004262858344489621458917576377921644751220705794498239003178374830546571968921291966549775872879192523493959689215044643856991079479952472513370687574002337943440972722481401032966818931270004599466424104309359165770443732155359040239691022758624461322253854735704297273595944941927658157017045308168127510434559056594081061598586261791997286649685598327082668074916279924595069694903749615165094251826551696923078908341779399309674856245821408866784949250176494516438644872369843909964552751279748208532229313539556257200709105604711846191511333632190401948358879826692756630475588134471551240713886447668787862549109270051356132246819300545428352766939912682141967311394969352076588159351205907005478701299904816779200215069719246966365181188436418980579779559566400373206872494878790082354713696275377621218699805489609933189312377109340760264795613180918539602035303959662727546698403276902484847535597189369876944205174734968548432350187571057051424609219857452818853608451732589188499727207176552025255762339027573890832086560685662392177850001282691703976372898259406958639875110467486776030868412478500983261474774386664730112491826491595504242775324187316433249896793959192645781221809682919036983136435453113146488294629839575660772462104369438865577063012158160618985927832971464383789954306699982700854766691/683993459285886194265167361503471952985867048422701832166127448404169084762087677325875785704505013427612498845310376347410989889761824058127602631042685772959979271351066156011852869246646506234782956317827397702228191377200694308897097166783520087770390989950883914355079959606144167178677193561337272150063648414278764400306454155137003639788010189955834184610694924217089255070447952569797057520386576315719048689986950573669091954921044980554818991339203944257773802049320133815538206272880939786801823499160031102455597512063790348749405266842906592023200845449662675812603550408070185101453846762786265140012855974405751511772508777660809187542508782276512643308634686107666469556950195897388070915574134470758224361177279476457003942772451101610660851319182539321334971485087805090399353987373149484467093541539813612392641811794295099862731111999441638246321536063023102377699176933331064647682859983421139620765688689339841142635941617393158805710256597929853317667323172575860762487778919033380609403649178778583163109239855545953114043762152853518546143533294577928983682981316555412498173165412919330737920016978920687829638956786265202414666066180884098518297950353588274754886524988083718603650166566376642176142814200567472372059220693991716395967284978534693886905115291382285350665996881073349191135989217602478483007042775040512656719577636672046289147812492217743756892461318705010669166147457954636079767505681406048224074267390033640030885127902177194724780704795795949898604155533382686899032715880220420930223013556640014494989405696212585917029009276035895969163161678665442880926007109012652792438671149733402379955903904356186871433584583446390116989515969878101299778971298588550913920814549231785891059041755296909635273100132453058690114888997446676156233102008366020700587193440138254814071883821760832912126174994363314266888396544232954753789186523224248739769170329878517968570731415710455172815815818706227181537541517052466428203329810444465761003486926867479552448309941329630309107272965599184887456739867171569403131584225216022682323651256711316822049120548335601320242978148844215048033418980394636085472031175041335256654328021174117627668072834158345845733942009155910873785874393535743480684829932020901858465499993963660352075843742752913647445065876925167774697128559937243288277693243636841148725633277383282389509162793660178452385552018497438892366403623989644689017542735958691049892973522281404173183149845856454574995465236970291345736045477108453331261842556683620053009214052770703843067736659569033939063826866906282959465578493423948058281295097535839947855253026522417069301293851693689494414178374945930107957121079106041353420912838334172790237133893391898653587637649841468248790980580954532804075242063425984183464741145724870286527353574717798679074708052425099865121498673007799779701103225111356012586856618789373897467083800917063234811984433421125287668383331120128774126773695393105168092822872547099135944348286424759326503239593276512827014777582272953246942548272559722977919866748168003205461671890857706639482798213132672338219561470123259415108190053087724462353845832927868021961814196289364490205585736927218830675909523257881311422755776837430871648173976282016104822344677133609059419178117632505215335942976524259442364271026189726167588003983940039309161090520671006627639675417499695260055320754655188012515119279080463386631903372869930048775495946926211553792279033033287290154968936485585514715641873948616725038944609424436207662770238502180027895058598949284886922310802004828323947659132832149694654260712890435908093041198948174921993860529573343521463069401140917546014124017824618791492305991787070251280446725448264405453576729966077058717496285123749607849701712031581770313249702243187277700418659779575170379369464319207667714456027489697459261305020745860695831829857438945461141504*X^15 + 3918350471396253721030042466524406821075056246716290497245538927069665163101047301696070649829393315478099597406892670051437616736899733910907330130706966573981228822677104348183571638580403797129956005674655969490749284230214755752986460646053013394908854414381891056962922871408126008773070596370408574032560300076284853865789912995837508670305272459805800162792754929737905399922397829478043768604234271572162749863328432830951932181341755799334008928880103299532290684317377779853591260605358796597226253473048371714982795321997040931041777814597530401290456933508429709280434213532145492045380443095250669894550771733121505088556960122009598019127424154466214809943885372216309810229567429443331003955444761983312863069859687222530366839874990895953410799683966271007765196719498271638980865588254855945241194210053732002102636733601024605107484089884939263519088488931220710928641593362150647849998602636141694655751203624526432804593783606815285572784124051640799588005024630329479373666337311978317010521656430956773400006390619453161682365024942327143243754300681002135831277941878195078273693526143293754636007088870795082383583091459980390236609121214990616904542938290939333162604471800381478731202375270072114315799128684351319517103477965124945662910235783092347222796790762424256215725294461361282368768495843082222476357857516086006550565506632469791744833593879363801988889325129304162693429772129089305391433925830906160714373862486661720881222279184227934042714155303407639703808624390971674622018691727711006030303203360986767383520459519247282492731767550922522526030201098187283784262262755278631335381414134162661535338600758131344453830369488417509803304673583074956804087178895972950661627048178362138130775285004303506993650774236424957442334198018053571259401904953669850051212609514316299408600846733187744794514500273085923903637012544206822316787677476195872740879325252080846971169626842578821210897395509088299140426414168166274325151379659694180283265644865738599096028674471490487653723659191470171198117340640611479599640214268866905469937448894461234548494090722517659061908562106895881455224114032090659286103838234227418460196231596365411781643411554424997643985212814399858323703804324736949069399595078246477565670876491568829332951120062236462365240061699407211500936387997514736581096665439944163997313215565743537024334277540723918512721026107360158182175243795492301567835930003051025217881984861565228899067216538977812366753699740476389652146504145996745208770147196032279636148429073585859649770054953589496018120034692997008240845741373804768892189251125247048091922755987387734766786262924010212000205749028901333728797344002293104901056957884760783696867657533030056388096485272457826317521862877432997572742408694028748714633878067088417357924222328904498399453399803046534182906089118849892947167357745130343242662981649460179989682180710287668784881072891721573369642315407947334187019964365601201004720544219987010035292788414658249942045141551517153896743744095851089095694374658024785669953738630597384976016238920081455735039626152168292307939559402602139467448090523150571233571881488875007851905960978484906292996508847064003191336895333116457984854014895948164173047248069322946627797265827350683122094839896853600331639199581776686885982928716095314541001182369669636786809962046706549805466693858606549761075026584372590568908041994202543064931814733148841219877767648479963652897862981624343813332095466394598046287442412130908082891856008985790871955082978714549351783967967649830586515264916251241424585754860859831337778179540045181781494035912197580390207214708038739296403447819617591478293443266087975255764965963784735485176870071048308044116771216005024598254084657292728804621953361311126033176126636211244084354210001580244906774225830964182480710370286844672199874670293251515573561/19151816860004813439424686122097214683604277355835651300651568555316734373338454965124521999726140375973149967668690537727507716913331073627572873669195201642879419597829852368331880338906102174573922776899167135662389358561619440649118720669938562457570947718624749601942238868972036681002961419717443620201782155599805403208580716343836101914064285318763357169099457878078499141972542671954317610570824136840133363319634616062734574737789259455534931757497710439217666457380963746835069775640666314030451057976480870868756730337786129764983347471601384576649623672590554922752899411425965182840707709358015423920359967283361042329630245774502657251190245903742354012641771211014661147594605485126865985636075765181230282112963825340796110397628630845098503836937111100997379201582458542531181911646448185565078619163114781146993970730240262796156471135984365870897003009764646866575576954133269810135120079535791909381439283301515551993806365287008446559887184742035892894685048832124101349657809732934657063302177005800328567058715955286687193225340279898519292018932248182011543123476863551549948848631561741260661760475409779259229890790015425667610649853064754758512342609900471693136822699666344120902204663858545980931998797615889226417658179431768059087083979398971428833343228158703989818647912670053777351807698092869397524197197701134354388148173826817296096138749782096825192988916923740298736652128822729810233490159079369350274079486920941920864783581260961452293859734282286597160916354934715233172916044646171786046244379585920405859703359493952405676812259729005087136568527002632400665928199052354278188282792192535266638765309321973232400140368336498923275706447156586836393811196360479425589782807378490004949653169148313469787646803708685643323216891928506932374526856234248579616441416323871134794012747009303321539532899842172799472875103238522733106097222650278964713536769236598503119980479639892744838842842923774361083051162477469059989693234692445041308097633952289427468552678357229648655003643036777176848788716280803943287684358306048635105062235187916871017375375353396836966803388167638021344935731451049810393216872901157387186321184592875293574706039356433683680550376256365504466004483019000817459175238096585252037033999830982489858123624797081582128461844553904697691519599678242812071775410821831552164317731766731906906256558222484996666795456517928288986259301471710051292491196606843349397003258623879316849128195683980728099873026635168157680609273359036693275331591587141361484257993477579707605896626467932950293787152273375922865036197815870545631876262731003518539947084742627677940436227847423305843596994498486043022799390214969157895785559473356838126639749014973162300453854195561110966147456266726918514106777775927557137012752080296368022765900092098363014091825467902796223401962844218393831630890303117968352431985326102469129078346425677770574735564135791508054714733271363605675549663471006944706599040431318775806441752019893261142090708611742359156413772303642690914391351631672243381756268948704089752926812944015785905518349967714825470147721163451263623029321486456284945907683321980304614930797496102205725756400633962127258925466651220676719837161751448064406148871335896450935025650959741053663736987293710146029406403342679264386199588733312332692464111550321100656510534578788185573910911689991467281548981130345264350423339814252974825693294440358041365713886513933923506183812924932044124339130221596394412037972470561268301090449063884213814557566678061040781061640770579976833824702456135193070534455719300191450319299960932205426605153570548897815828094828053618600965943231945691288395472499089326161784567770037967035852508312551403352700148439050157644089895983464989019791647936884289568770991662809243775611722473828104770622345000937814696004768769711528859316540580884099483291236008290472911962112*X^14 + 2335825342347163463880282470558968696207739567837220450019770146003653476353103696173425503274972330745222852352626202816347409358464598546385512753097003262020661719516322564252608838828414260689444362685104469115340478406502097834043187203739537977116644903107422959895136483981122363965729548672046160920151426118983303202180473856217241214364547572318360869089080866636829769468923937802927110020022274066028424159778154905967080205438319481783605446255464359497020191163996664923474094848252651723248971632004392592184491948777223882190287187285277539286039681402610039627247319039121643244049434830777284332259432091183100715870595639657648116181165078246810488127701162419731593014669633701994624556715214393161507563097665047218857700217139453827632789186124548279202470876745117055593182556503634186566560468552531098501429769487564846287482027505878053802431793773854200889372733053296737645931179267538147534400918290223151542142956812239530139027941228798511877832508567390645221486162297173351262866854663838901844196895520519481684683746290465623790201652581919738732315872111914045172542497558662078575736285843073075180997104992749743383350878123848193809727310346238906176239745184831983136708400397498701969037405671395255800611355719805645862140712026014129808586770904142828845663460152492182975765001578189850950740140688637171441721601321047398680551846666646641773023089415878093825975713994423894112209894674693593342532445593952540029098965263330906700897030270949929429546200451418369433434754046818200552809492098964617989985546770650092556359955254837062397259583069220887050198825042913499932704101583940020551256014962371342332026802489170813216705051787802645869177535112962499871102388104752796795643615869080100553878370861262114796280101677574569295785795801602860783604815121681092916128066304151064356378829483884676274883408889319204463988012563985593623929028557442138539714436747290416268388656302952483262498396471251785108105800664379168178803486601268752256075396914116399865305638316074702383188312863099572896582394048222888159213937946950148214446558080719260136261376428023929226560822086279899622804289093867778597454438777880786567271441367621317599034330250620101024372511908315314755268384005602988929786678529220790341956601303497971665516635978987761420488970753654049030326038371082942412174308509017043962721451337366873607248174326885269937363905005385391825322623041770110661533327809913204195718116536720912109100922458943105467006244008996513908403876132038329036667968179130654324143767244793612167216232709606915933000193173779466087766887470916907167942619079216549213975796237550187465400304054167595245937850684601057189746659581010119159689089905389456497648764733681276845824210637046459316045855000588716627942023873954453797866298202100289050658413132572938262306339934968382420563130027950832719078088552531364812661290310448404697867474194285120319312821024438616355300738224761864725276768050266781123762669605226664830647600013687184387057913302005554614585145816520417275456048492343713078921239296866584617516132440979502667797895041438501423433528500976714476588416608597976625119228349520142481386129286715961553793097094965594165820589047735260063375090009313593532888475708159031974019522496577387660428296500767612876465220946746149839368998686499248612373021384313710451014498442128851501343357267733672543610959848163619598032646582957208042169551729714869805525847904741575696940439169344462701733928917565543282468170663996130383199879065716845697172973583920253463318369339552303838810993532078648635190480881248715447443824764057241139893040497683091866289473323336198522950571674451561003090634025944732597660390530854617736012258274552083876352160449530696019170636203653897653641345089595820466278084359542930462991158663437543073671153862077018019631649177087917290240645/4787954215001203359856171530524303670901069338958912825162892138829183593334613741281130499931535093993287491917172634431876929228332768406893218417298800410719854899457463092082970084726525543643480694224791783915597339640404860162279680167484640614392736929656187400485559717243009170250740354929360905050445538899951350802145179085959025478516071329690839292274864469519624785493135667988579402642706034210033340829908654015683643684447314863883732939374427609804416614345240936708767443910166578507612764494120217717189182584446532441245836867900346144162405918147638730688224852856491295710176927339503855980089991820840260582407561443625664312797561475935588503160442802753665286898651371281716496409018941295307570528240956335199027599407157711274625959234277775249344800395614635632795477911612046391269654790778695286748492682560065699039117783996091467724250752441161716643894238533317452533780019883947977345359820825378887998451591321752111639971796185508973223671262208031025337414452433233664265825544251450082141764678988821671798306335069974629823004733062045502885780869215887887487212157890435315165440118852444814807472697503856416902662463266188689628085652475117923284205674916586030225551165964636495232999699403972306604414544857942014771770994849742857208335807039675997454661978167513444337951924523217349381049299425283588597037043456704324024034687445524206298247229230935074684163032205682452558372539769842337568519871730235480216195895315240363073464933570571649290229088733678808293229011161542946511561094896480101464925839873488101419203064932251271784142131750658100166482049763088569547070698048133816659691327330493308100035092084124730818926611789146709098452799090119856397445701844622501237413292287078367446911700927171410830804222982126733093631714058562144904110354080967783698503186752325830384883224960543199868218775809630683276524305662569741178384192309149625779995119909973186209710710730943590270762790619367264997423308673111260327024408488072356867138169589307412163750910759194294212197179070200985821921089576512158776265558796979217754343843838349209241700847041909505336233932862762452598304218225289346796580296148218823393676509839108420920137594064091376116501120754750204364793809524146313009258499957745622464530906199270395532115461138476174422879899919560703017943852705457888041079432941682976726564139555621249166698864129482072246564825367927512823122799151710837349250814655969829212282048920995182024968256658792039420152318339759173318832897896785340371064498369394926901474156616983237573446788068343980716259049453967636407969065682750879634986771185656919485109056961855826460899248624621510755699847553742289473946389868339209531659937253743290575113463548890277741536864066681729628526694443981889284253188020074092005691475023024590753522956366975699055850490711054598457907722575779492088107996331525617282269586606419442643683891033947877013678683317840901418887415867751736176649760107829693951610438004973315285522677152935589789103443075910672728597837907918060845439067237176022438231703236003946476379587491928706367536930290862815905757330371614071236476920830495076153732699374025551431439100158490531814731366662805169179959290437862016101537217833974112733756412739935263415934246823427536507351600835669816096549897183328083173116027887580275164127633644697046393477727922497866820387245282586316087605834953563243706423323610089510341428471628483480876545953231233011031084782555399098603009493117640317075272612265971053453639391669515260195265410192644994208456175614033798267633613929825047862579824990233051356651288392637224453957023707013404650241485807986422822098868124772331540446141942509491758963127078137850838175037109762539411022473995866247254947911984221072392192747915702310943902930618457026192655586250234453674001192192427882214829135145221024870822809002072618227990528*X^13 - 26078006332857735833335298681009662398611543973800817444301732903322090612220822014376867497546909619205631232891544864634838025708110057745440327270415337529630586583632931343827987661166386375375350367951507649975495403849269432322035424291917447912787666442724971619407088378038181844356396540045889279595855364224816431912203540269467266144505837452492521682638132882440185132314323714995559580177959796963565724903167394376070424047136214710242830252687207739704795308497628670402088603195331687569887677179176662817062799580247070962281586559618297087036627835368649598279022036943756720012095242565637743021197123871938393877590475784218926304178882851874628159022762768042457415494477960160468828171067935991694125005236603219109258470342180887001637674704889812482860185870738697780701602441200951370351976901708378912456085747697285495437316800265074553615195534278804790098862803221521098560249320046287075928606619366601215155228228376425301468731158098012211436304854397910519703984421969222217180708381231441545381698088558891529192904445128816986812953571012735507430565691252604558832321870020274235828384359764540339109292794972263817589871703298153261814480491075744269420234156036531789971623325666774933730513068994737562596178128059873827385564918123051600397971976052167244339476068656803509652969266914852921756328426418844523964334568896117483480375504671996253793775151044306505304862897207648251498584543975802196578974608264534095176694657040758362744868729265865529053834582650974202416301819310592348653266704641990695660353710745973294375296570125957712486220221166053088622115232154921878369136189425036252336818372244338930409098882041683661744157278528760644132201433615504396650614456649964688939304652850168112374595591398894442155666914399455501343171589826273048393783683832537443409957818486040697527752005776515855479232050613619365787882518927218929253026319051143656375079550969541737375072672136971101810375235392118999951741461767369162291805986166959146818040203482145534914616474004176592655649162449190719931361726935822172902528599493983669585235359641467429538763556261612594408070402350716421309694472762604213344374984609259971493517311725661401469522180521928034164759123611037432421549565743499376591273629349287029271334387627363798380154006541477570587323693498124088967660363703711114015322202649897538437495661672249167116822629194914922195970644727893259033073643578279476023612017718072669692784906272544675630112935428258625708817129020533065526054529520665377734482687429349213487699724112556102120137362766900988284322497235355788388101997873044477079081104532695940500191238098242605811544043920823745897771617914301830548728428389005894415517211150167084557618909854494808186767787171352657084487861763926848793084447665384235831726173838091105742482217907503529130957393255250852974229446584964126130655832217347460543410833084633230020721959646853402208549289384678120180579452854976197046020907110082697598009015063070199871790450449037522620273430098808239142218768325165733625813799002785097699937912989227232855677355921359232112783587966636771796851105898614977126696822644539049655006491453322698334532399571751918478320777142045043621916162514662915349978818142217075319835397848589628020937283262990505733539523493190976373499786544746759014936649224534931571772705605871980151951895348932097145682417977023866166496044477470886475039604324454019375282981161602366738691185543271033429092688487948085536901373699192420561890288559388987068621354919330902831814809292073302165869754313657168646377571416605885949531729030398519548431524436781395514389418836719282648258708807327827991123710746978479990738894699750278252881735523031715915059497267609148115486930344223060739970450176608884139859311609379265243495479655298035575831551036289676909997891686765277016611004863571293859658701/4787954215001203359856171530524303670901069338958912825162892138829183593334613741281130499931535093993287491917172634431876929228332768406893218417298800410719854899457463092082970084726525543643480694224791783915597339640404860162279680167484640614392736929656187400485559717243009170250740354929360905050445538899951350802145179085959025478516071329690839292274864469519624785493135667988579402642706034210033340829908654015683643684447314863883732939374427609804416614345240936708767443910166578507612764494120217717189182584446532441245836867900346144162405918147638730688224852856491295710176927339503855980089991820840260582407561443625664312797561475935588503160442802753665286898651371281716496409018941295307570528240956335199027599407157711274625959234277775249344800395614635632795477911612046391269654790778695286748492682560065699039117783996091467724250752441161716643894238533317452533780019883947977345359820825378887998451591321752111639971796185508973223671262208031025337414452433233664265825544251450082141764678988821671798306335069974629823004733062045502885780869215887887487212157890435315165440118852444814807472697503856416902662463266188689628085652475117923284205674916586030225551165964636495232999699403972306604414544857942014771770994849742857208335807039675997454661978167513444337951924523217349381049299425283588597037043456704324024034687445524206298247229230935074684163032205682452558372539769842337568519871730235480216195895315240363073464933570571649290229088733678808293229011161542946511561094896480101464925839873488101419203064932251271784142131750658100166482049763088569547070698048133816659691327330493308100035092084124730818926611789146709098452799090119856397445701844622501237413292287078367446911700927171410830804222982126733093631714058562144904110354080967783698503186752325830384883224960543199868218775809630683276524305662569741178384192309149625779995119909973186209710710730943590270762790619367264997423308673111260327024408488072356867138169589307412163750910759194294212197179070200985821921089576512158776265558796979217754343843838349209241700847041909505336233932862762452598304218225289346796580296148218823393676509839108420920137594064091376116501120754750204364793809524146313009258499957745622464530906199270395532115461138476174422879899919560703017943852705457888041079432941682976726564139555621249166698864129482072246564825367927512823122799151710837349250814655969829212282048920995182024968256658792039420152318339759173318832897896785340371064498369394926901474156616983237573446788068343980716259049453967636407969065682750879634986771185656919485109056961855826460899248624621510755699847553742289473946389868339209531659937253743290575113463548890277741536864066681729628526694443981889284253188020074092005691475023024590753522956366975699055850490711054598457907722575779492088107996331525617282269586606419442643683891033947877013678683317840901418887415867751736176649760107829693951610438004973315285522677152935589789103443075910672728597837907918060845439067237176022438231703236003946476379587491928706367536930290862815905757330371614071236476920830495076153732699374025551431439100158490531814731366662805169179959290437862016101537217833974112733756412739935263415934246823427536507351600835669816096549897183328083173116027887580275164127633644697046393477727922497866820387245282586316087605834953563243706423323610089510341428471628483480876545953231233011031084782555399098603009493117640317075272612265971053453639391669515260195265410192644994208456175614033798267633613929825047862579824990233051356651288392637224453957023707013404650241485807986422822098868124772331540446141942509491758963127078137850838175037109762539411022473995866247254947911984221072392192747915702310943902930618457026192655586250234453674001192192427882214829135145221024870822809002072618227990528*X^12 - 338883352284884124477491583359844421065463390682951450404618783719611238782974548425167780830637049992855349275494141929488431565790148161932716099004280562094611997973424239286131063923602746459176881359991691903525893359843635873709949105913796123080506774966215630717581225750774702784776689871832647038394148707102934262221972659084187563051591658903003231269679382080158788954659921451161114441359095187626903338696132070615955430438664225651097902494792949725940059274398233068740932955255577950397751115235630561395510697046433291709718528544354789506758402760154864540106733694464091379752205307674416985949905717941194876382141643932765230471004255127861317917927759421043922930739473433008826901726241098235605228906952932192003267828772296189376214719982311736028663633041410855291807778109639255287864755608943106729977804871533130356658854178718357686850846854716209209507773815802012290006839033271386932134511473064729812265883586046800447084982014130199005448588382426849729858359986899587850398154189735112154789472043814763055749975274177692143555502324121717090267428564531985677921541415625534506604746120304879734793798758629682471427407801016282589216759511429177497076884466051010773414311415082324701776231179981860591381947433366572853853329214093783194066745127961154197239910793931419394176664898330739328506670035162109833300624505785372617383667566649849730718560535041128240297257310868642977696776465921225662650099878485039714826705545752391983570979439849459587666115201111833952986780020368307093696565693630086543519235501022053820272323261304669351980325163277565446988576669969339254368818726062167867064378315197704291337966617092976123742856550535574919868245431131924528961044732449821313910711072956909910933016202357042097959142665862703445405073810406413231575928103153979599971262450468284633026327459405091739120220441473716650354164034535447829738476068622341804553221739641629959894478434176302228496649213870049754180740140261094308576845279187995203251431816506296846688303318799469031723284309423026253390560798520195438360077966511447168355169782796698173550576322860321544711363527808932637171410152993559634436429816853208370501411290818618755611863398552577777459316776403599729968299254250338095524934746665908495305019498323612547237092309100467204012259636460418301752661959661533790667282890132187616897525952264922218170525806954729928344653402237553487721443268102723404042382958154152873712172183269207872645288711222091255392011157388513350425663201679916337156186866216511085051346958341847417115295572823311846978526025734282371146942543260874766618925661817826316359718705412363442136485682481014012294691222017491908545290374724508906220791964046798796729720278255594324453090630512366614521722694508157254543493333015754273327785758488874244140736839268144173875682703845488665912314568975955957963457211940168000551708512399911018125615659341805125334035194693830319879450369559966288826162378355602052591489828370055999979355311395974820100726798732924905272754736668175979547800537106909961996914041479813624117331335744713602061003008021256494360094018026210690251828135549805763465430219844442935136704232691388746922105162167961215489807379721192076016325053300311394717684634531889893265516867722191307360952528910364554855692210004623672136274055084395694064284076245066717197183060852015233116508365768198132135947679235831688498314026801669142303196697437562064033266574084346419587902414892240300791815972992563715883760842412634396905019537926243434702974055364511706741057902119369635310879763920272201792887131162991122729894906070591273781073175885861506953925395032934293859831360218119222572260035851066415363499222080283080763304190252703916187796518897434051427049532767942040852171164704305050643837188471336833624741534390928441549706448419513345186576725502557857012352097/149623569218787604995505360328884489715658416842466025786340379338411987291706679415035328122860471687290234122411644825996154038385399012715413075540587512834995465608045721627592815147703923238858771694524743247362416863762651880071240005233895019199773029051755856265173741163844036570335636091542528282826423090623479712567036846436219546203627229052838727883589514672488274546660489624643106332584563569063541900934645437990113865138978589496366654355450862806388019198288779272148982622192705578362898890441256803662161955763954138788932402121885817005075184942113710334007026651765352990943028979359495499377812244401258143200236295113302009774923796122987140723763837586052040215582855352553640512781841915478361579007529885474969612481473678477332061226071180476542025012362957363524858684737876449727176712211834227710890396330002053094972430749877858366382836013786303645121694954166170391680625621373374292042494400793090249951612228804753488749118630797155413239726944000969541794201638538552008307048257857815066930146218400677243697072970936707181968897908188921965180652162996496483975379934076103598920003714138900462733521796995513028208201977068396550877676639847435102631427341143313444548473936394890476031240606374134581387954526810687961617843589054464287760493969989874920458186817734795135560997641350542168157790607040112143657407608022010125751083982672631446820225913466721083880094756427576642449141867807573049016245991569858756756121728601261346045779174080364040319659022927462759163406598798217078486284215515003170778932496046503169350095779132852243254441617208065630202564055096517798345959314004181770615353979077915878126096627628897838091456618410834659326649971566245512420178182644453163669165383971198982715990653974106588462631968191460409175991064330067028253448565030243240578224586010182199527600780016974995881836744050958852391384551955304411824506009660925805624847497186662069053459710341987195961337206855227031169478396034726885219512765252261152098067799665856630117215961224821694131161845943780806935034049266004961758298712405600554823245119948412788803151470059672041757310401961326643697006819540292087393134254631838231052390932472138153754299814502855503640660023585943886399806547629572281539328123679550702016590818727199860378608160577380450714996872486271969310745397045559001283732279427593022705129361113164036459339504046314757705150792747734775722587473490963667164087957999057162883814028781099438280258020587251231879759948117474166213528059274541886595765574043591465671067394280726174170212127135749397383095295436488637749033302585964988593336599551778733909658030057994576903101519519422211115620236054446546060824683385600297864373039179477830472295735902821179423027002083804050891459201374434040132912125627315375177858594469518461047592386467990595495327834720456201809616330493109127753374885360175540070924581450607582615121594810871156677458853682528169340231745867241755520305003369677935987826187655416102672583661029237180909482596122208522768682434622439401419970851161750701194740726125123327386862109122772073985529071589462997054916574112939726139903775952971129804146855438298482232471879952829119210355208212661536873727826183188003173038057311691022929887898122976981747945213232110515854737526114681753017184286979002599159875871486883598878988551396782699796178997578058338137101415080822377737682342298851365825728862815297198169639738390108777392061038476031594721399454856221831344046659926259908602269133311595420426230989672351881102044068520156069014255487938556195863550435307032745705619530944782854895352762269913264186156990844168895320046431499575713190589628899135360638941935703421617467597721191807838692969909680079356594452312370820226717122249506908512256023372365697216996966581826782068520487070319826677312537256013371319213410473288157027213212781314769319624704*X^11 + 35132867368832526629001575227825108238933571757742851218138697053843616117140862881708483893248958299227540309797903972345877231901227976731520725932250575380140338183691463760860717288105314174492792728163267394959798429199011999772519999355966113087829045124266294704190041847990620618048298491557686169110575960817659522210877198721063667902950769371442070939546446097050334863527788462478234475857537999533965831185403308315053478036521445566246555683113575176394131737352382546365546119184155975219775463078415108810868039498791524436620636548465143994907015799209603605286727238441885164626403309209450439395921162299259641854598278658314866211661265348978495666461158364678164922950870068706733049665575748230933032462831550565700858509300595852665259654691572758844127746669780318463323075550701621814509979703086321534430963527072991466416018353659363684827215604449085096641813577126853185969215928088201999277350959415292183018433870871129561189582933777645388520723382407647010133306915243702250062041112187817154868906206824667670590843535445287649118752886684565578960770305856581713349115708242615912945124023634408573639981306194742764816540692913495493889564699517847880682255159909298085777258058713343776804897435888469436673652541983092271433140737597182131208439680500687093425530556738128825077431867853148181801148025850875866492093624811700763620609149506666097379657400903323284446072882164393264195198214912738863969182330079152830342675922068498337283728347886344103144754409127731598760489211459869612116261604127779326415247334123193803286731308003616503403058071251159980059813581834927300729474214744502934112641028514761327722342501240554214114305328927226687212634689811115675560719621272168720964152753673651214012470284183863931661366019636972558165430316118986792268163920156328847928420292254452125159622491930464746398089149457992723932353026831591868690010718752508722514448133066755250577152105046860390232591443349903075926248828771536899179626101504240606924617976809966914289585050082892114694232725928943037026224388477425085999432340893947046382602265419119488263385533791754786995254460866933299423890419044375692224920184715911042266710129976045840872244744212651330480907703854847761589466134568835725206219048925313218011507116708003117584486720651948770869473047191248122116075614564862167364808387607028385446688731185746880157444387555539363233254905586937769555320360105129255287160578010752345188345068695598934943216806564372940009825090948577428542942627465688904476211579075278927549529044523767559621845593654792127280986978716177522456338123556111910759608715596420512047396315524209350661177427512961261148480742738464776924409689590449648276588010270859646639296331869014719135200196019355810298276437529489432128638942963949324049260864676632883079992059202860317658848305939891902029558755356100105436519046302411474614583181868930313165376872464156679080121197301802705300524686557604401394268693960590846054565301053603219416124614035061355377421780803001333611231485663533584161821697508345046841451893716599136775823166164198562370079112272316129714244332277925190460066167277986220423424229685943777918881291361234494854592167926477034057095423895003922350663026905634980758239086676396312930456208185910824267362719268039956095946871382739016172260187818778331434755067824801229203027925772686529392956037540240855584140524515949455536948224825316912097529103989886710160617769082989215817764165991247250608222565735475843003528290642426069551505488545568464225672297520220554219567474710714046240643948294103843765856924956728479923131811424994852961306632627397419422290141561375270036856625708178655858108166356280125220610940042501701192937005611195329592542356842769536506483780496983294410702822234384906551061464690722970692971072779209407475538630536072572614941200599845594330312137427/1196988553750300839964042882631075917725267334739728206290723034707295898333653435320282624982883773498321872979293158607969232307083192101723304604324700102679963724864365773020742521181631385910870173556197945978899334910101215040569920041871160153598184232414046850121389929310752292562685088732340226262611384724987837700536294771489756369629017832422709823068716117379906196373283916997144850660676508552508335207477163503920910921111828715970933234843606902451104153586310234177191860977541644626903191123530054429297295646111633110311459216975086536040601479536909682672056213214122823927544231834875963995022497955210065145601890360906416078199390368983897125790110700688416321724662842820429124102254735323826892632060239083799756899851789427818656489808569443812336200098903658908198869477903011597817413697694673821687123170640016424759779445999022866931062688110290429160973559633329363133445004970986994336339955206344721999612897830438027909992949046377243305917815552007756334353613108308416066456386062862520535441169747205417949576583767493657455751183265511375721445217303971971871803039472608828791360029713111203701868174375964104225665615816547172407021413118779480821051418729146507556387791491159123808249924850993076651103636214485503692942748712435714302083951759918999363665494541878361084487981130804337345262324856320897149259260864176081006008671861381051574561807307733768671040758051420613139593134942460584392129967932558870054048973828810090768366233392642912322557272183419702073307252790385736627890273724120025366231459968372025354800766233062817946035532937664525041620512440772142386767674512033454164922831832623327025008773021031182704731652947286677274613199772529964099361425461155625309353323071769591861727925231792852707701055745531683273407928514640536226027588520241945924625796688081457596220806240135799967054693952407670819131076415642435294596048077287406444998779977493296552427677682735897567690697654841816249355827168277815081756102122018089216784542397326853040937727689798573553049294767550246455480272394128039694066389699244804438585960959587302310425211760477376334058483215690613149576054556322336699145074037054705848419127459777105230034398516022844029125280188687551091198452381036578252314624989436405616132726549817598883028865284619043605719974979890175754485963176364472010269858235420744181641034888905312291674716032370518061641206341981878205780699787927709337312703663992457303070512230248795506242064164698009855038079584939793329708224474196335092766124592348731725368539154245809393361697017085995179064762363491909101992266420687719908746692796414229871277264240463956615224812156155377688924961888435572368486597467084802382914984313435822643778365887222569435384216016670432407131673610995472321063297005018523001422868755756147688380739091743924763962622677763649614476930643944873022026999082881404320567396651604860660920972758486969253419670829460225354721853966937934044162440026957423487902609501243328821380669288233897447275860768977668182149459476979515211359766809294005609557925809000986619094896872982176591884232572715703976439332592903517809119230207623769038433174843506387857859775039622632953682841665701292294989822609465504025384304458493528183439103184983815853983561705856884126837900208917454024137474295832020793279006971895068791031908411174261598369431980624466705096811320646579021901458738390810926605830902522377585357117907120870219136488307808252757771195638849774650752373279410079268818153066492763363409847917378815048816352548161248552114043903508449566908403482456261965644956247558262839162822098159306113489255926753351162560371451996605705524717031193082885111535485627372939740781769534462709543759277440634852755618498966561813736977996055268098048186978925577735975732654614256548163896562558613418500298048106970553707283786305256217705702250518154556997632*X^10 + 1244024502912704844068835171911091304444667404999612722619228729494229926173604794201926758370374814309107496497401170635079604713463374610753637188478057665038126819639009670802132469314588856853492693524314095074000735379161166557362611348002877577500328702962210609582408314803075373797892385507329158484552734619795178715390942086514815913856577512749713965727585239477704699545555551837270581653178061265966929214141613449448526690782958954094156598685843997959369786169590122647841472071198302124169391243289845144303531549985752469185439549943174954802922991061052136378768812491119685259184053725435248103996547009230589767826691815710191881833279273527788226633170814815250949272220726774090096228774912290549319777740752140151850965023223861194217918653820153699876320118243770111597052121311569434011451926750141212435955991985564376204613535515666945047460086106101424938669295908830526642946566332552208352972787999568701861205146471504365672206629112784762926932940974610406303676155059269606015390668689700284535076900109877038423933279993159097935339620375711751238410066261907698535753548958216427756145354408291239017291098084624378051211624240389584362894968488792054527744819525393390327409093320446702958872649249049603772949300032666020906759888571061755340495237964600780857506871666896849877877470440704317919444714747335473738851424781411185666903845947434317000056689459314654663995386330195677669772244216619074278102244861255223688822372963983346129853319364864745584842453256035551326171499921666814419887697065881418070918294345623281033135669908883190913544857817313311655169444365082974318657265101871118725315499724278556015396211296996262099648227643760455617340729199361262400723374870511698773893105641837076776089457484636073090603186038955097856984374094886415782268288954979525022950135049921002799165837051936172090660245676061612854992350258628833338908478801347061314728493035360799319572557712569162150920875612800804235979660361918152460017928824221721226442869943948179429377201041307082088876818579106677156070471170868010948518797342771537048326925037161043866940431661725279401130880661952336246325950514845201345324571343107685522769020948483420817653436951619825272406400199769842191405252141714422447891459900637361877643974423071723618208076560916950253958162998784882865773323578429163997943187720537295023017334837846637905956949180751950143180117366160536736887010662970277137783390025438936977565626624659987120974809089745422075248962131494255257620779354911558665154945395847889668665945769589594268423005367291328181233688428187557668276049976601679072213688304026714323528095742534984966036782220860993296745969554769055084852668351793700661989648300792447872991027570858204055518918937009530866266604847409755571651757242392142682130263426825506533958552842268831743393923061568160066421730452948116305121178541190911162784478146437754969253335695226640597817056858284865743146478491080006471798433332151069989269841966874807385773198301611275081538805642547770287744021786477149962924057567944423014146702828546313103024455316512616200487431270384528959271631733013670997931350956427914589183963351503259769828072241715103298479314311098523964572837079801157167387923816128639944828557737771105524267384575983340274899331791983525454423540298571712903509554695531174261923304615638781848356617664315515211281612466357187670873075303830313506216198601362369814982072684048954648690138786003517670490467395852017052838070179620711230101399402989398826244218752934586066472614799850943041619045433791352427392396169284801899950592546107729810526057139606739966306413131414679274276510640645878933240523738906024416365543308724532970364886702969883211131306234421253315593175584227313565509190752793755582551342148525711755400473405987913915697590984643969199111326796444288327473248223110426470093486199809/299247138437575209991010720657768979431316833684932051572680758676823974583413358830070656245720943374580468244823289651992308076770798025430826151081175025669990931216091443255185630295407846477717543389049486494724833727525303760142480010467790038399546058103511712530347482327688073140671272183085056565652846181246959425134073692872439092407254458105677455767179029344976549093320979249286212665169127138127083801869290875980227730277957178992733308710901725612776038396577558544297965244385411156725797780882513607324323911527908277577864804243771634010150369884227420668014053303530705981886057958718990998755624488802516286400472590226604019549847592245974281447527675172104080431165710705107281025563683830956723158015059770949939224962947356954664122452142360953084050024725914727049717369475752899454353424423668455421780792660004106189944861499755716732765672027572607290243389908332340783361251242746748584084988801586180499903224457609506977498237261594310826479453888001939083588403277077104016614096515715630133860292436801354487394145941873414363937795816377843930361304325992992967950759868152207197840007428277800925467043593991026056416403954136793101755353279694870205262854682286626889096947872789780952062481212748269162775909053621375923235687178108928575520987939979749840916373635469590271121995282701084336315581214080224287314815216044020251502167965345262893640451826933442167760189512855153284898283735615146098032491983139717513512243457202522692091558348160728080639318045854925518326813197596434156972568431030006341557864992093006338700191558265704486508883234416131260405128110193035596691918628008363541230707958155831756252193255257795676182913236821669318653299943132491024840356365288906327338330767942397965431981307948213176925263936382920818351982128660134056506897130060486481156449172020364399055201560033949991763673488101917704782769103910608823649012019321851611249694994373324138106919420683974391922674413710454062338956792069453770439025530504522304196135599331713260234431922449643388262323691887561613870068098532009923516597424811201109646490239896825577606302940119344083514620803922653287394013639080584174786268509263676462104781864944276307508599629005711007281320047171887772799613095259144563078656247359101404033181637454399720757216321154760901429993744972543938621490794091118002567464558855186045410258722226328072918679008092629515410301585495469551445174946981927334328175915998114325767628057562198876560516041174502463759519896234948332427056118549083773191531148087182931342134788561452348340424254271498794766190590872977275498066605171929977186673199103557467819316060115989153806203039038844422231240472108893092121649366771200595728746078358955660944591471805642358846054004167608101782918402748868080265824251254630750355717188939036922095184772935981190990655669440912403619232660986218255506749770720351080141849162901215165230243189621742313354917707365056338680463491734483511040610006739355871975652375310832205345167322058474361818965192244417045537364869244878802839941702323501402389481452250246654773724218245544147971058143178925994109833148225879452279807551905942259608293710876596964464943759905658238420710416425323073747455652366376006346076114623382045859775796245953963495890426464221031709475052229363506034368573958005198319751742973767197757977102793565399592357995156116676274202830161644755475364684597702731651457725630594396339279476780217554784122076952063189442798909712443662688093319852519817204538266623190840852461979344703762204088137040312138028510975877112391727100870614065491411239061889565709790705524539826528372313981688337790640092862999151426381179257798270721277883871406843234935195442383615677385939819360158713188904624741640453434244499013817024512046744731394433993933163653564137040974140639653354625074512026742638426820946576314054426425562629538639249408*X^9 - 23412035230999474659442063406749529664117856005867094570698481476165302649345768244027719571066270393035420358266733675389730394065436878680925028403829485116064583674801334095185651015703755128057531869018826034439182436075769564324059674195002023152034320892071491805133553834390576690141768836020724948752512306643678305874627702725705382004196441452152172295578501432992527453873547783994432780732549358553791913216662470824217708113820950481580828460826717072723679038445458344410358160900845900869204409179098564877035376471439700322539615692607915092958727068158262195220630026751669922794326166685162865609798376814526012598613770653883012993240338770495428508262255139487168624707657856163210626110207681016971846338599232794387851761765161418937724550708196198202664729169585185548048885960448236956836495239395039273531948826052012030815053817695510690045922535744449389277199871244767245448820600064595875373027573985704413947863630907423271474371034714055125022784759500321156150296444924126840265889920505087734273590438881337538540036392163842538114576067173246343044091790051112728883384777575245924276993186007979576711687940223274705135065406680010416450133868142590181216968368806136838010567098365466474010423032836922089171830191736062504493324748944482950250130890489528177408824365224833996945997236512282868332339856720498820866740490485380379232424231533826419614746928521797784556458104362871980906907575563683730008565969118687141006736844543766888885032213157268498630992218219760281149017802007241499574073693171207170642223337079266130277803756451290005339222393424392351426471015178273490785232613913205775301417462442209475490008387051029881164246244735936295499176622926511879688101437174387338220742594546723833070595926311200511219014461538054947778030941447313308348731278588328374001929097678967698041604465628398382689364222007388328971452274236944126666718155845225876211673781715272799833029886496100310258323637467949959131957259610284222433620362013529296213005904637256483979914730595694530802009302682313909013383122038105310290448946912078588830266586977965524774134274351768109253707407772422161136130525982940697185990411951607504695318271294994697591869130489940952944621160235937855482995588235542428218460957214563206105737523054226516934551996936701723624315367610743132674155834597512152207476006461189109850251677147940855849346662155268203680960082758212245018757123733583778356609115682362055048119053222941927902097212200777810748310117056716044148241210219870323308246947690680462462693654412068525796619896057434696613256583405614883965192186432897431202269855284214156983227494710341180745431975514109684876792131081965556464018402758414970921829824404161480323476972218163707675349509800794941989766143049241176925872474135177758057226317330623061944480267570553408263336676027258257922469873691880674251552198312068096515099412016471272811599915787889104129327110660416275107798223667084218278203114335395868619487953074380591350629574100113615636089439332575873803788360417416117317848158741326227006827370118304262089558931295680384897829699172251764231834449775555331341764960029910529722661252783095363367444272248291177610021802973296343403879364446143758259078670274398187477672584416770564878405301796780261359057317411534809325221738299768198505085578388886108334137631203807706338974943824980922455100121249746443743487865951523067202302437186478977191702222280714313073938808444091178025630233018307432993663342930435952747160960843770217605511603309488745640238814272182897011057355224044490982453498915619504531075632050375860672820317422367488224464405216023266573288904797014922348992369989248406730263012411506501151116362535820110438021217615261456523460863906171504030466390245844603136599631372828260515346486607836250919677647786866366470105473653978713826347438372522302930623020871935/299247138437575209991010720657768979431316833684932051572680758676823974583413358830070656245720943374580468244823289651992308076770798025430826151081175025669990931216091443255185630295407846477717543389049486494724833727525303760142480010467790038399546058103511712530347482327688073140671272183085056565652846181246959425134073692872439092407254458105677455767179029344976549093320979249286212665169127138127083801869290875980227730277957178992733308710901725612776038396577558544297965244385411156725797780882513607324323911527908277577864804243771634010150369884227420668014053303530705981886057958718990998755624488802516286400472590226604019549847592245974281447527675172104080431165710705107281025563683830956723158015059770949939224962947356954664122452142360953084050024725914727049717369475752899454353424423668455421780792660004106189944861499755716732765672027572607290243389908332340783361251242746748584084988801586180499903224457609506977498237261594310826479453888001939083588403277077104016614096515715630133860292436801354487394145941873414363937795816377843930361304325992992967950759868152207197840007428277800925467043593991026056416403954136793101755353279694870205262854682286626889096947872789780952062481212748269162775909053621375923235687178108928575520987939979749840916373635469590271121995282701084336315581214080224287314815216044020251502167965345262893640451826933442167760189512855153284898283735615146098032491983139717513512243457202522692091558348160728080639318045854925518326813197596434156972568431030006341557864992093006338700191558265704486508883234416131260405128110193035596691918628008363541230707958155831756252193255257795676182913236821669318653299943132491024840356365288906327338330767942397965431981307948213176925263936382920818351982128660134056506897130060486481156449172020364399055201560033949991763673488101917704782769103910608823649012019321851611249694994373324138106919420683974391922674413710454062338956792069453770439025530504522304196135599331713260234431922449643388262323691887561613870068098532009923516597424811201109646490239896825577606302940119344083514620803922653287394013639080584174786268509263676462104781864944276307508599629005711007281320047171887772799613095259144563078656247359101404033181637454399720757216321154760901429993744972543938621490794091118002567464558855186045410258722226328072918679008092629515410301585495469551445174946981927334328175915998114325767628057562198876560516041174502463759519896234948332427056118549083773191531148087182931342134788561452348340424254271498794766190590872977275498066605171929977186673199103557467819316060115989153806203039038844422231240472108893092121649366771200595728746078358955660944591471805642358846054004167608101782918402748868080265824251254630750355717188939036922095184772935981190990655669440912403619232660986218255506749770720351080141849162901215165230243189621742313354917707365056338680463491734483511040610006739355871975652375310832205345167322058474361818965192244417045537364869244878802839941702323501402389481452250246654773724218245544147971058143178925994109833148225879452279807551905942259608293710876596964464943759905658238420710416425323073747455652366376006346076114623382045859775796245953963495890426464221031709475052229363506034368573958005198319751742973767197757977102793565399592357995156116676274202830161644755475364684597702731651457725630594396339279476780217554784122076952063189442798909712443662688093319852519817204538266623190840852461979344703762204088137040312138028510975877112391727100870614065491411239061889565709790705524539826528372313981688337790640092862999151426381179257798270721277883871406843234935195442383615677385939819360158713188904624741640453434244499013817024512046744731394433993933163653564137040974140639653354625074512026742638426820946576314054426425562629538639249408*X^8 + 8880851537243589336437083989703183193298042570592722168660151793185037604696359543643695839916738511116611080441039187874559250490710385550915617182494318372140975656386419030787763863725560238786152955911539735132095747172562553682759659943653034908987338199971331231408523617120263504573062325127883072785108352444098312065309744568926254994847954891205995225597842281925531751993789423063537654467460323016120216947851624634588044927766951681438643657812734490547825674394761164773440938448984451286426541019349889308569769305630340876135432144239383451164743756120751792404931709253045298276969791157480045309300964548251971476722013955784431725661182895285900400498097363592895073481883005454346098694036854705012810826963149702191555498463759544243065608604298049547067630124167032084895327223113950605553709153921773474371097713414461177872774326844043929333942898187351683556412953788390452203558956995117747197328667201284370128325579533845175946381766118571561767155098175873106740678516262027549126260914920527246935697184154204630830611934410751105058783603137038757738908548720011261149798517347922107253220404584345010412925646012888295960250998760864337069480958139274527630112236112537256050294217115234934423008343820040200279730765135209879838039602113361621877413932870886015457166528518041235969492972945818243113385308515552616802808187042162734720949757178476511450722117019909912113978746183248596472538210039432683289457722445268792337485661966155831165762377239033275323867359773009569155549488451505172022213573204839521829087414507789783292928758045138433037858845790304045670891952888417139371279748780808024388601486910783790192064935178734911926491631887747018336338118561660726965747538582470645884573639102212828563048925547883434149914743122516477384424170704635865153958913227906259551083227964508179094791481619686184898604224593595313376052664553536778785349722170744099070070812375792008954946946930893502674108245895401739305466114079555486200864899292401745347495744925541284326803754425210152746232425757806920982078218697077692162081086162658644667906472603436560936093375082622204505044016787002101374635318728541143401820529058570741001428291264543581592748090528007591902618631726861853336695004847443417558960565568032331964027202448482565016769595025882524204313766153153838109492358457688538614158490857845351703658125044115426646356664927070194332457232755634554837774074720794383908296909735127168629108217175159490189569934938718112914078851097421726386017819563558502604022270289800076708830337604889794449052053499703923152031292792006403642168169370056497999110703129407907396071776368452527845335729071602821887627931199378354152184038940291200704666210107002746869478890421137272999322695784151541533158995243147635195471941019404473926396841444197636686898513255660959899508274591755597975678615876428004019274388228950988052963518979655690689981962644231999814089394991559088867698296423040349310812800396428795529175130590568951062315466108864445210096130210437585824924028604025390095013463427068942115720411342848571910429014258709364004151593678226169325489730220211154784478932508932891706468565086080506423497134617824849798513556458237116866109841409557516875694042537378510027752397697109033417483639382956782650382899493057822739740280945359489560742227421675282558057263105464405829927038942326012021911576775411038990667578369947348406324727742887219496146907087256742980758935665077559009106622734262728775597057617173837078417026813611638258136009290821599855318686543475567469898892207370312569871767982798811337287063747599900504394593082569506743144864337955901449458861233089476288193910611866699748606822670345862476679294449351423969253966296804467499953162075434188979482260404846454320053541192503018962823986606791595792271811098394371328981598261611705159935588626429279775022511187047/5343698900670985892696620011745874632702086315802358063797870690657570974703809979108404575816445417403222647228987315214148358513764250454121895555020982601249838057430204343842600540989425829959241846233026544548657745134380424288258571615496250685706179608991280580899062184423001306083415574697947438672372253236552846877394173087007840935843829609029954567271054095446009805237874629451539511878020127466555067890523051356789780897820663910584523369837530814513857828510313545433892236506882342084389246087187742987934355562998362099604728647210207750181256605075489654785965237563048321105108177834267696406350437300044933685722724825475071777675849861535255025848708485216144293413673405448344304027922925552798627821697495909820343302909774231333287900931113588447929464727248477268744953026352730347399168293279793846817514154642930467677586812495637798799387000492367987325774819791648942560022343620477653287231942885467508926843293885884053169611379671326979044275962285748912206935772804948286010966009209207680961790936371452758703466891819168113641746353863890070185023291535589160141977854788432271390000132647817873669054349892696893864578642038157019674202737137408396522550976469404051591016926299817517001115735941933377906712661671810284343494413894802295991446213213924104302078100633385540555749915762519363148492521680004005130621700286500361633967285095451123100722354052382895852860527015270594373183638135984751750580213984637812741290061735759333787349256217155858582844965104552241398693092814222038517367293411250113242104732001660827476789134969030437259087200614573772507234430539161349940927118357292206093405499252782709933074879558174922788980593514672666404523213270223054015006363665873327273898763713257106525571094784789521016522570292552157470571109440359536723337448751080115734936592357506507125985742143463392710065598001819959013978019712689443279446643202175921629458839185237931037623561083642399855762043101972393970338514144097388757839741616152184003502421416637736789900570043743631933255780212277885961965501759500177205653525443057162672258754283871885314398266787845430062761085784333094417750243555010431692611937665422793966156819016862076919796421946530553701452143699497995942850233843913295769261718702841096500592529240257137870664577163477873239821316874509713189669478465912821474419009979556893668040334325470144159262125144511241346612528312419099132949552624677273827288855642823470102993358170753551367152072163830401138562855289909791650483144974090781664134484787271123773966692652883077648936147397705335620824831979874594205322617949498749592619164269706383353916358216356949175110768554265078968415008430515948073600881549485724923727608542124208231153419139386470693679535788707287531837828620515501433318290200975549113494949802482802180271156659571092696261708382873435778914868946182468848334817334291983573961592194664556521968628386102541309909244774376006047865419495258634125725178691774211999565220987693432238306559322472756461052949861507447241738658379372835764998958970062525042669311647325833120959361040099002642340323985337964180532734789747847362139420569748968921576673408510660079731138569743897114655543150452197745490279506542428684751359189703250818924567790106320776712329044003946994812054504095776893470867392107235684281281124531557102821019692742239278434964199216369219182193395743656347774369367816120208061745100546328506058562085361027764002179945572556954335694816293636833715952140223568164366754761128407872365392488298281467930145304291288179080553140662721280841086975251169489486411819456530531976884366782616578077035387291746261430229696413418328235343889254834308533640560836486338128490042564565667606068202859977021230439727529293811325794625246732580572263298774900607034520779527931018588823939993809904019187714763261400478945474577036686186170761241761415168*X^7 + 461782016069762192998541201330679213672306459825251674457472344013316596479016011465933527295334477781339565973710396368410234750507451311391199086381849684117675152759485768580779205669578477065491126192415624185316662983388706208092205059672592441547068992347489534333133432803404921484140202953479971087870506725648642542751358170134189575727692750635264823505726101025165938479704466688089528918777647731286330882357404882992237230060382040852025219975089741770743653293097706766505004902775112947780539257587494010462482378414971598784916883057254477732068259785158218679007199586889631132855835196688309119831034329768195810324805658090621310094597511600353235825292828809962193972333515525604964277095969632706605116522932922468743674219018869793168063740695714105261698335885242210436052547513511003638709847596997052603914245376896481516370468411583070688239319336671400353217260798880742823799142803062572197201201003312410418051200289476125746535349997619496094865595431775531709836812548034030533456298000323862725046850605365421462537834512572469547015435093789256830384698106223288184461970617384784564038796831801867425126882122328676531172877516596005043412660874868937957794558737968199703797887376681809884542416752849797117106830518039227687331960707881468046367143220787837334075388476752209352624717356045005985198297386098759359952835366589158024266126466338127968897707268533293033630065513831275295525407483986671760283562076191575115069218818288323822048406315897741389007987750713300933199557671607720349833729671271124166311860908558476509800937076753103589044411069807907826262212509596563792824581287255851150224185283475426365925543808705619491246219617146575600906821160307529680908048467985774613473523712169386792857894694778052713552814920238372547930653551595639033684054109014075364801578965976866051652732894255201910892153483469245925203688242741404949005538534204716042583860845697407436089162255813530146275030730005653433761063669970912476566034245373528912750868386470226640318613149464051133863171186620772617207279095146568583495016620614578835036630390319969518411725156464990009104454420895923932149651646460901482136398858334007972705144389374761252420511383782560696083724705535046234386526917074857650852175914810687916428541363285069514736888158142370860579019463751318805128027215812775214387686008713411478711007347581001115493844757804094614418477710824746923066528546346738675403247828326449264413383310844458590414077928354531464714461386924249262609010909306885027766220649448199590734719301826920033908501778378380307040438287836418846525108311538830514570359174306897467445254862781070959934068780086231165031073167251085212918369904908197278977082672088982722426180287987742992118624254051375398335698928815683529441454136305063563172193629383506594528780969131926027486410456948805231035551493060300033241886250481181803615047360527187196217194715604717219819879412703409630098281996011992311807090752925599331276130528272400561323658813546981306749190680935036043131823494189772573891831336370151074983530109439062370065991330351381599199180456152763852492863552986186672520288864417997418874961670866455731908091943317530180191416362645984231410175110363131423862499997899200887598280177804945050011415946630921414998026958199336358602888210277818420292186896589159306919484634326072736471264167761324218166526197625728240150433431513560413080411680940795129818472867221446412337574174099215512140838141013120320638532388401857479779732146016008254402964841118237090922170494543268336210595731729789969527852259993811307632892891103262038051466484620293200837985452520271505141008695759461875742895527190909339757283310950851214702424225718422091643964204645998709239915437302544525586634296667700017673782395729400797759567450632822702221601635876359607686178295130756056499619912463061875149504153773873/4675736538087112656109542510277640303614325526327063305823136854325374602865833731719854003839389740227819816325363900812379813699543719147356658610643359776093608300251428800862275473365747601214336615453898226480075526992582871252226250163559219349992907157867370508286679411370126142822988627860704008838325721581983741017719901451131860818863350907901210246362172333515258579583140300770097072893267611533235684404207669937191058285593080921761457948607839462699625599946524352254655706943522049323840590326289275114442561117623566837154137566308931781408599529441053447937719582867667280966969655604984234355556632637539316975007384222290687805466368628843348147617619924564126256736964229767301266024432559858698799343985308921092800390046052452416626913314724389891938281636342417610151833898058639053974272256619819615965324885312564159217888460933683073949463625430821988910052967317692824740019550667917946626327950024784070310987882150148546523409957212411106663741467000030298181068801204329750259595258058056720841567069325021163865533530341772099436528059630903811411895380093640515124230622939878237466250116066840639460422556156109782131506311783387392214927394995232346957232104410728545142139810512340327375976268949191705668373578962833998800557612157952008992515436562183591264318338054212347986281176292204442754930956470003504489293987750687816429721374458519732713132059795835033871252961138361770076535683368986657781757687236558086148628804018789417063930599190011376259989344466483211223856456212444283702696381734843849086841640501453224042190493097901632601701300537752050943830126721766181198311228562630680331729811846184871191440519613403057440358019325338583103957811611445172263130568207639161364661418249099968209874707936690830889457249005983137786749720760314594632920267657195101268069518312818193735237524375530468621307398251592464137230767248603262869515812801903931425776484287083189657920615948187099873791787714225844724046199876085215163109773914133161003064618739558019691162998788275677941598807685743150216719814039562655054946834762675017338226409998387899650098483439364751304915950061291457615531463110634127731035445457244944720387216639754317304821869203214234488770625737060746449993954613424133798104003864985959438018463085224995636831505018043139084843652265195999040960793657673718790116633732112281959535292534786376139354359501447336178285962273366711741330858546592614598877748687470536340119188399409357446258063143351600996242498378671067694172751852329433956117674188862233302220856071272692942819128972992168668221727982390269929657290705811405893541768735993085434676813439312330528221922484981944097363132376701454564400771355800009308261657474358682202259241746963161856969593815118876590358100042951063754153503925853605474308081077172451907737262077124706109228994835014256306550510327909660242292965167505485627216393170331486956722549837839723646170589177579005291882242058351304860009531355302435499619568364231753208518239407163661903421331128819016336521326081951231294374089098804709412335647691410103980839440910086627312047783487170718657966142941029366441871992998530347806379589232446827569764746248525909975323600256645673027303994568224625099157439290990344466558996816343030679623287913503453620460547691083804781787008968093831223746120983965112464968392231149459368630593674314323066784419221275699304302573196839105182054026962978037442801241824690899293501907452375987335043732964256932229501458122695622143820910415987356888319718427260996284438877141254877156695483998079881120735951103344773303300610342024464215479773820934789505817405963880277978751450984361741037205925903097980019966935490731925545862428787243994959155309677502479893576634761588132084910070297090891008000730386428038031155205682086939641265220947494583666016789250417853725419077290254907100412899416086541238272*X^6 + 2831325341115664893550256208028722673606038509887039375053269316211688183723754588494940239540054520182247245428971748554926737914646360386404599254276437259294860268998079277603588521910613738904552760361537413070916187249644091089023052644686936134912417867363273456795619144462291427355980624239628017427064136169527586187379301346022185159773831389585378362468182639613888569799100922354947543239050310142909071830605126623502232841289637657451241052887149771947490860978375726293156737284229916214477966307103117320359691377819294807638488447759609320498188950723082635278649669197206309852158218767810075487671165631675181975455083794308234217155326598647324419100155431224751450682325811687341877760411454020317161487641905207031470115421735608775702081221306171288255686857745210442919889940070365956124706966405428913253208216647434796453096309643490661784564416421196861631191342819018689966511961813707473578952070961321358797346728975534209836495331888998872679653134188620431910574061589519148696370354201436385867299511608435205301720358327872619183791915344685522996060901596288463646683509008569707401567941825304472320758682990427994702588229599244795056487799287738826446128477553637122296930014187524255817457095528192595670898257704465855487114489338531517218566503280816102469667397024964797194283833683098439620328234732795836655296082884459852253744222288705017985206107488271543192880785367240915047190850917915110374316209657973270298586478859540983157044590963460048179502651701860206396021766748137904975517274136858888415339214415472243461280008947829133990532701672579755338301259303430308256247406935764996505494776801467033164386469533923726436848279270581266394822563651387108684790139632504177755404855356176628733409266627269998260373508855625299214723171889112768316564365393253516653149009967206475750555817504104193426501912801793660240618211611709852416593632595547062825988953543693834747205304565019549991479306796804356971012701180361054383132969154883847056101133024096873823698679343707250727903125261646532724320362529749183943334435248640922169440082004783418587570974212092016264994457143185248195229126420457877687717224136977095528783645293832300569084838346894266222740025271079285839360787175803993788135579652246857716108397079590380520252474191626712458613069381845048644652197694501464324637416602134592625021601800519025974417565004526403726032761360663498431967147904900958789326754064050764588889139992409949050658355761229388473855833918709439371379417874772185056987530436568072421479057268610123269354036759776743189170214412969176839971076522466495788380533039624514224905126580429569665654326818368137971552978216736133490835112585775064267816694332145359117854563339761271953127909560798492699678231872232913525696224080966779941278463071514646883521293842969082795591763836515346371956051192237435165364052128674996135691872873110818863154354426286092374123876801439138655560284191039387329220740195786081967840716738406316942881475155347526139782643585470826619214496821728655287333138872848358780205139919769946787695257811995022324160781686006599821065840471752010433250406818611879199843683407586404498359545635692148079609435713695951920559540234414795064377420113197277633283853644134694341795417295284738518102866137881562140331247315560949176773951925203561843065222219320763327060367293095086713944265090653462572305466429947107254441800720000253563391209964898232468315753898176015271265624560202414065749771939080189744851281557428888618287910260975804381266990528807850293663908934124451586666628955191585979130566603177660475012758636824517594939770756480406586610454587460874764764937833947292069469051734903898426320796022451152807034356323056164082617879555668249163358437963937226077742482261987229960804198275036254398199692711233831804535653649454301942152274687129716486766299199201829/667962362583873236587077501468234329087760789475294757974733836332196371837976247388550571977055677175402830903623414401768544814220531306765236944377622825156229757178775542980325067623678228744905230779128318068582218141797553036032321451937031335713272451123910072612382773052875163260426946837243429834046531654569105859674271635875980116980478701128744320908881761930751225654734328681442438984752515933319383486315381419598722612227582988823065421229691351814232228563789193179236529563360292760548655760898467873491794445374795262450591080901275968772657075634436206848245654695381040138138522229283462050793804662505616710715340603184383972209481232691906878231088560652018036676709175681043038003490365694099828477712186988727542912863721778916660987616389198555991183090906059658593119128294091293424896036659974230852189269330366308459698351561954724849923375061545998415721852473956117820002792952559706660903992860683438615855411735735506646201422458915872380534495285718614025866971600618535751370751151150960120223867046431594837933361477396014205218294232986258773127911441948645017747231848554033923750016580977234208631793736587111733072330254769627459275342142176049565318872058675506448877115787477189625139466992741672238339082708976285542936801736850286998930776651740513037759762579173192569468739470314920393561565210000500641327712535812545204245910636931390387590294256547861981607565876908824296647954766998093968822526748079726592661257716969916723418657027144482322855620638069030174836636601777754814670911676406264155263091500207603434598641871128804657385900076821721563404303817395168742615889794661525761675687406597838741634359944771865348622574189334083300565401658777881751875795458234165909237345464157138315696386848098690127065321286569019683821388680044942090417181093885014466867074044688313390748217767932924088758199750227494876747252464086180409930830400271990203682354898154741379702945135455299981970255387746549246292314268012173594729967702019023000437802677079717098737571255467953991656972526534735745245687719937522150706690680382145334032344285483985664299783348480678757845135723041636802218780444376303961576492208177849245769602377107759614974552743316319212681517962437249492856279230489161971157714837855137062574066155032142233833072145434734154977664609313714148708684808239102684302376247444611708505041790683768019907765643063905168326566039052387391618694078084659228411106955352933762874169771344193920894009020478800142320356911238723956310393121761347708016810598408890471745836581610384706117018424713166952603103997484324275665327243687343699077395533713297919239544777044618646888846069283134871051876053814493509200110193685715615465951067765526028894177392423308836709941973588410941479728577564437679164786275121943639186868725310350272533894582446386587032713547859179472364358618272808606041852166786497946745199024333069565246078548262817663738655596797000755983177436907329265715647336471776499945652623461679029788319915309094557631618732688430905217332297421604470624869871257815630333663955915729140119920130012375330292540498167245522566591848718480920267427571218621115197084176063832509966392321217987139331942893806524718186284938317803585593919898712906352365570973763290097089041130500493374351506813011972111683858424013404460535160140566444637852627461592779909804370524902046152397774174467957043471796170977015026007718137568291063257320260670128470500272493196569619291961852036704604214494017527946020545844345141050984045674061037285183491268163036411022385069142582840160105135871906396186185801477432066316497110545847827072259629423411468282678778712051677291029417986156854288566705070104560792266061255320570708450758525357497127653804965941161726415724328155841572571532912346862575879315097440991377323602992499226238002398464345407675059868184322129585773271345155220176896*X^5 + 207139769489342446642644635871040431200515582883118824881597008925233139594011617153775728781275568654821761603614925233167791501989618803504356615721723020616487172298996688597999512434177762209605115531360771132935687220283025194551085113589390446518991232634901623184678804133716591927789801748249934300410358788262388601383341234094940545932382365616606428933423153836816938792093313314868631538895726940341109109532518278428531168657894341259627040299242190921026840025561258058760250479072813356535196534060360199412599237788700468326257515223211447033683360029185225108158117437046811091879991320694147994747038134216732091329745200208300765659399924558217193101593806128684562724903656276178664320729408308718952668883533817591786935311422133534050471365157417716253915363840528477217095276952431384385444597810477681940060617023547979808278198010952222968634459583195810320254171470667512126646402555195362287655079275807962617084568460676646125005995504216161780920972838786927146431278936986272788887516849635318932670615180785839800415506314630186086933443518308199753847286526889101156148218804845095941278765649777044873357230504101618771761559908436578649646348020455000249205607531171154137470752927236077474532275890616899195812516172135410910384955878148011571930856547299136553456973006805709104546793973100756671507918159657013210102386693649683874303220892746297456266523831270682258395091803332929812384993637167499053054635115630398181228639317019904853103574115561917480112008212385827787184350635989576957753709693940317800576857513134060736254710691863635556670085498619844484547318953382748836855026438380672180299843678493306146764828962596253869091804246414489469681131663454710401297045552023434158209407959919894939523201430866307901530777651629333648028976722392556123693071688341441813534758800254141526334215726426558458871706766157036231669939259143167829089802602074353394588483823114852672759683878827390672613798874817293139058771317231561860073551936412513698262310653297000217328844744329906038182333283869644195126612468645490980039485234967011141568463081462672644479066820661041424112037705558231217413361064319118096480793574430959339609345790686832544176254939862206194578420944610775742604634035610075783654465816963114533556626420241394373376490134327744063050329137904454795771280096864561123230342046609820318696359273059593022426426803992006664926177163721237637036854364738086672212915265830689324650660098485361394067056264139814299894184354193822990197287821566288260355573645169226851975591781753866571341308419384119980645131673863166871026327525413512286085769909304607245466079831194803550644436654960347550148015466841727691580040138984170975131532339458149178045038186748404947991182973192069176391923273949961338904545591600687252770984136542641719876108408723960344522050440295351254735956987192684170456600390813736817613586770721463475133309311289900769133396771245925734990988876842204442904790950332596781050664437785131739574164588086312261615416683575361507792340747673680078497666966480117731622960505907269867370391847917349404553596941271145794473790853890879105768524384158328123974225700096967463082523066643211153856195630791676359419660657012796967185689638070724049874343497537707051957580997358218330681196303364641513777648490263259958003078993667619475862233889183222557582449513150592839732530391675876898826815055974985449784642078629424501728430543756442854250989649089970140498604220608804108182736117125321728759294854132964153932787325841825020044064555095383012021605674509389042918397209011356293543616798942895190472069613369946592114073481408134017928965111673425857657243924748025891900766369609228364064883825954891292785731255990519185412864933060488301191178271953773471898033222412720906584461699692415298235564290596179997716393692019572483840197401778043734128518174399755467/667962362583873236587077501468234329087760789475294757974733836332196371837976247388550571977055677175402830903623414401768544814220531306765236944377622825156229757178775542980325067623678228744905230779128318068582218141797553036032321451937031335713272451123910072612382773052875163260426946837243429834046531654569105859674271635875980116980478701128744320908881761930751225654734328681442438984752515933319383486315381419598722612227582988823065421229691351814232228563789193179236529563360292760548655760898467873491794445374795262450591080901275968772657075634436206848245654695381040138138522229283462050793804662505616710715340603184383972209481232691906878231088560652018036676709175681043038003490365694099828477712186988727542912863721778916660987616389198555991183090906059658593119128294091293424896036659974230852189269330366308459698351561954724849923375061545998415721852473956117820002792952559706660903992860683438615855411735735506646201422458915872380534495285718614025866971600618535751370751151150960120223867046431594837933361477396014205218294232986258773127911441948645017747231848554033923750016580977234208631793736587111733072330254769627459275342142176049565318872058675506448877115787477189625139466992741672238339082708976285542936801736850286998930776651740513037759762579173192569468739470314920393561565210000500641327712535812545204245910636931390387590294256547861981607565876908824296647954766998093968822526748079726592661257716969916723418657027144482322855620638069030174836636601777754814670911676406264155263091500207603434598641871128804657385900076821721563404303817395168742615889794661525761675687406597838741634359944771865348622574189334083300565401658777881751875795458234165909237345464157138315696386848098690127065321286569019683821388680044942090417181093885014466867074044688313390748217767932924088758199750227494876747252464086180409930830400271990203682354898154741379702945135455299981970255387746549246292314268012173594729967702019023000437802677079717098737571255467953991656972526534735745245687719937522150706690680382145334032344285483985664299783348480678757845135723041636802218780444376303961576492208177849245769602377107759614974552743316319212681517962437249492856279230489161971157714837855137062574066155032142233833072145434734154977664609313714148708684808239102684302376247444611708505041790683768019907765643063905168326566039052387391618694078084659228411106955352933762874169771344193920894009020478800142320356911238723956310393121761347708016810598408890471745836581610384706117018424713166952603103997484324275665327243687343699077395533713297919239544777044618646888846069283134871051876053814493509200110193685715615465951067765526028894177392423308836709941973588410941479728577564437679164786275121943639186868725310350272533894582446386587032713547859179472364358618272808606041852166786497946745199024333069565246078548262817663738655596797000755983177436907329265715647336471776499945652623461679029788319915309094557631618732688430905217332297421604470624869871257815630333663955915729140119920130012375330292540498167245522566591848718480920267427571218621115197084176063832509966392321217987139331942893806524718186284938317803585593919898712906352365570973763290097089041130500493374351506813011972111683858424013404460535160140566444637852627461592779909804370524902046152397774174467957043471796170977015026007718137568291063257320260670128470500272493196569619291961852036704604214494017527946020545844345141050984045674061037285183491268163036411022385069142582840160105135871906396186185801477432066316497110545847827072259629423411468282678778712051677291029417986156854288566705070104560792266061255320570708450758525357497127653804965941161726415724328155841572571532912346862575879315097440991377323602992499226238002398464345407675059868184322129585773271345155220176896*X^4 - 17712753162448532516725245696910540090070287672354212859833045341128724590093876914635308874618075793973604884628648134922362199180334331377038387549636550193650747488824844558880795114239349141944923297613631656664352983412717897042730486371725154280493934931137616575035784064547223663909367873771713498261619731194201477328144117631895709475430956643435778449387741417795256163485124473132860202652908517016962392890638162210736245235979422093003488342996873874308404550905713490977983812518602724366478979171725441412741660417570277922250427203034996227095953013146731721406811660174638175071420923664259565792632228032148564788567508029475892742882949411987879841723959590573529795779521338221179824027762508007623004785913371869610549311775900126165117124282319888562176213694752062005097928286378214886327442235784503348189706151252013645617280370665010752795395319566741971582900527902931780382429647063846242912741482567377243815601457397214982858484030517073434144900319676863386933621646849361029290625452161746024213604989454453713213342698464558168956830459924678180339145962883577473992429419852319939206187936076006958740361329991441283276119582835632542426082169179366063655036471460081478434442878122142640386221430612489735943171795381061572104462574598146579660109398467031964123628238215763808760841050583381551593171250093596481030832267029767985525671047437023108825955553022427974884702766919521197953357396452314558503777769017122586166878227582715723058149954786911024145172947600767183346452842634159209675488395189842048676660689800033969701960499011675359366604078083344508458203342969444589658299442322072883084513511996902421571193753566246231829837374621571267947741117122469152671584238111697372046720768808588276622776793938102989193851661495864335300608613177768641866063059759980173220598288048497699465887863234579966534335808282741065869739872733473894065252019948022001119277819068440481454605132123641025760886686136370348698591818792492844701322402968128907990586341392500479117829380688525110918373919361841008142300214394062182701028730566231519754425760679860411102283070237603980777411321045519974776914542708923195084047562488727573171851622028202897311120988898396017993536416544898838345191145267467303532481968442880525266547421622751126500617748834898041900856674677615249303927392323801792398063436987292242613982689501785542083642333306715961642801432367829907191376402671421486672977999007011116032136493049888663926961900722808346460916916010723863786494853866985487768170974089223469409724819702824288134272516936292750631371602661081190253025809251641960743034826817450495910050560722324083173644289599132650819139230295756315857415986065648648250350327211669649754388526302534992652865046519377205948354588861782313569590533742602788556223690193930720098590145037708361481291960864409422981429570353615439422154136168726016098802011659225912853316012165781347250699343820514194899946166408210827695672902397955590823238550480694112870876005969618727290419447066826023396567489056392339134732098874249620666444398928297502131654229785339996452040205549075723345665980229176689976785388912731094828821184747920301509574024990419995301808773830857614827447581028684988277040453323280610990426981908169225420537572778581336658816915495298439187430442728000230774084645719342554666550530436196308268776004957030639463450826882453603823743457526435478942426681557110889956505649336785044713308917381915911256082922383543864029111265371549019231484021309717971803674464185575829122539602521429080330263825264833654464948312984113245356546674557417035207523856816452298271480055581045287908441695940414372702253211053835034966334774843284301890354925260506274896081407334465765885706377102535958301823033846278353193614278326316381157744409857958843933480529872303659329563373943172380635390495151486901449622710356516820119/584467067260889082013692813784705037951790690790882913227892106790671825358229216464981750479923717528477477040670487601547476712442964893419582326330419972011701037531428600107784434170718450151792076931737278310009440874072858906528281270444902418749113394733421313535834926421265767852873578482588001104790715197747967627214987681391482602357918863487651280795271541689407322447892537596262134111658451441654460550525958742148882285699135115220182243575979932837453199993315544031831963367940256165480073790786159389305320139702945854644267195788616472676074941180131680992214947858458410120871206950623029294444579079692414621875923027786335975683296078605418518452202490570515782092120528720912658253054069982337349917998163615136600048755756556552078364164340548736492285204542802201268979237257329881746784032077477451995665610664070519902236057616710384243682953178852748613756620914711603092502443833489743328290993753098008788873485268768568315426244651551388332967683375003787272633600150541218782449407257257090105195883665627645483191691292721512429566007453862976426486922511705064390528827867484779683281264508355079932552819519513722766438288972923424026865924374404043369654013051341068142767476314042540921997033618648963208546697370354249850069701519744001124064429570272948908039792256776543498285147036525555344366369558750438061161748468835977053715171807314966589141507474479379233906620142295221259566960421123332222719710904569760768578600502348677132991324898751422032498668058310401402982057026555535462837047716855481135855205062681653005273811637237704075212662567219006367978765840220772649788903570328835041466226480773108898930064951675382180044752415667322887994726451430646532891321025954895170582677281137496026234338492086353861182156125747892223343715095039324329115033457149387658508689789102274216904690546941308577663424781449058017153845906075407858689476600237991428222060535885398707240076993523387484223973464278230590505774984510651895388721739266645125383077342444752461395374848534459742699850960717893777089976754945331881868354345334377167278301249798487456262310429920593913114493757661432201941432888829265966379430682155618090048402079969289663102733650401779311096328217132593306249244326678016724763000483123244929752307885653124454603938127255392385605456533149499880120099207209214848764579216514035244941911566848297017419294937680917022285745284170838967666357318324076824859718585933817042514898549926169680782257892918950124530312297333883461771593981541179244514709273607779162777607008909086617852391121624021083527715997798783741207161338226425736692721091999135679334601679914041316027740310622743012170391547087681820550096419475001163532707184294835275282405218370395232121199226889859573794762505368882969269187990731700684288510134646556488467157759640588263653624354376782038318813790988707530286620645938185703402049146291435869590318729729965455771323647197375661485280257293913107501191419412804437452446045528969151064779925895457737927666391102377042065165760243903911796761137350588676541955961426262997604930113760828414005972935896339832245767867628670805233999124816293475797448654055853446220593281065738746915450032080709128412999321028078137394679911373793058319874602042878834952910989187931702557568461385475597723376121011728902968265122995639058121049028893682421078824209289290383348052402659462413037821649604888147756753370372254680350155228086362411687738431546998416880466620532116528687682265336952767977613801998419611039964803407624535554859642656859644586935499759985140091993887918096662912576292753058026934971727616848688227175745485034747343931373045217629650740737887247502495866936341490693232803598405499369894413709687809986697079345198516510613758787136361376000091298303504753894400710260867455158152618436822958252098656302231715677384661281863387551612427010817654784*X^3 - 131643713442006776473110557853331178927483944084630123035480900619177669385005411332317778134669476142628809993958611659179929946716008622957463976593736811691772796994491266742021646992904638001257893779337835116381656399362417224060171563185317694140203176768066311165034726369195637235632324341064411821929782996298901103776699420810688207990352374688515563836430377385266957150809886415269650359322098962521712929626451248466497372079164757781212746409777219234315453634592822298871583073886579573435928457130080081007677457133767519683046280806100077680810704185811585163605665224687325144833876986750961239540945078249663573690953382793271737526398292727086140769197603679806544663780661368390963127956384512035211442795785780502775645805251573194090756164641194349078256808440612479078856264092986514840710366093305848110749568354282659208962066685204274236603705981780053821409789778671914001514674446822142303348931064125141967191459453050212147681779704151011310241536079728161920203324206969748287124977634792785363974559752816954447438297326486849386164655108763330793699493687651569032871041259002295155959474261205942225601898509787839237281724357152151429635725924248324998976598240834819600132226524061652166747677834890306620443908043768790030229657516280551847436860162130626175828545665657916651168409762406053486852471332952100339516228003678773558958507962490298263609392813389029914776654763408408580342311790599939918989208464745557866574917917739825191618945282230968496739468553500573445859615822641930918744136561177254061733638317806709710139713299226501865395093104853056564839569067437876002537256075398364805979397007495936509408670931809933611018810103081748904107363626819096474017545807868179205377173881795722383003459399204463259739860810881302518991699319512725830049827706639331633085876676591525082545847019968760206827566323661485002907419131009396146301094301773474309160661827555374043642699661997394070984254926110130982649638958621869644747008388405895875828270892509884392831865614107285742218175853237778679193274404575270738289703369882655281808811674525135283360399024451918199859332791955941341093469940493409678208356596371998970543758728748588896882635478651678876427400465202121729867502862025624859684206682914861575779899533255860108695411553558137195629054370687872208086405183233024283315684046272209623273740933061260864091288599788212164979963031873376191045733445068077937021850693741651189179464357425849911794913414318824991221136892951266057686228675504013782949432025620386479930042551716404919539660411231179627332397088681429297872666509899164956243230925820187276689200889213681725241038545823419324134100114217182225244796376367617565038517176797435120812352391101750516911022437901236797966470015041373573002822191012315384144137517663214489677054988357891064726962450695242935790596703469376432239481535628417397005320411204263607021706909801077798540658550991934154841880395175621615182956274642314250383857567636394983067170724547405015259792300869039123192088666219914889914323298198015672770630897215113124866691433580908932895641218271265604261041003895327606954313762127227783228505138230745842654886693115946783358540834665186117974188448463716311697315104143797500815658656452180341655627801122971668292649460540605578951242573321523892741039512836465155904431914323050450339718939880399158083523114505507775738270523361562276700032120205070509516064519122563011881138803087532032046255112241850600158361054394793654308363697485510938251439332302281573186323750507438970282429383739597323747366865078876212901635576891606668262008489775387743160500835836962754835434299244318312859228504018935824336146145412881836111258438867206173768935994545648493946155981756873184162902470260272848959120898970096639583928693250906473858950321986896729791497626318381217528749259729624842873198696991327995953/292233533630444541006846406892352518975895345395441456613946053395335912679114608232490875239961858764238738520335243800773738356221482446709791163165209986005850518765714300053892217085359225075896038465868639155004720437036429453264140635222451209374556697366710656767917463210632883926436789241294000552395357598873983813607493840695741301178959431743825640397635770844703661223946268798131067055829225720827230275262979371074441142849567557610091121787989966418726599996657772015915981683970128082740036895393079694652660069851472927322133597894308236338037470590065840496107473929229205060435603475311514647222289539846207310937961513893167987841648039302709259226101245285257891046060264360456329126527034991168674958999081807568300024377878278276039182082170274368246142602271401100634489618628664940873392016038738725997832805332035259951118028808355192121841476589426374306878310457355801546251221916744871664145496876549004394436742634384284157713122325775694166483841687501893636316800075270609391224703628628545052597941832813822741595845646360756214783003726931488213243461255852532195264413933742389841640632254177539966276409759756861383219144486461712013432962187202021684827006525670534071383738157021270460998516809324481604273348685177124925034850759872000562032214785136474454019896128388271749142573518262777672183184779375219030580874234417988526857585903657483294570753737239689616953310071147610629783480210561666111359855452284880384289300251174338566495662449375711016249334029155200701491028513277767731418523858427740567927602531340826502636905818618852037606331283609503183989382920110386324894451785164417520733113240386554449465032475837691090022376207833661443997363225715323266445660512977447585291338640568748013117169246043176930591078062873946111671857547519662164557516728574693829254344894551137108452345273470654288831712390724529008576922953037703929344738300118995714111030267942699353620038496761693742111986732139115295252887492255325947694360869633322562691538671222376230697687424267229871349925480358946888544988377472665940934177172667188583639150624899243728131155214960296956557246878830716100970716444414632983189715341077809045024201039984644831551366825200889655548164108566296653124622163339008362381500241561622464876153942826562227301969063627696192802728266574749940060049603604607424382289608257017622470955783424148508709647468840458511142872642085419483833178659162038412429859292966908521257449274963084840391128946459475062265156148666941730885796990770589622257354636803889581388803504454543308926195560812010541763857998899391870603580669113212868346360545999567839667300839957020658013870155311371506085195773543840910275048209737500581766353592147417637641202609185197616060599613444929786897381252684441484634593995365850342144255067323278244233578879820294131826812177188391019159406895494353765143310322969092851701024573145717934795159364864982727885661823598687830742640128646956553750595709706402218726223022764484575532389962947728868963833195551188521032582880121951955898380568675294338270977980713131498802465056880414207002986467948169916122883933814335402616999562408146737898724327027926723110296640532869373457725016040354564206499660514039068697339955686896529159937301021439417476455494593965851278784230692737798861688060505864451484132561497819529060524514446841210539412104644645191674026201329731206518910824802444073878376685186127340175077614043181205843869215773499208440233310266058264343841132668476383988806900999209805519982401703812267777429821328429822293467749879992570045996943959048331456288146376529013467485863808424344113587872742517373671965686522608814825370368943623751247933468170745346616401799202749684947206854843904993348539672599258255306879393568180688000045649151752376947200355130433727579076309218411479126049328151115857838692330640931693775806213505408827392*X^2 + 1058717832594729899023348065501413782985701409947574255603779867475433639160348289676951379085235492460487387708518680844404017279451462104663025501984656812071562855337822092912016016542082633662333883565775067172274030976463033914584765802797470845863827228283082641768644188753342781097255311890159148705049468088696131780841418191978051339124859572013446342309632735661847477768226814270833353574365956427156664540605941779085599958947484686198152749608803069646342136524367741054682662747980463039202758886252622087176130951307352297121535599227535964353478741655846754726983582729098824196911754070272133506561034536786095382957453830485737829833804609482622767940199859723556342223356536326871870842503387350541438685629937176368980762261220002065749561463478546735995871603173557301384992612849482827632365369235875827180432932282744703055933571696588074420464903751488182207572645386608653355086862097971471236823108385813880100226310955888873610446691130563086743935088533707694496188289577387624716583885410184288324754319831206757458387954923470402734650867267128376124998432961312933814318035382015547966347509748805221146989061157201685694680544200764662717218101456856829048459805804516286193545212176912803008604192834323482419222618803303145045595263243545442307997686142815277314227134771215755471460690518594435817790836294017254749479283269716520329255677913032565533688863233093102222430816096439104689728191075592570849130538401303913852702703842066148846946658450884933574563671365192550517507831887347537261468228533846567381093985450646839552658598792000846433730060997623351736178960116146760072014171806637502697921040187422155221687082381925209685968510790459630126756618908690317464113172639471551995492047207699332961402487298593256939525828756210653555880636688607776360108333762044455388989119474562649524973173307240077730269457669996203251207693639925716985657282720198581853699728958123804851460994650073444259231273609611526293821361285026697157661446482626117099058063827086408070522974845157108801317265033480435452468005508895050128673503894662217167726145274859148012795061426224761270252165599097005376122020028742461860938690608524069986719055943648036746914110048302301467975097843339036255273300621428220864503632728193055757046446520966604038834392230932159841394173830809787588562201618939017543083368306625155879059856327678817880905935036072320679746569714783636718175350957760598681216366783673650642431844323929085634852408153360269455157729356620838098231214161775161125737613647064038784142708543154687197769756323249060303983359751375988105734011785823208303489396455660056571201400156799864481345836416985230317191197926048125184226555256066474277691748788177076306914832172290731205828931427316342746954747210820525112476668117633120627879100359811492003673256862237318754178008226632270399507034566433740334660301876364396377870563093088942296519020059610838181568642755393922144839258837341536401559851229451007481659363243509936780408093257134321792834103119391119607390212502820890806327384396078180359461807725288707704112503076060229329337639324779468659570937212431669222456108100922215273963159283697920988347230504736161971397492095112523330244763086466909490418654532769558079709142835595075057866732522523437330184768934794614094101463761192349788786707833478966901187396959408979690408262631002605750754418848060615920641461725360541703953663249202400638756784342775166923318525865584277484350290050139870718952394106028286830188250616063644568006987490713679044688309588842204219193299037248962361970924912982122535205363291175189171617273609567894811984716710710872126517869923828315203804726691691612354205078359829298690709051503063006605997638660860623249403092494974989551016142248770661276548804026646043457492231408775716387575831160942024767117015410194091914147390571552495872410064645795546266317/36529191703805567625855800861544064871986918174430182076743256674416989084889326029061359404995232345529842315041905475096717294527685305838723895395651248250731314845714287506736527135669903134487004808233579894375590054629553681658017579402806401171819587170838832095989682901329110490804598655161750069049419699859247976700936730086967662647369928967978205049704471355587957652993283599766383381978653215103403784407872421384305142856195944701261390223498745802340824999582221501989497710496266010342504611924134961831582508731434115915266699736788529542254683823758230062013434241153650632554450434413939330902786192480775913867245189236645998480206004912838657403262655660657236380757533045057041140815879373896084369874885225946037503047234784784504897760271284296030767825283925137579311202328583117609174002004842340749729100666504407493889753601044399015230184573678296788359788807169475193281402739593108958018187109568625549304592829298035519714140290721961770810480210937736704539600009408826173903087953578568131574742729101727842699480705795094526847875465866436026655432656981566524408051741717798730205079031772192495784551219969607672902393060807714001679120273400252710603375815708816758922967269627658807624814601165560200534168585647140615629356344984000070254026848142059306752487016048533968642821689782847209022898097421902378822609279302248565857198237957185411821344217154961202119163758893451328722935026320208263919981931535610048036162531396792320811957806171963877031166753644400087686378564159720966427315482303467570990950316417603312829613227327356504700791410451187897998672865013798290611806473145552190091639155048319306183129059479711386252797025979207680499670403214415408305707564122180948161417330071093501639646155755397116323884757859243263958982193439957770569689591071836728656793111818892138556543159183831786103964048840566126072115369129712991168092287514874464263878783492837419202504812095211717763998341517389411906610936531915743461795108704165320336442333902797028837210928033403733918740685044868361068123547184083242616772146583398572954893828112405466016394401870037119569655859853839512621339555551829122898714417634726130628025129998080603943920853150111206943520513570787081640577770417376045297687530195202808109519242853320278412746132953462024100341033321843742507506200450575928047786201032127202808869472928018563588705933605057313892859080260677435479147332395254801553732411620863565157181159370385605048891118307434382783144518583367716360724623846323702782169329600486197673600438056817913615774445101501317720482249862423983825447583639151608543295068249945979958412604994627582251733769413921438260649471692980113784381026217187572720794199018427204705150326148149702007574951680616223362172656585555185579324249420731292768031883415409780529197359977536766478351522148548877394925861936794220642913790371136606462628071643214741849394920608122840985707727949835978842830016080869569218824463713300277340777877845560571941548745368466108620479149443898565129072860015243994487297571084411792283872247589141437350308132110051775875373308493521239515360491726791925327124945301018342237340540878490840388787080066608671682215627005044320525812457564254883587167494460862066144992162627679927184556936824245731409848028836592224857711007563233056435516570187227441132565564305855151317426513080580648959253275166216400814863853100305509234797085648265917521884701755397650730483651971687401055029163783257283042980141583559547998600862624901225689997800212976533472178727666053727786683468734999071255749617994881041432036018297066126683435732976053043014198484092814671708995710815326101853171296117952968905991683521343168327050224900343710618400856855488124168567459074907281913359924196022586000005706143969047118400044391304215947384538652301434890756166018889482229836541330116461721975776688176103424*X - 15506119744781322489101229822787986510562401830229769062578692215104537712128108536023638491419589279767695502792599805328790908185931839563419198015021572117500605998261129202614414125304577212116704794783805153987557946323589809374316609522048507781678434439852021014207794321556276831350620680402872166107988963846357606494581244658371172564082390593669041401539114285993697882799819867506595787191824269982034350103049544656261447174177271503886275336305659862852003448565424493401296579972396197269035281560466128893556674522505290201599538657113324110638006368072030071555928092518043770343344200246236134835887894036087330538334640177171602416203052396126944357049578823619060769688103867118085008409590555323656794524125855619689017883975276814186308763956049597914631111725901373520480059289693301341337489725743247236232854197153354354369801621585547325359958981036182121925208852865581603862475096565294616610102263827245724227818513220877337922893944033463783479222368465966521795504122653511684459881706308768022756406030391117263983005196505678128814217740063963584942219757724091770099682606283490559188787249805916545454089560718832513441721146807687119895580054395580544013288301666769874120422657970787151338268763775214332393851068228647619167504706378900548590022808806538531379609408106786868708652811058810019266959914667667278859397321253883660644531944401713581031576495268906667666177808767374247737479440328170744533922138813455872127135221499091546832084607021300096435823655055740857875292611046957066255093969300264754053842572771120026447499188179615944052352200463962757790742151951033936156179820549439944059545637309675401031938837769412106143496340054706909247317935557189934978924144814073857788157943710618764609133668437486243155811787143712993357996466560803322802827654870172059845490588022623443447993431610942978055279081568542049975682339377367168359944228327265646248710858356389925174645270326068117836653270386422545679415342864840516441578875523527282479008307162900058935095914440703446132134338389902810238075920019450183268142015217047117550718013174394776709997853930907165090637099650717207776159648869525648881361716157461559849073772402645099561699847831496186621171130552075958127064766932211125567134202354544982767752355693235943097542835616291530897705551014324280196777798903833288338707763884201340354465085855181940649853871910611042569629867456158811512610246071662315144860533553490294034332623375524021138839769932380548945330268025826423811246375103925863640001427216606326500779656409150400221399500373028804021371687642896641180678205519939285991146012995428854759235687185047658821896794239431292107330154241987060750483700789681706276252310662577762222025458909697371934588157038157892163908838067373407587682717948389310663431473538500971416131000043082042368756561420553377232283793330982656184241786877867384033868123168219943839227469422516185276320199999982933080954917798138205929879381647344428197779204598913607051650584102990295039827753037822661664249435450306429275479853230605244390015857282734399421841304335619911682811057166623212145481447145244531047431408498548753325028261483738738215376116637194579635334252411095605979431624301684266353926833668428601710078734975288826905566316926731381371686225680580179406199291600883656869085159790681505321580495721723907965799932038110989816176936122053552603861040934477143210422295277795838201758259447397390497264949985391939066279047463083660255033425929759852064645284922414049265683074184750533880784908288833512726468553890567717312238098397866881525935628147477450595065810879277881793170606607662314490842700615379554538832606497637970351620715092003366557389928604905446276192537504184389962056489251549135019961027974698369545327312178538061381994285153577248108519005260963812466166798217089935200550240651897218691662464450169135259601/9132297925951391906463950215386016217996729543607545519185814168604247271222331507265339851248808086382460578760476368774179323631921326459680973848912812062682828711428571876684131783917475783621751202058394973593897513657388420414504394850701600292954896792709708023997420725332277622701149663790437517262354924964811994175234182521741915661842482241994551262426117838896989413248320899941595845494663303775850946101968105346076285714048986175315347555874686450585206249895555375497374427624066502585626152981033740457895627182858528978816674934197132385563670955939557515503358560288412658138612608603484832725696548120193978466811297309161499620051501228209664350815663915164309095189383261264260285203969843474021092468721306486509375761808696196126224440067821074007691956320981284394827800582145779402293500501210585187432275166626101873472438400261099753807546143419574197089947201792368798320350684898277239504546777392156387326148207324508879928535072680490442702620052734434176134900002352206543475771988394642032893685682275431960674870176448773631711968866466609006663858164245391631102012935429449682551269757943048123946137804992401918225598265201928500419780068350063177650843953927204189730741817406914701906203650291390050133542146411785153907339086246000017563506712035514826688121754012133492160705422445711802255724524355475594705652319825562141464299559489296352955336054288740300529790939723362832180733756580052065979995482883902512009040632849198080202989451542990969257791688411100021921594641039930241606828870575866892747737579104400828207403306831839126175197852612796974499668216253449572652951618286388047522909788762079826545782264869927846563199256494801920124917600803603852076426891030545237040354332517773375409911538938849279080971189464810815989745548359989442642422397767959182164198277954723034639135789795957946525991012210141531518028842282428247792023071878718616065969695873209354800626203023802929440999585379347352976652734132978935865448777176041330084110583475699257209302732008350933479685171261217090267030886796020810654193036645849643238723457028101366504098600467509279892413964963459878155334888887957280724678604408681532657006282499520150985980213287527801735880128392696770410144442604344011324421882548800702027379810713330069603186533238365506025085258330460935626876550112643982011946550258031800702217368232004640897176483401264328473214770065169358869786833098813700388433102905215891289295289842596401262222779576858595695786129645841929090181155961580925695542332400121549418400109514204478403943611275375329430120562465605995956361895909787902135823767062486494989603151248656895562933442353480359565162367923245028446095256554296893180198549754606801176287581537037425501893737920154055840543164146388796394831062355182823192007970853852445132299339994384191619587880537137219348731465484198555160728447592784151615657017910803685462348730152030710246426931987458994710707504020217392304706115928325069335194469461390142985387186342116527155119787360974641282268215003810998621824392771102948070968061897285359337577033027512943968843327123380309878840122931697981331781236325254585559335135219622710097196770016652167920553906751261080131453114391063720896791873615215516536248040656919981796139234206061432852462007209148056214427751890808264108879142546806860283141391076463787829356628270145162239813318791554100203715963275076377308699271412066479380471175438849412682620912992921850263757290945814320760745035395889886999650215656225306422499450053244133368044681916513431946670867183749767813937404498720260358009004574266531670858933244013260753549621023203667927248927703831525463292824029488242226497920880335792081762556225085927654600214213872031042141864768726820478339981049005646500001426535992261779600011097826053986846134663075358722689041504722370557459135332529115430493944172044025856


==> anc/supplementary/u34-poly-red.gp <==
\\ Appendix A of [T. Shaska, The unitary group U_3(4) as a Galois group over Q] (PARI/GP).
\\ P0 (u34-poly-red.txt) is a monic polynomial of degree 65 which defines the same number field as the polynomial P of
\\ Corollary 5.2 (u34-poly-Q.txt): with a in Q[X] of degree 64 (u34-poly-red-map.txt) one has P(a) = 0 modulo P0.
\\ P0 and a were computed by  polredbest  (4 minutes), applied to the polynomial 183^65 P(X/183), which has integral
\\ coefficients, and a was divided by 183; this script only verifies them.
default(parisize, 2000000000);
P = read("u34-poly-Q.txt"); P0 = read("u34-poly-red.txt"); a = read("u34-poly-red-map.txt");
print("P0 monic of degree ", poldegree(P0), " with integral coefficients: ", pollead(P0) == 1 && denominator(content(P0)) == 1, ";  digits of the largest coefficient: ", #Str(vecmax(abs(Vec(P0)))), " (P: ", #Str(vecmax(abs(Vec(P)))), ")");
print("P0 irreducible: ", polisirreducible(P0), ";  P irreducible: ", polisirreducible(P));
print("a has degree ", poldegree(a), " and rational coefficients; its common denominator has ", #Str(denominator(content(a))), " digits");
print("P(a) = 0 modulo P0: ", subst(P, X, Mod(a, P0)) == 0);
d0 = poldisc(P0);
print("primes below 10^5 dividing disc(P0): ", select(p -> p < 10^5, factor(d0, 10^5)[,1]~));
ty(p) = { my(fa = factormod(P0, p)); vecsort(vector(matsize(fa)[1], i, poldegree(fa[i,1]))) };
print("P0 modulo 5: degrees ", ty(5), ";  modulo 17: degrees ", ty(17), ";  5 and 17 do not divide disc(P0): ", d0 % 5 != 0 && d0 % 17 != 0);
\\ cycle types for the good primes below 4000
{ my(M = Map(), v, k); forprime(p = 2, 4000, if(d0 % p == 0, next); v = ty(p); k = Str(v); if(mapisdefined(M, k), mapput(M, k, mapget(M, k) + 1), mapput(M, k, 1)));
  my(m = Mat(M)); print("factorization types for the ", vecsum(m[,2]), " primes below 4000 not dividing disc(P0):"); for(i = 1, matsize(m)[1], print("   ", m[i,2], "  ", m[i,1])) };
print("checksums: P0(10) mod 10^9+7 = ", subst(P0, X, 10) % 1000000007, ";  P0(7) mod 2^61-1 = ", subst(P0, X, 7) % (2^61 - 1), ";  P0(-3) mod 998244353 = ", subst(P0, X, -3) % 998244353, ";  P0(1) mod 10^9+9 = ", subst(P0, X, 1) % (10^9 + 9));
quit


==> anc/supplementary/u34-poly-red.log <==
P0 monic of degree 65 with integral coefficients: 1;  digits of the largest coefficient: 127 (P: 194)
P0 irreducible: 1;  P irreducible: 1
a has degree 64 and rational coefficients; its common denominator has 3880 digits
P(a) = 0 modulo P0: 1
primes below 10^5 dividing disc(P0): [2, 3, 7, 29, 131, 599]
P0 modulo 5: degrees [5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5];  modulo 17: degrees [13, 13, 13, 13, 13];  5 and 17 do not divide disc(P0): 1
factorization types for the 544 primes below 4000 not dividing disc(P0):
   6  [1, 1, 1, 1, 1, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5]
   134  [1, 1, 3, 15, 15, 15, 15]
   48  [1, 1, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3, 3]
   107  [1, 2, 2, 10, 10, 10, 10, 10, 10]
   1  [1, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2, 2]
   38  [1, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4]
   162  [13, 13, 13, 13, 13]
   48  [5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5, 5]
checksums: P0(10) mod 10^9+7 = 304660652;  P0(7) mod 2^61-1 = 1556409119483149334;  P0(-3) mod 998244353 = 860972838;  P0(1) mod 10^9+9 = 968096533


==> anc/supplementary/u34-poly-red.txt <==
X^65 - 19*X^64 - 86569*X^63 - 4713197*X^62 + 3870347224*X^61 + 41455389952*X^60 - 37185323843076*X^59 + 1249182541928212*X^58 + 521014643272600072*X^57 - 545489014286710354360*X^56 + 61857972838120965912608*X^55 + 4379932484257202827251632*X^54 - 489398059578319600056545484*X^53 - 250630084074467868205987736620*X^52 + 74750563578278924555081323947764*X^51 - 7359631312215300165947325702852396*X^50 + 289375710343391241770822062876210898*X^49 - 50368525317528144885788818887236181958*X^48 + 7777061196464110640341884365614395599030*X^47 - 336479250782875958652657328307022620738178*X^46 - 33467460302761795134022840061209333762130940*X^45 + 511263454769316344565348331943309323089440308*X^44 + 1158565235798628004300782383525870468039078923148*X^43 - 76021904169463252539417717849787048318754178309988*X^42 + 7153040033824201243573498933758142250408306326949616*X^41 - 2453142749289493801174402979316432890520688393845268864*X^40 + 300955017020647708576250773627817402809184941242687207320*X^39 - 31972945300704926896575147360281327591630143220675742426616*X^38 + 2609209549971727303650007307501394662118712261675688750054844*X^37 - 208129015126717722355607126675843983724193239557570431833325924*X^36 + 21072769610985144227409136997547661772751351241799376994640426140*X^35 + 125443427180957958978348151298610362049362391447839255000819424764*X^34 - 49233847557963579494123449013183143477730918586557285934632558960443*X^33 + 1104412218446453714081381412886602658034137367897272647003357097676241*X^32 - 570668553800946012392821911992655662313449223659517473781445824948579013*X^31 - 97271891861391329852495637652553507280307953050910740355237591411776693353*X^30 - 3073568464009938808378001052992154162976692607181210406142941193056843245964*X^29 - 223524125135589103929780729839652201717527066226990231276344649620818519173412*X^28 + 98656456675400800564214921033915523853293333999244546453437478346802572167345640*X^27 + 14697229114085923957811108488877133753699468057969709167572224896714230072076314624*X^26 + 975996062958456320339780626528597590127096000632784046319215809705324474641969736944*X^25 - 39621130045789178400877642884539412292218129223038596555671075107613924431504557439552*X^24 - 12330769422816656108769950309580441665661188744360143987814277218839682150932995742686720*X^23 - 844819783219574992948559807215292654422336681526166359069399629853277903582244767923391072*X^22 - 1173020232655785568513890247667426513230523241544655431677185170802137276676328710493871296*X^21 + 3165973984383742992675206365506424294323134554876330719193425267019977828881412051969127938048*X^20 + 207467014122330505124390251214889254312676700338557219872979878263734384164530017662309934677632*X^19 + 2798119518351668052740577044824469214802712058484450164591741880677939643548819518247525477838080*X^18 - 314056629653621326082236098279014495195231943721681275371052160644452082324637178270376475482765312*X^17 - 21284356894111415312319587357988518801991472008605675786577675380775446824616994379925843021021954304*X^16 - 384431868401681543329083997878030208178816794098421375190040017358504407068093055772409494493604727552*X^15 + 33402622707012120135414482273782346564377616239694584026409657335674792968156605753634370445093607081728*X^14 + 705564539976031812174373559359561229712145444006754205254461506683809399791259515972795059878965926184960*X^13 - 174442372887560677061318070119483773275362181698749885830508818181324904629905953637578971506808220368124928*X^12 - 2458520203583231456833182920834714549693034588658373324336085498555050353991903721455036641846872720568995840*X^11 + 334816905805734141878253597057973709867540776370595792317979950398070287423847699410786660698197891383834791936*X^10 - 402105222799923740274985212110675099326999680832739434759312089859936595715940451571580504219794419216312893440*X^9 - 218404218902687748244095465661700643287331723626825397550846378062429630297807181588268544831701396875447183294464*X^8 + 19464326883913179230437340000682058828943068279841475406308164717742977931068794534106894168103452346006730709532672*X^7 + 994644694156095720049075339878914330175776330480570415201857750347091828199232383937157632257284893476388712541585408*X^6 + 40433330337664912102500263650158088989968763179848100552564428959621794903980138528390964532934906254145538489686425600*X^5 - 1301251670635894403177965051374263329278372118638673573519647153329471287853060983176351323149305373707774480254436900864*X^4 - 105159385376356564901979723094646504031025751725030380813821688778771379680568638324866529054418979352803106734189488111616*X^3 + 841573148101726933593709568741087748738285998252295340357925486055385494051025143001373690515276202525948659882913936965632*X^2 - 19263194401861895393251268343223298912474824678845767988914457934717811232939290851002425072532757643845625000976760317149184*X - 4590892708746879614900310760951606098195529084302181512725914820061752046297179111883879975109541958226574724742135942779764736


==> anc/supplementary/u34-poly-verify.gp <==
\\ Exact checks for Theorem 4.1 of [T. Shaska, The unitary group U_3(4) as a Galois group over Q] on the polynomial of u34-poly.gp (PARI/GP).
read("u34-poly.gp");
print("degrees of f, B, A, N, at, c: ", [poldegree(f), poldegree(B), poldegree(A), poldegree(N), poldegree(at), poldegree(c)], ";  leading coefficients: ", [pollead(f), pollead(B), pollead(A), pollead(N), pollead(at)]);
print("integral coefficients: ", [denominator(content(f)), denominator(content(B)), denominator(content(A)), denominator(content(N)), denominator(content(at))] == [1, 1, 1, 1, 1], ";  digits of the largest coefficient of F: ", #Str(vecmax(abs(concat([Vec(polcoef(F, 0, u)), Vec(polcoef(F, 1, u)), Vec(polcoef(F, 2, u))])))));
print("at^2 - N^2 f = -D c A^2: ", at^2 - N^2*f == -D*c*A^2, ";  e = ", e, ", D = ", D, " = 2^9 131^2: ", D == 2^9*131^2, ";  F = D c u^2 - 2 at u - A^2: ", F == D*c*u^2 - 2*at*u - A^2, ";  leading coefficient of F in X: ", pollead(F, X));
print("f irreducible of degree 8: ", polisirreducible(f), ";  primes below 10^6 dividing disc(f): ", factor(poldisc(f), 10^6)[,1]~);
print("A, B squarefree: ", [poldegree(gcd(A, A')), poldegree(gcd(B, B'))] == [0, 0], ";  degrees of gcd(A, B), gcd(at, A), gcd(at, B), gcd(N, A), gcd(N, B): ", [poldegree(gcd(A, B)), poldegree(gcd(at, A)), poldegree(gcd(at, B)), poldegree(gcd(N, A)), poldegree(gcd(N, B))]);
print("A(e), B(e) nonzero: ", subst(A*B, X, e) != 0, ";  at(e) = N(e) = 0: ", [subst(at, X, e), subst(N, X, e)] == [0, 0], ";  at'(e) nonzero: ", subst(deriv(at, X), X, e) != 0);
print("degree of F in X: ", poldegree(F, X), ";  F(X, 0) has degree ", poldegree(subst(F, u, 0)), ";  the coefficient of u^2 has degree ", poldegree(polcoef(F, 2, u)));
Nm = polresultant(F, r, u); Nm = Nm/pollead(Nm);
fa = factor(Nm); print("product of F(X, rho) over the roots rho of r: degree ", poldegree(Nm), ", [degree, multiplicity] of the factors: ", vector(matsize(fa)[1], i, [poldegree(fa[i,1]), fa[i,2]]));
T2 = 1; for(i = 1, matsize(fa)[1], if(fa[i,2] == 2, T2 *= fa[i,1]));
print("gcd(N, T) has degree ", poldegree(gcd(N, T2)), ";  factors of N [degree, multiplicity]: ", vector(matsize(factor(N))[1], i, [poldegree(factor(N)[i,1]), factor(N)[i,2]]));
\\ the two fibres over the roots of r have no common root: the remainder of 131 F modulo r(u) is al u + be with gcd(al, be) = 1
al = 131*polcoef(F, 1, u) - polcoef(F, 2, u)*polcoef(r, 1, u); be = 131*polcoef(F, 0, u) - polcoef(F, 2, u)*polcoef(r, 0, u);
print("r irreducible over Q: ", polisirreducible(r), ";  131 F = (D c) r + al u + be: ", 131*F == polcoef(F, 2, u)*r + al*u + be, ";  degrees of al, be: ", [poldegree(al), poldegree(be)], ";  degree of gcd(al, be): ", poldegree(gcd(al, be)));
print("r(ut) + vt^2 = ", subst(r, u, ut) + vt^2, ";  ut = u0 - (262 u0 + 1018525 + 2 v0 t)/(t^2 + 131) with (u0, v0) = (-17371/7, 39366/7): ", ut == -17371/7 - (262*(-17371/7) + 1018525 + 2*(39366/7)*t)/(t^2 + 131));
\\ primes which ramify in the splitting field of F(X, u0) for every integer u0: common divisors of u0 r(u0) lc disc
dv(u0) = { my(g = subst(F, u, u0)); g = g/content(g); abs(pollead(g)*poldisc(g)*u0*subst(r, u, u0)) };
g = dv(1); for(u0 = 2, 7, g = gcd(g, dv(u0)));
fg = factor(g, 10^7); print("gcd over u0 = 1..7 of u0 r(u0) lc disc of F(X, u0): prime factors ", fg[,1]~, ";  all of them prime: ", vecmin(apply(isprime, fg[,1]~)) == 1, ";  disc nonzero for u0 = 1..7: ", vecmin(vector(7, u0, dv(u0) != 0)) == 1);
quit


==> anc/supplementary/u34-poly-verify.log <==
degrees of f, B, A, N, at, c: [8, 20, 32, 61, 65, 62];  leading coefficients: [1, 1, 11163, 1, -1]
integral coefficients: 1;  digits of the largest coefficient of F: 193
at^2 - N^2 f = -D c A^2: 1;  e = 131, D = 8786432 = 2^9 131^2: 1;  F = D c u^2 - 2 at u - A^2: 1;  leading coefficient of F in X: 2*u
f irreducible of degree 8: 1;  primes below 10^6 dividing disc(f): [-1, 2, 3, 61, 131]
A, B squarefree: 1;  degrees of gcd(A, B), gcd(at, A), gcd(at, B), gcd(N, A), gcd(N, B): [0, 0, 0, 0, 0]
A(e), B(e) nonzero: 1;  at(e) = N(e) = 0: 1;  at'(e) nonzero: 1
degree of F in X: 65;  F(X, 0) has degree 64;  the coefficient of u^2 has degree 62
product of F(X, rho) over the roots rho of r: degree 130, [degree, multiplicity] of the factors: [[10, 1], [60, 2]]
gcd(N, T) has degree 0;  factors of N [degree, multiplicity]: [[1, 2], [11, 1], [12, 1], [36, 1]]
r irreducible over Q: 1;  131 F = (D c) r + al u + be: 1;  degrees of al, be: [65, 64];  degree of gcd(al, be): 0
r(ut) + vt^2 = 0;  ut = u0 - (262 u0 + 1018525 + 2 v0 t)/(t^2 + 131) with (u0, v0) = (-17371/7, 39366/7): 1
gcd over u0 = 1..7 of u0 r(u0) lc disc of F(X, u0): prime factors [2, 3, 131];  all of them prime: 1;  disc nonzero for u0 = 1..7: 1


==> anc/supplementary/u34-poly.gp <==
\\ A polynomial of degree 65 with Galois group U_3(4).2 over Q(u) and U_3(4) over Q(t)  (Theorem 4.1 of [T. Shaska, The unitary group U_3(4) as a Galois group over Q]).
\\
\\ Y: y^2 = f(X) is a hyperelliptic curve of genus 3 and  u = (at + N y)/(D c)  a function of degree 65 on it, where
\\   c = (X - e)^2 B^3,   at^2 - N^2 f = -D c A^2,   D = 2^9 131^2,   e = 131.
\\ F(X, u) = D c u^2 - 2 at u - A^2 has degree 65 in X, leading coefficient 2u and integral coefficients, and
\\ F/(2u) is the minimal polynomial of X over Q(u).
\\ Branch points of u: 0 (one simple point, at infinity, and 32 double points over the roots of A), infinity (two simple
\\ points over X = e, 20 triple points over the roots of B and a triple point at infinity), and the two roots of
\\ r(u) = 131 u^2 + 1018525 u + 2*61^5 (five simple and 30 double points each).
\\ With u = ut, a parametrization of the conic v^2 = -r(u), the polynomial F(X, ut) has the group U_3(4) over Q(t).
\\ The coordinate X is 3^2 61^4 x/2, where x is the function of degree two on Y with x = 1/u + O(1) at the simple zero of u
\\ and with f without term in X^7.  f, B, N are monic; A has leading coefficient 3*61^2; at has leading coefficient -1.
e = 131;
D = 2^9*131^2;
f = (-1676431507691583902197111) + (-6493268814482121098448)*X^1 + (-3574313729978953244)*X^2 + (13795100796422752)*X^3 + (17614872720798)*X^4 + (-1127134480)*X^5 + (-7328140)*X^6 + (0)*X^7 + (1)*X^8;
B = (-6442592536349740074201394927725967280530980939322421682893) + (-20122079816293291754344467121063908936053153240594073910)*X^1 + (85489573773197965815619457050520937444676656919088836)*X^2 + (102595354396292031681173517269147326680812243377878)*X^3 + (-3964937775336982959184650242232481431641439523083)*X^4 + (-27769139816733579647225743996972421751333843288)*X^5 + (-109038272726543885476190470804826531016562656)*X^6 + (-302419912524089815826843257173669505391688)*X^7 + (-592366194219045602556426523244173862610)*X^8 + (-730617394230445551043926596572504660)*X^9 + (-330892076521169704229870349282296)*X^10 + (556606366732871006948076731636)*X^11 + (1172475373321523005816485498)*X^12 + (891908353879813420384008)*X^13 + (100171228641931262976)*X^14 + (-372597391590126312)*X^15 + (-320482087018449)*X^16 + (-112512286758)*X^17 + (-9847532)*X^18 + (4454)*X^19 + (1)*X^20;
A = (-1211821968311357034519012248776758112621068955865081574478927807870773667752834960452281946702617) + (580306105581928034485831811802249419262951649995267908902097901997048500884966178690997714940)*X^1 + (108992838451389668655253932308060231594884782133840990264413544475068490994740500224105559596)*X^2 + (425818202110377151233485785205227736837402951552360971192693006938429771590154720518633324)*X^3 + (-2329329012015915800794679358504385387982887404794798769950771913833114441952853914174988)*X^4 + (-23784954177304406172394829971489159642777785972965232337193612483561451942154482964164)*X^5 + (-63014237197788695275551403534170957206459000941104494258302815443985544792671204660)*X^6 + (101256412781216421070048036398094417399270891438838842964305645103127706969459116)*X^7 + (1136691914610252857317640399198535999664560208317611936933665310004189917030256)*X^8 + (2710628906090254251208713248598354911382328251221079251789481389357339155308)*X^9 + (-2651134098583692983282526951616028194104377670943574284987338490891649124)*X^10 + (-37111866422043680293014422933943942235975766652470764073560035985720164)*X^11 + (-126262989893296761821296943841788331161396198871444524861527252173228)*X^12 + (-249286087723497792168925759005853060275164778865472056575044770068)*X^13 + (-288946958307692769672537206795888300775033327423338145281001732)*X^14 + (-84600330999958592030009916669279063128536210549941367123428)*X^15 + (388129549955982302844728977599163348121186174733964822854)*X^16 + (897834297541333568473677919165534712588946313172141556)*X^17 + (1109833076488181901015192076504555954864368557468676)*X^18 + (903164415375065604898406567404707900267346247748)*X^19 + (485786789405410102052786774060704783173096444)*X^20 + (165146880287044261751812657941776516384820)*X^21 + (58529981633259189160722697249505170020)*X^22 + (66678003341649633760031534172854148)*X^23 + (65305134733252938686713351496520)*X^24 + (32739617178454255006173708708)*X^25 + (5523046154045005652427060)*X^26 + (-1233668733232246056268)*X^27 + (620643571974027068)*X^28 + (1330135152821412)*X^29 + (635019036884)*X^30 + (134856116)*X^31 + (11163)*X^32;
N = (4991104104773236718210837626611944129202120525262582587587656669760760321083190355592263976087477505884717072677495474138789374937361617301465389881443358374358687027072241835) + (-853985816255635533409270032858298979815563732314648150965933692009921889631833690649795019665210673434788516607046899942752995275708891312569134009973248937693479813952812791)*X^1 + (-6265688258015226379304342475194476915459660485662810613321679172974209583505286046658631645613190517918322281460434411225209588527783283584517464129045704472677594687417522)*X^2 + (120063814742017810025939738858794830824867318996201251761454285170992153052808456201449220524956208205084126448227787848694589964715669657206420120176207985819086874318762)*X^3 + (1353156816571914636665027295489010045320959860844537743093591000389284566678346855583491790021105385001829598145902782332304201190697044054165504188382090264368442394921)*X^4 + (-2238928872673753849207914050441871672335578328016490783492617549102232229328583037503108893709811126757268128120199868684206924541106891289101330461031357679958099613)*X^5 + (-92661718933019929865836919205912108173708599918365975111184949971940107412639861698668698113864733337743420022757739610935613732131605590675379253330137421765824996)*X^6 + (-397605352629595402486934621491893066099049679249902240419353627627758013182281056123474347320718018715576125020380863703101630239022959585989514056566641179540972)*X^7 + (1252424530646120226950310881285428370336773785913883445207145864925876162113837429576454129102667836064331745686731039822097958703396876753419703128581951262847)*X^8 + (18608350488773470747639021261862590666581452555082669970726988544840949074400835833928324698167385219606244606778870127892135501549074349646736338751689668037)*X^9 + (72346249660343242931324989299438472541650321929278758539528476249413279960355243978801873342416386869139754157689365273601770223139768001374599220571042522)*X^10 + (38417815297119513277731951803289355680048079891965263132268872727459962665241765742288270674883132980197574188761971104677826522882130985615331217193102)*X^11 + (-1006874838968769684838528734263298072671121115412733276205397814890354937040096749974999357867877576859572039037701307614402553764934004288290362167283)*X^12 + (-7189981346045198320331875624206067483655812106775149955607366523433968042974210300378514801242913729232435823671743067435917358363881619850190978097)*X^13 + (-34600320902725555775165405231557961117859719953216448369145338334434411229942746043389848343343564210413516894169950846887932606011856734729827752)*X^14 + (-122565174185541459742208197300166849193286369664594846356467707931107840368854057778813733752399057354577806835620493175977623379450552331158136)*X^15 + (-218245903022435380879659131643212244708777944917110030271841471514031192642988180430557058680104366597882791703132138244229480791283170961249)*X^16 + (652462331607015281220773492790449936664773815725303143663069598553470378637867038197764648569844553509993928070050683222028458274307003525)*X^17 + (7013724366015809522082650164718824137032172354310053834617550421497420997074967298825659276620977032528930353619064608992644750554015422)*X^18 + (30675302635441684266302087302593874018646111653417566872610901870831916786688686016642462661089911958084328866627574203359440480749690)*X^19 + (87259880877082759982187364784027866590742374204455986957343365411833177354822131102454359068264056093172712725875156095679195770037)*X^20 + (168419221829148355167082391968367077919772208786111747514091607609175183718588364833829566322003401454063657285271789327068093479)*X^21 + (187243709609120756797310597339034366424893881196494716316647006626951657457742348328936395273094289662990276986125703185158180)*X^22 + (-45865428612289907646929373219078374263772095153048685676156593179563950956712340012995698096897431918463745527583198856276)*X^23 + (-710935039301221012881187004594369579714550975969016305226560856801172262913945283998975561254366973660498797402852428013)*X^24 + (-1737493289676217473629401788999469352912471935328403130914848314092620782790656275668307322353624296712099131000767071)*X^25 + (-2745499579953341269540498531611248484502644450946034590701132981812753753644891502140463057194799526668976155828646)*X^26 + (-3576725954556826244087276101376519721083838698858087042971199631761110851390800894272611840749513796931576292210)*X^27 + (-5182392733055362039650975315737367390994839723373739573435213183350522394805387344301314485692191024004313063)*X^28 + (-9599657585086290973330144795539262416414438131978480357587164823164541687210226917564288422558083918696301)*X^29 + (-17915254597772447194425341811095997126122694068211266885419279171130978361055115167555340377750601591344)*X^30 + (-27408012870691634689181480222864500324597772467687900896033525641839711745623566648091763290692433808)*X^31 + (-31346342068579767053519758052407690697333207248795528395237392507733665924908863114638119103395023)*X^32 + (-23472510800514454218571515850013245144893306057094575731946229211788666078412156860565500378709)*X^33 + (-4101722661729277120585458811664754478127716192277293731731124645878878755061092072276360070)*X^34 + (18312154530529752046456456425724273140470157182157199684923308783154678584228839145515950)*X^35 + (32612640743509355345637516948813099747842074499069135526798151756648979503047672474603)*X^36 + (32803005824960739666814902845715448208295456248757552429212742601349550344378060409)*X^37 + (21440468710827514075798511773249210425733875967496419552969362829545695716908708)*X^38 + (6460532390744712401261555109310885960789673662313005120470843911620293021228)*X^39 + (-4748012341152959791036597799484556267391596606699498376252991962246988723)*X^40 + (-9148534450592025532476358569092710557821987400938476678972623393000513)*X^41 + (-8049104160284282302590084521817195003052058482965845202210727381794)*X^42 + (-4703499855730992976282816576016394918455108654707630764136783974)*X^43 + (-1805218842592145271561364202898304886422771188229017896083593)*X^44 + (-350163290163375938896283207482588603054992341998828935843)*X^45 + (3252747066178769900507869216917799917661897653205080)*X^46 + (-44903211610088608261405293589043376887613341426808)*X^47 + (-85789426396651280755799473466869158116002044219)*X^48 + (-55043667448173319948243195497155866821294969)*X^49 + (-12925673067962500117053164923970478541446)*X^50 + (5899180830600966929074403571307169838)*X^51 + (6776083946357436722010540734876919)*X^52 + (3144020750512497917532268659261)*X^53 + (862750340461774183770114716)*X^54 + (128511617080041777222292)*X^55 + (937400488445878497)*X^56 + (-3476900463135461)*X^57 + (-507873376786)*X^58 + (22181706)*X^59 + (12707)*X^60 + (1)*X^61;
at = (243250748987093702234376803969752103662681657257231403333981751090575111837234051094008979714279946501364490732113273498340743519026664791575207368174476220985372569937731137630734496961089) + (-805293813679667249195283782139811774540312160754571636792678784097582115002661508649110869442090440208983334566261675708819627178469889435638514583611563270802757237807240667128733114189)*X^1 + (-36297215181855580214239528486484349938130776445707683898734793360801140188997227856919886758803643584443296840464204382330714536018640233932777287485046776463279985948443833591636397196)*X^2 + (-51321886296334946836013450175753201767513169186094191017243662865354501896597051238275456502996042885634070415203631332096805484764693171206679315834713752716926402352334064844130076)*X^3 + (2076665589794845779434570456054293356248942681919216621807625768804690528132834451562804565618367981548984909492360883465448852539545613193435568398994062075939270988437385472291380)*X^4 + (13012153107231326917130762511385724183285044222458035446779161395937493011470298631963505074749193878289254180164261512574768390353600902054042470287990536820753274245959047041188)*X^5 + (-1453477345735301875223178775666587543492769436681373041384599043368586889346469928816363198196671852338364602746374183034794272005367819171526799525336163209439288056714781612)*X^6 + (-429151439054783428022725313862036006200403087096735239749418111309782690064290172981484289409915135818071858739609611195094223720048130548401071955272172759993366237744218364)*X^7 + (-3397517620408772642140952888666632488763505664102060675781477149667027157978071981835913514237659276066322920295440291366952402852178019552158470339367192731777546095727652)*X^8 + (-14321110987574878516683041602501635468420432387958087621092421879057369019706215427506945142890415216556516359182329970847884530988852867181077149684409549959668030433636)*X^9 + (8555053654922846027335298200586883212964174397805776194544885882814604393466712662678458097374787980773392176171919567489127329082422115061651449022326446928973180628)*X^10 + (585692149219532456482060698901686637756723531053976693501669381429028832437727411770366231013719573188702698937606953126468167800608306302352797993152256341395646532)*X^11 + (3975926936980122587981361218080351771804580851189932314481832590850017631345828316311121853651824302640637192473547878677949434886756814198039022120783217718251892)*X^12 + (11773688513248734015565065228499219221785512496507631558621681556964486338907412395010468261180440023025568135665594340409619483167941074807883999896080677504420)*X^13 + (-8255882339101407695826264346795776640259430204369270311070365169382497626763921885633928012396801056791520744267044461534881598325856434940561996450282062796)*X^14 + (-244656700750171642462919753076533758892235491655117177338782576145208059995221971160386971172164570055048007857525214817209209234523499907204674845568663836)*X^15 + (-1246745371610381233834843001218215078768575065225885569045210675233540000314058624744319998235097599665183623329260413173607042102561243447320424330288800)*X^16 + (-3912974065409382000557356897842890369686952587301730837948439934888358015028464950957561826185203646477346926419369916492808166387134709019578533008088)*X^17 + (-8663473173282816924203174125633046865544972974280237455520936400461263536279460235343951691806543457819779369195212389903079131249984763217654566908)*X^18 + (-12228150095220397152186727677632197135201788818885045242336737537968247872862877798855972781227151646735621905344686496674378217798792373048230092)*X^19 + (9143525272584952437585678443612604832990534487166626921647209527442684281047665262938415745605804221137984663227716553769394681966302344041732)*X^20 + (177328140735796257290161310993114838548423729225775705308905960979679441034562410765846089879418652245184808270626585320089974035212406469556)*X^21 + (945381489954210898837452168168535887796543982051122136042620011460011028286119592869358449896677882760642079727120059071546213382359720804)*X^22 + (3487134597653864761853065572793921398957703254572625314506104829589740698389417924389036059236663921564529741982686422375465109629842644)*X^23 + (9745299985952338111180023861954871238644061742671378948009021531145363766907663807954235042295888487698995059281746001432355373716988)*X^24 + (20864991920942491124590467656723384835873368491698091250631878150144183213316507245531545605361323371961211023800362846467833141916)*X^25 + (32974319035821625850432373598342933284644282117320785388586037467428632338456000909976686580832307773434924386617354945972177572)*X^26 + (32366694278651729915634399381060017525876667892217818202635668249943108953026460465950268778288586181893113754963960006691540)*X^27 + (-2800838303944938429961860500367575158849716912223366678425085792304114543659493928123819917505790305885654729932106303228)*X^28 + (-86739701085675401151393468089406935172667131132731289333129052061253418066650390205977552787313653287689456679670274700)*X^29 + (-200383776266206575850180324783649804680408090526886998805313161797065864491840517694489962414717358736914995419335036)*X^30 + (-279316648042778867840108161662188987464887032729592178374468402542240112626756533071169542335089821115574736662284)*X^31 + (-242853844079671010434907634093376904790335321731827754591946891305111081689707094669791944837416564274794516326)*X^32 + (-60845967003455507545289193911568178518725417414959380778784771093105936255196470022347109977791444010837674)*X^33 + (194108508093513373844321649925042518606924176341246394279427837323780388315453526914616520635598252296156)*X^34 + (372676261598658438572298235096516739435963063854492109057118822704485346045793561772607117451772388396)*X^35 + (355316232261945838980634073217691950431714948776128167304445503783854267768914570633521486098607004)*X^36 + (154017197808708103653557268694129985088791565626357628107262153779709792088396698992179165817324)*X^37 + (-90808892786350173489884766674258923615277229332384206876786639575899578560522398158595509124)*X^38 + (-224235361999978467351206796262612756054363644819926425761614984303411137156068759387268980)*X^39 + (-196202241116414641128670997536106364006661569007111751302658588742019578566714939302668)*X^40 + (-77885516739687166954811801985784259638270353926960749373185078257306911752187875596)*X^41 + (23770042712115454552036526651271981107116049163686603335033532036320556775387516)*X^42 + (56204139996359605955804929771699901742014512286277292898109075961457426658252)*X^43 + (37332262653761169016961383479245650592809431035088048135860978755110035676)*X^44 + (9856537708358590207310455952626434610687713890097581554277706861476460)*X^45 + (-2659503181971349924180196269148394908396334773888351473958981402724)*X^46 + (-2156130495766563232605329851650870177114534514015232720131275348)*X^47 + (1160980660391618509940942605333622106719644536045801603710184)*X^48 + (2142913080347486246657851006260452006455858437068828826960)*X^49 + (1325959078910428705247116360779620022860554691001100716)*X^50 + (443076146337767394209009316253033427491014541984956)*X^51 + (85076892538218366221774122042480789446164047404)*X^52 + (31175570060008218467171558712593532860227260)*X^53 + (31456399577488507258859521607341369682124)*X^54 + (19630663450931719110362976203739983004)*X^55 + (7000091490599536338125536565621172)*X^56 + (1381893929340219408020050025300)*X^57 + (112228220366258788988747788)*X^58 + (7357043622055970240540)*X^59 + (10624998645758933932)*X^60 + (4110692235611516)*X^61 + (554996281516)*X^62 + (-18517636)*X^63 + (-12707)*X^64 + (-1)*X^65;
c = (X - e)^2*B^3;
F = D*c*u^2 - 2*at*u - A^2;
r = 131*u^2 + 1018525*u + 2*61^5;
ut = -(17371*t^2 + 78732*t + 4854074)/(7*(t^2 + 131));
vt = 39366/7 + t*(ut + 17371/7);                      \\ r(ut) = -vt^2


==> anc/supplementary/u34-rigidity.g <==
# Rigidity for U_3(4), G_2 = U_3(4).2 and Aut(U_3(4)) = U_3(4).4 (Section 6 of [T. Shaska, The unitary group U_3(4) as a Galois group over Q]).
# Part 1.  For every triple of conjugacy classes whose class vector is stable under all power maps up to a
#   permutation of the entries: the normalized structure constant n and the number l of classes of generating
#   triples (x, y, z), xyz = 1, under conjugation.  Classes are named order_index[centralizer order].
# Part 2.  The classes of elements of order 16 of Aut(U_3(4)), their power maps, the generating triples
#   (2A, 16x, 16y) and, for the rigid ones, the involution c with c g2 c^-1 = g3^-1, c g3 c^-1 = g2^-1, which is
#   the action of complex conjugation on a real fibre for the branch points (infinity; i, -i).
#   (The line "other convention" tests the second way of ordering the loops; it does not give an involution.)
# The numbering of the classes is that of the GAP session and may differ between the two parts and between runs.
run1 := function()
  local G, A, hom, P, S, D, H, grp, cl, reps, ords, ncl, idx, classof, pw, stablevec, i, j, k, x, cx, dc, r, y, z, c3, cnt, gen, key, res, triples, n, t, name, nm, sub, sz, kk, v, im, units;
  G := PSU(3, 4); A := AutomorphismGroup(G); hom := IsomorphismPermGroup(A); P := Image(hom); P := Image(SmallerDegreePermutationRepresentation(P));
  S := DerivedSubgroup(P); D := First(List(ConjugacyClassesSubgroups(P), Representative), U -> Size(U) = 2*Size(S) and IsSubgroup(U, S));
  for grp in [[S, "U3(4)"], [D, "U3(4).2"], [P, "U3(4).4"]] do
    H := grp[1]; cl := ConjugacyClasses(H); reps := List(cl, Representative); ncl := Length(cl); ords := List(reps, Order);
    classof := function(g) return First([1..ncl], i -> ords[i] = Order(g) and g in cl[i]); end;
    nm := List([1..ncl], i -> Concatenation(String(ords[i]), "_", String(i), "[", String(Size(Centralizer(H, reps[i]))), "]"));
    # power maps
    pw := List([1..ncl], i -> List(Filtered([1..ords[i]], k -> Gcd(k, ords[i]) = 1), k -> classof(reps[i]^k)));
    units := Filtered([1..Exponent(H)], k -> Gcd(k, Exponent(H)) = 1);
    stablevec := function(v) return ForAll(units, k -> SortedList(List(v, i -> classof(reps[i]^k))) = SortedList(v)); end;
    Print(grp[2], ": ", ncl, " classes ", nm, "\n");
    res := [];
    for i in [2..ncl] do
      x := reps[i]; cx := Centralizer(H, x);
      for j in [i..ncl] do
        # representatives of the orbits of C(x) on the class of reps[j]
        dc := DoubleCosetRepsAndSizes(H, Centralizer(H, reps[j]), cx);
        cnt := List([1..ncl], k -> [0, 0]);     # [sum of 1/|stabilizer|, generating]
        for r in dc do
          y := reps[j]^r[1]; z := (x*y)^-1; c3 := classof(z);
          if c3 >= j then
            sz := Size(Intersection(cx, Centralizer(H, y)));
            cnt[c3][1] := cnt[c3][1] + 1/sz;
            if Size(Group(x, y)) = Size(H) then cnt[c3][2] := cnt[c3][2] + 1; fi;
          fi;
        od;
        for k in [j..ncl] do
          if cnt[k][1] > 0 and stablevec([i, j, k]) then Add(res, [[nm[i], nm[j], nm[k]], cnt[k][1], cnt[k][2]]); fi;
        od;
      od;
    od;
    Print("  class vectors stable under the power maps up to permutation, with n > 0: ", Length(res), ";  with generating triples: ", Number(res, r -> r[3] > 0), "\n");
    Print("  those with l <= 3 generating classes of triples: [classes (order_index[centralizer]), n, l]\n");
    for r in Filtered(res, r -> r[3] > 0 and r[3] <= 3) do Print("     ", r, "\n"); od;
    Print("  minimum of l over the vectors with l > 0: ", Minimum(List(Filtered(res, r -> r[3] > 0), r -> r[3])), "\n");
  od;
end;;

run2 := function()
  local G, A, hom, P, S, cl, reps, ords, ncl, classof, c16, c2, i, j, x, cx, dc, r, y, z, c3, found, g1, g2, g3, c, D, T, q, img, k;
  G := PSU(3, 4); A := AutomorphismGroup(G); hom := IsomorphismPermGroup(A); P := Image(hom); P := Image(SmallerDegreePermutationRepresentation(P));
  S := DerivedSubgroup(P); cl := ConjugacyClasses(P); reps := List(cl, Representative); ncl := Length(cl); ords := List(reps, Order);
  classof := function(g) return First([1..ncl], i -> ords[i] = Order(g) and g in cl[i]); end;
  c16 := Filtered([1..ncl], i -> ords[i] = 16); c2 := First([1..ncl], i -> ords[i] = 2 and reps[i] in S);
  Print("classes of elements of order 16: ", c16, "; cycle types on 65 points: ", List(c16, i -> CycleStructurePerm(reps[i])), "\n");
  for i in c16 do Print("   class ", i, ": powers k -> class of g^k: ", List([1,3,5,7,9,11,13,15], k -> [k, classof(reps[i]^k)]), "\n"); od;
  q := NaturalHomomorphismByNormalSubgroup(P, S);
  for i in c16 do for j in c16 do if i <= j then
    x := reps[i]; cx := Centralizer(P, x); dc := DoubleCosetRepsAndSizes(P, Centralizer(P, reps[j]), cx);
    for r in dc do
      y := reps[j]^r[1]; z := (x*y)^-1;
      if classof(z) = c2 and Size(Group(x, y)) = Size(P) then
        g2 := x; g3 := y; g1 := z;      # g2 g3 g1 = 1
        c := RepresentativeAction(P, [g2, g3], [g3^-1, g2^-1], OnTuples);
        Print("generating triple in classes (", c2, ", ", i, ", ", j, "): g2 g3 g1 = 1;  ");
        if c = fail then Print("no c: the triple is not real\n");
        else Print("c has order ", Order(c), ", c in U3(4): ", c in S, ", order of the image of c in Out = C4: ", Order(Image(q, c)), ", cycle type of c on 65 points: ", CycleStructurePerm(c), "\n"); fi;
        # the other symmetric choice of loops: c g2 c^-1 = g3^-1 with product in the other order
        c := RepresentativeAction(P, [g2, g3], [(g3^-1)^g2, (g2^-1)], OnTuples);
        if c <> fail then Print("     (other convention: order ", Order(c), ", in U3(4): ", c in S, ", image order ", Order(Image(q, c)), ")\n"); fi;
      fi;
    od;
  fi; od; od;
end;;

Print("PART 1\n"); run1();
Print("PART 2\n"); run2();
QUIT;


==> anc/supplementary/u34-rigidity.log <==
PART 1
U3(4): 22 classes [ "1_1[62400]", "3_2[15]", "5_3[300]", "5_4[300]", 
  "5_5[300]", "5_6[300]", "15_7[15]", "15_8[15]", "15_9[15]", "15_10[15]", 
  "13_11[13]", "13_12[13]", "13_13[13]", "13_14[13]", "2_15[320]", 
  "10_16[20]", "10_17[20]", "10_18[20]", "10_19[20]", "5_20[25]", "5_21[25]", 
  "4_22[16]" ]
  class vectors stable under the power maps up to permutation, with n > 0: 
11;  with generating triples: 5
  those with l <= 3 generating classes of triples: [classes (order_index[centr\
alizer]), n, l]
  minimum of l over the vectors with l > 0: 4
U3(4).2: 20 classes [ "1_1[124800]", "2_2[120]", "3_3[30]", "6_4[6]", 
  "2_5[640]", "5_6[300]", "5_7[300]", "15_8[15]", "15_9[15]", "10_10[20]", 
  "10_11[20]", "13_12[13]", "13_13[13]", "4_14[32]", "8_15[16]", "8_16[16]", 
  "5_17[50]", "5_18[50]", "10_19[10]", "10_20[10]" ]
  class vectors stable under the power maps up to permutation, with n > 0: 
34;  with generating triples: 9
  those with l <= 3 generating classes of triples: [classes (order_index[centr\
alizer]), n, l]
     [ [ "2_5[640]", "10_19[10]", "10_20[10]" ], 5/2, 2 ]
  minimum of l over the vectors with l > 0: 2
U3(4).4: 22 classes [ "1_1[249600]", "2_2[240]", "3_3[60]", "4_4[24]", 
  "4_5[24]", "6_6[12]", "12_7[12]", "12_8[12]", "2_9[1280]", "4_10[64]", 
  "8_11[32]", "8_12[32]", "16_13[16]", "16_14[16]", "13_15[13]", "5_16[50]", 
  "5_17[300]", "16_18[16]", "16_19[16]", "15_20[15]", "10_21[10]", 
  "10_22[20]" ]
  class vectors stable under the power maps up to permutation, with n > 0: 
196;  with generating triples: 30
  those with l <= 3 generating classes of triples: [classes (order_index[centr\
alizer]), n, l]
     [ [ "2_9[1280]", "16_13[16]", "16_14[16]" ], 17/16, 1 ]
     [ [ "2_9[1280]", "16_18[16]", "16_19[16]" ], 17/16, 1 ]
  minimum of l over the vectors with l > 0: 1
PART 2
classes of elements of order 16: [ 13, 14, 15, 16 
 ]; cycle types on 65 points: [ [ ,,,,,,,,,,,,,, 4 ], [ ,,,,,,,,,,,,,, 4 ], 
  [ ,,,,,,,,,,,,,, 4 ], [ ,,,,,,,,,,,,,, 4 ] ]
   class 13: powers k -> class of g^k: [ [ 1, 13 ], [ 3, 14 ], [ 5, 13 ], 
  [ 7, 14 ], [ 9, 13 ], [ 11, 14 ], [ 13, 13 ], [ 15, 14 ] ]
   class 14: powers k -> class of g^k: [ [ 1, 14 ], [ 3, 13 ], [ 5, 14 ], 
  [ 7, 13 ], [ 9, 14 ], [ 11, 13 ], [ 13, 14 ], [ 15, 13 ] ]
   class 15: powers k -> class of g^k: [ [ 1, 15 ], [ 3, 16 ], [ 5, 15 ], 
  [ 7, 16 ], [ 9, 15 ], [ 11, 16 ], [ 13, 15 ], [ 15, 16 ] ]
   class 16: powers k -> class of g^k: [ [ 1, 16 ], [ 3, 15 ], [ 5, 16 ], 
  [ 7, 15 ], [ 9, 16 ], [ 11, 15 ], [ 13, 16 ], [ 15, 15 ] ]
generating triple in classes (9, 13, 14): g2 g3 g1 = 1;  c has order 
2, c in U3(4): false, order of the image of c in Out = C4: 
2, cycle type of c on 65 points: [ 30 ]
     (other convention: order 16, in U3(4): false, image order 4)
generating triple in classes (9, 13, 
15): g2 g3 g1 = 1;  no c: the triple is not real
generating triple in classes (9, 13, 
15): g2 g3 g1 = 1;  no c: the triple is not real
generating triple in classes (9, 13, 
15): g2 g3 g1 = 1;  no c: the triple is not real
generating triple in classes (9, 13, 
15): g2 g3 g1 = 1;  no c: the triple is not real
generating triple in classes (9, 13, 
15): g2 g3 g1 = 1;  no c: the triple is not real
generating triple in classes (9, 14, 
16): g2 g3 g1 = 1;  no c: the triple is not real
generating triple in classes (9, 14, 
16): g2 g3 g1 = 1;  no c: the triple is not real
generating triple in classes (9, 14, 
16): g2 g3 g1 = 1;  no c: the triple is not real
generating triple in classes (9, 14, 
16): g2 g3 g1 = 1;  no c: the triple is not real
generating triple in classes (9, 14, 
16): g2 g3 g1 = 1;  no c: the triple is not real
generating triple in classes (9, 15, 16): g2 g3 g1 = 1;  c has order 
2, c in U3(4): false, order of the image of c in Out = C4: 
2, cycle type of c on 65 points: [ 30 ]
     (other convention: order 16, in U3(4): false, image order 4)

